Equivariant iterated Eisenstein integrals for congruence subgroups of level 2

The modular properties of holomorphic Eisenstein series for $\mathrm{SL}_2(\mathbb{Z})$ and its congruence subgroups do not carry over to their primitives. Instead, the transformation of iterated Eisenstein integrals under congruence subgroups of level $N$ introduces inhomogeneous terms comprising (among others) cyclotomic multiple zeta values of level $N$. We combine iterated Eisenstein integrals for the congruence subgroups of level $N=2$ of arbitrary iteration depth with their complex conjugates and (single-valued) level-2 cyclotomic multiple zeta values such that they define non-holomorphic modular forms. Our construction of these so-called equivariant iterated Eisenstein integrals for $\Gamma(2)$ and $\Gamma_0(2)$ proceeds at the level of generating series that take values in an infinite-dimensional (pro-unipotent) Lie group and closely follow Brown's analogous construction in the $\mathrm{SL}_2(\mathbb{Z})$ case. The required insertions of cyclotomic multiple zeta values are controlled by zeta generators for level 2 that normalise the corresponding (pro-nilpotent) Lie algebra of the generating series and whose Lie-bracket relations we determine systematically. Upon restriction to Eisenstein series of modular weight~2, we recover single-valued multiple polylogarithms on the genus 0 modular curve $\Gamma(2)\backslash \mathbb{H}$.

==> anc/Ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     89365,       2411]
NotebookOptionsPosition[     79770,       2301]
NotebookOutlinePosition[     80087,       2315]
CellTagsIndexPosition[     80044,       2312]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Ancillary file to the arXiv submission \"Equivariant iterated Eisenstein \
integrals for congruence subgroups of level 2\"\
\>", "Chapter",ExpressionUUID->"db269f57-9167-41b8-a6e8-79f6bf3f6088"],

Cell["\<\
Emiel Claasen, Mehregan Doroudiani, Claude Duhr, Axel Kleinschmidt, Franca \
Lippert, Oliver Schlotterer and Yoann Sohnle\
\>", "Text",ExpressionUUID->"c9280b96-062b-4abf-9cdb-e4c456860493"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"24efdfb0-46e5-450f-aeb5-512342067849"],

Cell["Notation", "Section",ExpressionUUID->"09c6a625-f840-4868-a610-c1526d440e47"],

Cell["\<\
The derivations \[CurlyEpsilon]_{k|\[Mu]}^{(j)} (k >= 4 even, 0 <= j <= k-2, \
and \[Mu] = 2, 3, 4 labelling the torsion points \[Omega]_2 = 1/2, \[Omega]_3 \
= (1+\[Tau])/2, \[Omega]_4 = \[Tau]/2) are written e[j, k, \[Mu]], the \
weight-two derivations tilde-\[CurlyEpsilon]_{2|\[Nu]} (\[Nu] = 3, 4) are \
written eTilde[2, \[Nu]], and commutators are written com[a, b] = [a, b]. \
Products of derivations in the generating series below are written a ** b. \
The degree of a word is the sum of the weights k of its letters (2 for \
eTilde[2, \[Nu]]), and its modular depth is the number of letters. Equation \
numbers, such as (4.2), refer to the equations of the paper.\
\>", "Text",ExpressionUUID->"7f545633-96bd-434b-b64a-bdc339392abc"],

Cell["Pollack relations", "Section",ExpressionUUID->"c5399af4-95ab-4d26-9fe9-cd90742260b2"],

Cell["\<\
The fundamental Pollack relations in degree k <= 20, computed from the action \
of the derivations \[CurlyEpsilon]_{k|\[Mu]}^{(j)}, classified by their \
maximal modular depth r and by the irreducible representations of S_3: \
trivial (1), alternating (\[CurlyEpsilon]) and standard (2). pollack[k, r, \
rep, n] is the lowest-weight vector of the n-th relation of this type, with \
rep = trivial, alternating or standard. For rep = standard it is the doublet \
{P1, P2}, which transforms as \[Theta]_S^-1 {P1, P2} \[Theta]_S = {P2, P1} \
and \[Theta]_T^-1 {P1, P2} \[Theta]_T = {P1 - P2, -P2}. Each relation spans \
an sl_2 multiplet of length k - 2r + 1 under ad_{\[CurlyEpsilon]_0}. The \
commutators are written in a Lyndon basis, and the relations of maximal \
modular depth r >= 3 include their terms of lower modular depth. Those \
relations are fundamental only up to the derived relations of the same degree \
and S_3 representation, which are not listed.\
\>", "Text",ExpressionUUID->"2887e027-62aa-4fb5-9362-8c32d6522485"],

Cell["\<\
The relations of degree k and maximal modular depth r transform like the cusp \
forms S_{k-2r+2}(Gamma(2)), i.e. in the tensor product of \[CurlyEpsilon] \
with Sym^{(k-2r-4)/2}(2) (Table 1). The table lists the S_3 content of the \
relations in the file; a dash means that the relations of that modular depth \
are not included.\
\>", "Text",ExpressionUUID->"d03416ea-c167-4901-8be7-bd506534b6d8"],

Cell[BoxData[GridBox[{
   {
    StyleBox[
     RowBox[{"degree", " ", "k"}],
     FontWeight->"Bold"], 
    StyleBox[
     RowBox[{"r", " ", "=", " ", "2"}],
     FontWeight->"Bold"], 
    StyleBox[
     RowBox[{"r", " ", "=", " ", "3"}],
     FontWeight->"Bold"], 
    StyleBox[
     RowBox[{"r", " ", "=", " ", "4"}],
     FontWeight->"Bold"]},
   {"8", "\[CurlyEpsilon]", "0", "0"},
   {"10", "2", "\[CurlyEpsilon]", "0"},
   {"12", 
    RowBox[{"\[CurlyEpsilon]", " ", "+", " ", "2"}], "2", "\[CurlyEpsilon]"},
   {"14", 
    RowBox[{"1", " ", "+", " ", "\[CurlyEpsilon]", " ", "+", " ", "2"}], 
    RowBox[{"\[CurlyEpsilon]", " ", "+", " ", "2"}], "-"},
   {"16", 
    RowBox[{"\[CurlyEpsilon]", " ", "+", " ", "2", " ", "+", " ", "2"}], 
    RowBox[{"1", " ", "+", " ", "\[CurlyEpsilon]", " ", "+", " ", "2"}], 
    "-"},
   {"18", 
    RowBox[{
    "1", " ", "+", " ", "\[CurlyEpsilon]", " ", "+", " ", "2", " ", "+", " ", 
     "2"}], 
    RowBox[{"\[CurlyEpsilon]", " ", "+", " ", "2", " ", "+", " ", "2"}], 
    "-"},
   {"20", 
    RowBox[{
    "1", " ", "+", " ", "\[CurlyEpsilon]", " ", "+", " ", "\[CurlyEpsilon]", 
     " ", "+", " ", "2", " ", "+", " ", "2"}], "-", "-"}
  },
  GridBoxAlignment->{"Columns" -> {{Center}}},
  GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
  GridBoxSpacings->{"Columns" -> {{1.2}}, "Rows" -> {{0.6}}}]], "Text",Express\
ionUUID->"19ec48fd-d1b5-454b-9b5d-7cd9cb1da790"],

Cell["\<\
Through degree 10 these are the relations of the paper: pollack[8, 2, \
alternating, 1] = P_8^2 (4.2), pollack[10, 2, standard, 1] = {P_{10(1)}^2, \
P_{10(2)}^2} (4.4) and pollack[10, 3, alternating, 1] = P_10^3 (4.6).\
\>", "Text",ExpressionUUID->"15961beb-4cb7-4764-b884-a40c02b9e2a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pollackRelations", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<pollack.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"d45ece69-a36b-4d6c-841c-d8727bd4efe0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pollack", "[", 
   RowBox[{"8", ",", " ", "2", ",", " ", "alternating", ",", " ", "1"}], 
   "]"}], " ", "/.", " ", "pollackRelations"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"5eeb384d-ef63-428b-ad22-0bb4a2fa36cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "2"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "3"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "2"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "4"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "3"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "4"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", "3"}], "]"}], ",", 
    RowBox[{"e", "[", 
     RowBox[{"0", ",", "6", ",", "2"}], "]"}]}], "]"}], "-", 
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", "3"}], "]"}], ",", 
    RowBox[{"e", "[", 
     RowBox[{"0", ",", "6", ",", "4"}], "]"}]}], "]"}], "-", 
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", "4"}], "]"}], ",", 
    RowBox[{"e", "[", 
     RowBox[{"0", ",", "6", ",", "2"}], "]"}]}], "]"}], "+", 
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", "4"}], "]"}], ",", 
    RowBox[{"e", "[", 
     RowBox[{"0", ",", "6", ",", "3"}], "]"}]}], "]"}]}]], "Output",
 CellLabel->"Out[3]=",ExpressionUUID->"f2cd76ea-3ed7-4114-af54-187bcee0d1e5"],

Cell["\<\
The trivial relation at degree 14, which reduces to the level-one Pollack \
relation of the Ramanujan cusp form Delta under (2.34):\
\>", "Text",ExpressionUUID->"ec42849c-5b37-4d27-bfe2-d48e3e5db1a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pollack", "[", 
   RowBox[{"14", ",", " ", "2", ",", " ", "trivial", ",", " ", "1"}], "]"}], 
  " ", "/.", " ", "pollackRelations"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"056f9c79-2f7d-414f-a08b-b1e2f7d1938d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"872", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "2"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "10", ",", "2"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"691", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "2"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "10", ",", "3"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"691", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "2"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "10", ",", "4"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"691", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "3"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "10", ",", "2"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"872", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "3"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "10", ",", "3"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"691", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "3"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "10", ",", "4"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"691", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "4"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "10", ",", "2"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"691", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "4"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "10", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"872", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "4"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "10", ",", "4"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"2256", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "6", ",", "2"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "8", ",", "2"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"2073", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "6", ",", "2"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "8", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"2073", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "6", ",", "2"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "8", ",", "4"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"2073", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "6", ",", "3"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "8", ",", "2"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"2256", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "6", ",", "3"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "8", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"2073", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "6", ",", "3"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "8", ",", "4"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"2073", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "6", ",", "4"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "8", ",", "2"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"2073", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "6", ",", "4"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "8", ",", "3"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"2256", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "6", ",", "4"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "8", ",", "4"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"36", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "12", ",", "2"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"72", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "12", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"36", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "12", ",", "4"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"36", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "4"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "12", ",", "2"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"36", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "4"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "12", ",", "3"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"72", " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "4"}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "12", ",", "4"}], "]"}]}], "]"}]}]}]], "Output",
 CellLabel->"Out[4]=",ExpressionUUID->"bafd7c00-fd30-41c7-aa38-e7155bba00a7"],

Cell["Zeta generators", "Section",ExpressionUUID->"c67f4cda-905a-4ebf-9987-13924d1d8e2c"],

Cell["\<\
The geometric parts \[Sigma]_w^g of the zeta generators \[Sigma]_w = z_w + \
\[Sigma]_w^g, for w = 1, 3, ..., 15. sigmaG[w, s] denotes the terms of \
modular depth s: modular depth 1 and 2 through degree 16, modular depth 3, 4 \
and 5 through degree 10. The highest-weight vectors are those fixed by \
S-equivariance, with the S_3-invariant sl_2 singlets assigned to z_w (2.68), \
and \[Sigma]_7^{[3]} at degree 10 is the representative (G.6).\
\>", "Text",ExpressionUUID->"2a066bb7-7bf1-4168-bd01-1acc5eb6a8ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmaRules", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<zetaGenerators.txt\>\"", "]"}]}], ";"}]], "Input",\

 CellLabel->"In[5]:=",ExpressionUUID->"98f76c36-ba76-4ccf-82f6-5383d9c15534"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmaG", "[", 
   RowBox[{"3", ",", " ", "3"}], "]"}], " ", "/.", " ", 
  "sigmaRules"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"a5b3d2ec-04d1-47cd-9f45-73d8034cdb96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"eTilde", "[", 
         RowBox[{"2", ",", "3"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}], "30720"]}], "-", 
  FractionBox[
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ",", 
       RowBox[{"e", "[", 
        RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}], ",", 
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "1536"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"eTilde", "[", 
         RowBox[{"2", ",", "3"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "3"}], "]"}]}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}]}], "245760"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"eTilde", "[", 
         RowBox[{"2", ",", "3"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "4"}], "]"}]}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}]}], "245760"], "+", 
  RowBox[{
   FractionBox["1", "576"], " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ",", 
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "]"}], ",", 
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"e", "[", 
        RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}], ",", 
     RowBox[{"e", "[", 
      RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}], "30720"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"eTilde", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "3"}], "]"}]}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}]}], "245760"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"eTilde", "[", 
         RowBox[{"2", ",", "4"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "4"}], "]"}]}], "]"}], ",", 
      RowBox[{"e", "[", 
       RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}]}], "245760"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"eTilde", "[", 
       RowBox[{"2", ",", "3"}], "]"}], ",", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "2"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], 
   "184320"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"eTilde", "[", 
       RowBox[{"2", ",", "3"}], "]"}], ",", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "2"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], 
   "184320"], "+", 
  FractionBox[
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ",", 
       RowBox[{"e", "[", 
        RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}]}], "]"}], "1536"], "+", 
  RowBox[{
   FractionBox["1", "576"], " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ",", 
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"e", "[", 
        RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}]}], "]"}], "1536"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"eTilde", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "2"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], 
   "184320"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    RowBox[{"com", "[", 
     RowBox[{
      RowBox[{"eTilde", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"com", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "2"}], "]"}], ",", 
        RowBox[{"e", "[", 
         RowBox[{"0", ",", "4", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], 
   "184320"], "+", 
  FractionBox[
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "4"}], "]"}], ",", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"e", "[", 
        RowBox[{"0", ",", "4", ",", "2"}], "]"}]}], "]"}]}], "]"}], 
   "1536"]}]], "Output",
 CellLabel->"Out[6]=",ExpressionUUID->"27c6289a-6720-4638-b925-b10cea15b4f6"],

Cell["Arithmetic brackets", "Section",ExpressionUUID->"29dfa87f-af5e-43c8-814a-c36398ff7046"],

Cell["\<\
The brackets of the arithmetic parts z_w of the zeta generators with the \
derivations, [z_w, \[CurlyEpsilon]_{k|\[Mu]}] and [z_w, \
tilde-\[CurlyEpsilon]_{2|\[Nu]}] (eqs. (5.33), (5.35), (5.37)): all modular \
depths for degree 2w+k <= 10, and modular depth 2 for degree 2w+k <= 16. \
zBracket[w, e[0, k, \[Mu]], s] and zBracket[w, eTilde[2, \[Nu]], s] denote \
the terms of modular depth s. The brackets with \
\[CurlyEpsilon]_{k|\[Mu]}^{(j)} follow by applying ad_{\[CurlyEpsilon]_0} j \
times.\
\>", "Text",ExpressionUUID->"a9de6ac9-61cc-49d0-9a23-4a6b7ab83b94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zBrackets", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<zBrackets.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"b43fb2e1-b946-4e06-8ce7-14660e222a22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zBracket", "[", 
   RowBox[{"3", ",", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}], ",", " ", "4"}], "]"}], " ", "/.", 
  " ", "zBrackets"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"0e1531bf-4757-484e-b1b7-4b912bc8d7c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "864"]}], " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"eTilde", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", 
         RowBox[{"eTilde", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "]"}], ",", 
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "]"}], ",", 
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "864"], " ", 
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"eTilde", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", 
         RowBox[{"eTilde", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "]"}], ",", 
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"com", "[", 
    RowBox[{
     RowBox[{"eTilde", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"com", "[", 
      RowBox[{
       RowBox[{"eTilde", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ",", 
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"eTilde", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", 
         RowBox[{"eTilde", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "1728"]}]], "Output",
 CellLabel->"Out[8]=",ExpressionUUID->"ce686853-4d2d-490a-9589-363ca17b9ef6"],

Cell["The series X", "Section",ExpressionUUID->"8933697b-7b18-4151-89db-451feedd9135"],

Cell["\<\
The logarithm of the series X(\[CurlyEpsilon]) of (5.61) for the choice \
(A.26) of \[Rho]_2, X = exp(Xlie[1] + Xlie[2] + ...), with \[Rho]^-1(f_{2n}) \
= \[Zeta]_{2n}. Xlie[r] is its Lie part at modular depth r: Xlie[1] is the \
closed form (5.62) through degree 16, and Xlie[2], Xlie[3] and Xlie[4] \
contain all terms through degree 10 (modular depth 5 does not contribute at \
degree <= 10). Xlie[2] at degree <= 8 is the one of (5.64) and (G.2). X is \
defined only modulo the Pollack relations, and from degree 8 on the terms are \
one choice of representative.\
\>", "Text",ExpressionUUID->"a0a96d8c-1bf9-4de6-81e3-0854440468e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xseries", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<Xseries.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"d1bd7238-4b4b-408e-9735-98dad4808dc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Xlie", "[", "1", "]"}], " ", "/.", " ", "Xseries"}], " ", "/.", 
  " ", 
  RowBox[{
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"j_", ",", " ", "k_", ",", " ", "mu_"}], "]"}], " ", "/;", " ", 
    RowBox[{"k", " ", ">", " ", "8"}]}], " ", "->", " ", "0"}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"e0fbaa53-bd48-4eb0-9f15-7e074c897b41"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "24"]}], " ", 
      RowBox[{"e", "[", 
       RowBox[{"1", ",", "4", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "48"], " ", 
      RowBox[{"e", "[", 
       RowBox[{"1", ",", "4", ",", "3"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"e", "[", 
       RowBox[{"1", ",", "4", ",", "4"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"e", "[", 
       RowBox[{"1", ",", "6", ",", "2"}], "]"}], "2880"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "6", ",", "3"}], "]"}]}], "23040"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "6", ",", "4"}], "]"}]}], "11520"], "-", 
     FractionBox[
      RowBox[{"e", "[", 
       RowBox[{"1", ",", "8", ",", "2"}], "]"}], "181440"], "+", 
     FractionBox[
      RowBox[{"31", " ", 
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "8", ",", "3"}], "]"}]}], "5806080"], "-", 
     FractionBox[
      RowBox[{"31", " ", 
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "8", ",", "4"}], "]"}]}], "2903040"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "90"], " ", 
   SuperscriptBox["\[Pi]", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"e", "[", 
         RowBox[{"3", ",", "6", ",", "2"}], "]"}]}], "1152"]}], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       RowBox[{"e", "[", 
        RowBox[{"3", ",", "6", ",", "3"}], "]"}]}], "2304"], "-", 
     RowBox[{
      FractionBox["1", "288"], " ", 
      RowBox[{"e", "[", 
       RowBox[{"3", ",", "6", ",", "4"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       RowBox[{"e", "[", 
        RowBox[{"3", ",", "8", ",", "2"}], "]"}]}], "345600"], "-", 
     FractionBox[
      RowBox[{"49", " ", 
       RowBox[{"e", "[", 
        RowBox[{"3", ",", "8", ",", "3"}], "]"}]}], "2764800"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       RowBox[{"e", "[", 
        RowBox[{"3", ",", "8", ",", "4"}], "]"}]}], "345600"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "945"], " ", 
   SuperscriptBox["\[Pi]", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"31", " ", 
        RowBox[{"e", "[", 
         RowBox[{"5", ",", "8", ",", "2"}], "]"}]}], "138240"]}], "+", 
     FractionBox[
      RowBox[{"31", " ", 
       RowBox[{"e", "[", 
        RowBox[{"5", ",", "8", ",", "3"}], "]"}]}], "276480"], "-", 
     FractionBox[
      RowBox[{"e", "[", 
       RowBox[{"5", ",", "8", ",", "4"}], "]"}], "8640"]}], 
    ")"}]}]}]], "Output",
 CellLabel->"Out[10]=",ExpressionUUID->"783a3d3d-2333-4945-b3c7-d4e204233a12"],

Cell["The f-alphabet", "Section",ExpressionUUID->"51c26600-f2af-4b2a-b07d-d1f7cc8cb3fa"],

Cell["\<\
The f-alphabet isomorphism \[Rho]_2 of the level-2 cyclotomic MZVs through \
weight 8 (appendix A.3, with the choice (A.26)), written rhoInv[i_1, ..., \
i_r] = \[Rho]^-1(f_{i_1} ... f_{i_r}). It is written in terms of log 2, \
\[Pi], odd zeta values and the Euler sums cmzv[n_1, ..., n_r] = \
\[Zeta]_{n_1,...,n_r} = \[CapitalSigma]_{1 <= m_1 < ... < m_r} \[CapitalPi]_i \
sgn(n_i)^{m_i} / m_i^{|n_i|} of (A.20), where a negative entry -n stands for \
the barred index of the paper. Twelve Euler sums occur, one for each new \
indecomposable constant of weight 4 to 8: \[Zeta]_{-1,-3}, \[Zeta]_{-1,3,-1}, \
\[Zeta]_{-1,-5}, \[Zeta]_{-1,1,1,-3}, \[Zeta]_{1,1,-5}, \[Zeta]_{-1,-1,5}, \
\[Zeta]_{-1,1,1,1,-3}, \[Zeta]_{3,5}, \[Zeta]_{-1,-7}, \[Zeta]_{-1,-1,-1,-5}, \
\[Zeta]_{1,1,-1,-5} and \[Zeta]_{-1,1,1,1,1,-3}. The file also contains \
rhoSV[i_1, i_2, i_3] = \[Rho]^-1(sv(f_{i_1} f_{i_2} f_{i_3})) with the \
single-valued map (A.14), for the three words of (A.28) and their \
permutations.\
\>", "Text",ExpressionUUID->"fd7c7592-4dd4-4675-9c71-9947ea7f7541"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fAlphabet", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<fAlphabet.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"1543c3d8-8db3-41f3-967b-0d2fe8fd88d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoInv", "[", 
   RowBox[{"1", ",", " ", "3"}], "]"}], " ", "/.", " ", 
  "fAlphabet"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"8d3d1c5a-880b-4445-b89e-32cc79b81605"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", "7"]}], " ", 
   RowBox[{"cmzv", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Log", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}]}]], "Output",
 CellLabel->"Out[12]=",ExpressionUUID->"3fe55504-c4d6-4525-88b6-1e19b3031bec"],

Cell["\<\
The forward map \[Rho]_2 on the generators, for the same choice of \[Rho]_2: \
the file fAlphabetRho.txt contains the images of Log[2], Pi^2, Zeta[3], \
Zeta[5], Zeta[7] and of the twelve Euler sums listed above. In the images \
f[i_1, ..., i_r] denotes the ordered word f_{i_1} ... f_{i_r} with odd \
indices, while f[2] is central and \[Rho]_2(\[Zeta]_2) = f[2]. Since \[Rho]_2 \
is multiplicative, the image of a product of these generators is the shuffle \
product of their images.\
\>", "Text",ExpressionUUID->"58052719-5676-48a0-9531-1461dd8303f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fAlphabetRho", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<fAlphabetRho.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"22164f80-6781-4e0d-9d3a-1fc399ebbe29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cmzv", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", " ", 
    RowBox[{"-", "3"}]}], "]"}], " ", "/.", " ", "fAlphabetRho"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"e3d14148-92c5-4c7b-9926-b58490a70324"],

Cell[BoxData[
 RowBox[{
  FractionBox["7", "4"], " ", 
  RowBox[{"f", "[", 
   RowBox[{"3", ",", "1"}], "]"}]}]], "Output",
 CellLabel->"Out[14]=",ExpressionUUID->"a53977ce-bc40-4a80-b50b-8a0602523e27"],

Cell["The numerical values of the twelve Euler sums to 150 digits:", "Text",ExpressionUUID->"79cb0a2e-c883-493d-bc41-aa9fb929dfb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EulerSums", " ", "=", " ", 
   RowBox[{"{", "\n", " ", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "3"}]}], "]"}], " ", "->", " ", 
      RowBox[{
      "-", "0.1178759996505093268410139508341376187152175131759750633222452418\
542711012101364132437017464827125951324149778063315800651144567409998492622453\
8574069220213223109849571633667`150."}]}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "3", ",", " ", 
        RowBox[{"-", "1"}]}], "]"}], " ", "->", " ", 
      "0.022782891304138913268162180901049640355102243893825527495459036497996\
358865886159494554730721775357691084500921708735330191956217850744490322531015\
20120259694560694216119532`150."}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "5"}]}], "]"}], " ", "->", " ", 
      RowBox[{
      "-", "0.0299016355811494259428679217491003137657903411185851045672496124\
587184837831689443241344138937595813782486286083997125233414399802487922198126\
2284792877599499470802050924546`150."}]}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "3"}]}], "]"}], " ", "->", " ", 
      RowBox[{
      "-", "0.0012190143410042446077905370956335682091968017421866471906373463\
043753470098982813803010172519799505648557060704579888022969163516048576526719\
7597611828932681172429825679579`150."}]}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{"1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "5"}]}], "]"}], " ", "->", " ", 
      RowBox[{
      "-", "0.0013915015270215704387710070777970059678291683296078912348007505\
393078887785351387412044123710742228583237978550490880213339727755441479351121\
1011918894787276729430580264832`150."}]}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "5"}], "]"}], " ", "->", " ", 
      RowBox[{
      "-", "0.0026840790109864215020513431977776723732474812364336003101932373\
818757526972685023836559489844259944720921248408959616661044415431355327822094\
6436933883526207462158993812722`150."}]}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "3"}]}], "]"}], " ", "->", " ", 
      "0.000108001256915992347368463097667683759708055814633813702143052002516\
135929609157064729990715310424190751697260089233532184499780449506222770841400\
95784328063834403997058675`150."}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{"3", ",", " ", "5"}], "]"}], " ", "->", " ", 
      "0.037707672984847544011304782293659914822601319415277524012645077803910\
938755507219891383602981907708643822811460556681148580988465906252605021072339\
02892605276212868072140441`150."}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "7"}]}], "]"}], " ", "->", " ", 
      RowBox[{
      "-", "0.0076296078001066733978123372844231931149119124250552981254041867\
179840128677642173987665528597359364444691079207102625145993883498209224791292\
2819298445307098073835376369263`150."}]}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "5"}]}], "]"}], " ", "->", " ", 
      "0.000159058829771101196354325407117806769772727024684563056003177830846\
034630227274764401130797533130092602516133392718956898573466822878397484999310\
48810357336126342197072737`150."}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{"1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "5"}]}], "]"}], " ", "->", " ", 
      RowBox[{
      "-", "0.0002360022771470594162349019041348112469320235090665913880841158\
126833573098925189716200538800601575656184887600656815848703110586851451000340\
1043795799739243050298547961268`150."}]}], ",", "\n", " ", " ", 
     RowBox[{
      RowBox[{"cmzv", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
        " ", "1", ",", " ", 
        RowBox[{"-", "3"}]}], "]"}], " ", "->", " ", 
      RowBox[{
      "-", "8.6367518009811072513993217068637935763060775137931746446481654183\
503387678854498295660804071787747704009333357732446334691654908855705518680395\
3660319955511730839238309`150.*^-6"}]}]}], "\n", "}"}]}], ";"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"cbbbec17-3fd3-4e5f-b3f7-8a348118e267"],

Cell["\<\
The single-valued constants \[Rho]^-1(sv(f_1 f_1 f_3)), \[Rho]^-1(sv(f_1 f_1 \
f_5)) and \[Rho]^-1(sv(f_1 f_3 f_3)) that appear in the generating series \
below at modular depth >= 3, from \[Rho]^-1(sv(f_{u_1} ... f_{u_r})) = \
\[CapitalSigma]_j \[Rho]^-1(f_{u_j} ... f_{u_1}) \[Rho]^-1(f_{u_{j+1}} ... \
f_{u_r}) (A.14). At modular depth <= 2 only words f_a, f_a f_b occur, and \
\[Rho]^-1(sv(f_a f_b)) = 2 \[Rho]^-1(f_a) \[Rho]^-1(f_b) reduces to log 2 and \
zeta values. The file fAlphabet.txt lists these three constants together with \
those of the permuted words.\
\>", "Text",ExpressionUUID->"59445e72-5c56-4eef-936f-a2e6558ead47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoSVRules", " ", "=", " ", 
   RowBox[{"{", "\n", " ", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"rhoSV", "[", 
       RowBox[{"1", ",", " ", "1", ",", " ", "3"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{"cmzv", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", "3", ",", " ", 
            RowBox[{"-", "1"}]}], "]"}]}], ")"}], "/", "7"}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11", "*", 
          RowBox[{"Pi", "^", "4"}], "*", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "2520"}], " ", "-", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "*", 
          RowBox[{"cmzv", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", 
            RowBox[{"-", "3"}]}], "]"}], "*", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "7"}], " ", "+", " ", 
       
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}], "*", 
        RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27", "*", 
          RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "14"}]}]}], ",", 
     "\n", " ", " ", 
     RowBox[{
      RowBox[{"rhoSV", "[", 
       RowBox[{"1", ",", " ", "1", ",", " ", "5"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"128", "*", 
          RowBox[{"cmzv", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", 
            RowBox[{"-", "1"}], ",", " ", "5"}], "]"}]}], ")"}], "/", "217"}],
        " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"96", "*", 
          RowBox[{"cmzv", "[", 
           RowBox[{"1", ",", " ", "1", ",", " ", 
            RowBox[{"-", "5"}]}], "]"}]}], ")"}], "/", "217"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"74", "*", 
          RowBox[{"Pi", "^", "6"}], "*", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "68355"}], " ", "-", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"128", "*", 
          RowBox[{"cmzv", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", 
            RowBox[{"-", "5"}]}], "]"}], "*", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "217"}], " ", "+", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"172", "*", 
          RowBox[{"Pi", "^", "4"}], "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "9765"}], " ", "-", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"36", "*", 
          RowBox[{"Log", "[", "2", "]"}], "*", 
          RowBox[{
           RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", "217"}],
        " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"34", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "93"}], " ", "+", 
       " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}], "*", 
        RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7881", "*", 
          RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "868"}]}]}], ",", 
     "\n", " ", " ", 
     RowBox[{
      RowBox[{"rhoSV", "[", 
       RowBox[{"1", ",", " ", "3", ",", " ", "3"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32"}], "*", 
          RowBox[{"cmzv", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", 
            RowBox[{"-", "1"}], ",", " ", "5"}], "]"}]}], ")"}], "/", "49"}], 
       " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"32", "*", 
          RowBox[{"cmzv", "[", 
           RowBox[{"1", ",", " ", "1", ",", " ", 
            RowBox[{"-", "5"}]}], "]"}]}], ")"}], "/", "49"}], " ", "-", " ", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"37", "*", 
          RowBox[{"Pi", "^", "6"}], "*", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "30870"}], " ", "+", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"32", "*", 
          RowBox[{"cmzv", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", 
            RowBox[{"-", "5"}]}], "]"}], "*", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "49"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"Pi", "^", "4"}], "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "441"}], " ", "+", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "*", 
          RowBox[{"cmzv", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", 
            RowBox[{"-", "3"}]}], "]"}], "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "7"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "*", 
          RowBox[{"Log", "[", "2", "]"}], "*", 
          RowBox[{
           RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", "49"}], 
       " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "14"}], " ", "+", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"769", "*", 
          RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "98"}]}]}]}], "\n", 
    "}"}]}], ";"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"ce5e114b-1bdf-44d9-b501-312329c9a046"],

Cell["\<\
The generating series of equivariant iterated Eisenstein integrals\
\>", "Section",ExpressionUUID->"40f097fc-3412-4b61-bd2b-d7dc1acf882a"],

Cell["\<\
The generating series I^eqv = (M^sv(z))^-1 conj(I^T) M^sv(\[Sigma]) I (5.1), \
built from the zeta generators and brackets above. Ieqv[r, d] denotes its \
terms of modular depth r and degree d, so that I^eqv = 1 + \
\[CapitalSigma]_{r, d} Ieqv[r, d]: modular depth 1 and 2 through degree 16, \
modular depth 3, 4 and 5 through degree 10. The coefficient of each word is \
the normalisation factor of (5.76) times the equivariant iterated Eisenstein \
integral E^eqv of that word, in terms of the iterated Eisenstein integrals \
EE[{j_1, ..., j_r}, {k_1, ..., k_r}, {\[Mu]_1, ..., \[Mu]_r}] (2.61), their \
complex conjugates EEbar[...], log 2, zeta values and the constants \
rhoSV[...] above. At k_i = 2 the label \[Mu]_i = 3, 4 refers to tilde-\
\[CurlyEpsilon]_{2|\[Mu]_i}.\
\>", "Text",ExpressionUUID->"830024a6-8755-47b8-aa83-c1718d1619b3"],

Cell["\<\
The series is T-equivariant and, modulo the Pollack relations, S-equivariant \
(at degrees 14 and 16 this also requires the relations of maximal modular \
depth >= 4, which are not listed above). Its individual coefficients are not \
all equivariant: the cusp-form contributions that their modular completion \
would require multiply Pollack relations. They drop out once the series is \
reduced modulo the relations above (with com[a, b] = a ** b - b ** a), and \
the coefficients of the words that are independent under the relations are \
equivariant iterated Eisenstein integrals.\
\>", "Text",ExpressionUUID->"a5fbf066-21a7-41a2-a97a-d8b63adc3353"],

Cell["Modular depth 1", "Subsection",ExpressionUUID->"c7992181-9ae9-42ad-90da-7498a9f4f537"],

Cell["\<\
Through degree 16. The coefficients follow the closed formula (5.78) at every \
degree.\
\>", "Text",ExpressionUUID->"eccc7a66-ef5f-4c7e-a531-fe3e359a7d6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IeqvDepth1", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<IeqvDepth1.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"5e9eeead-d210-43c4-89dd-4a8e98886375"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ieqv", "[", 
   RowBox[{"1", ",", " ", "4"}], "]"}], " ", "/.", " ", 
  "IeqvDepth1"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"08d52d77-da47-45cc-b87d-61c47389f28d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"0", ",", "4", ",", "2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"EE", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"EEbar", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"0", ",", "4", ",", "3"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"EE", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"EEbar", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"0", ",", "4", ",", "4"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"EE", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"EEbar", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"EEbar", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"EEbar", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"1", ",", "4", ",", "4"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"EE", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"EEbar", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "4", ",", "3"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"EE", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"EEbar", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "4", ",", "4"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"EE", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"EEbar", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"2", ",", "4", ",", "2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"EE", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"EEbar", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "4"]}], ")"}]}]}]], "Output",
 CellLabel->"Out[18]=",ExpressionUUID->"f11118f6-0591-4985-a32a-1d80d73a42d7"],

Cell["Modular depth 2", "Subsection",ExpressionUUID->"12647f07-c416-4a17-aadd-32e48c0f0ae6"],

Cell["Through degree 16.", "Text",ExpressionUUID->"1adc64a6-2e64-46ff-bdd6-d2c120bc8ef8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IeqvDepth2", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<IeqvDepth2.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"b00b9906-305e-4bfe-b3f2-d48f6dd14774"],

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ieqv", "[", 
     RowBox[{"2", ",", " ", "4"}], "]"}], " ", "/.", " ", "IeqvDepth2"}], ",",
    " ", 
   RowBox[{
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}], " ", "**", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "4"}], "]"}]}]}], "]"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"dc6c42fc-bcab-4dbb-a797-241648169cae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "+", 
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], "+", 
  RowBox[{"EEbar", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3"}], "}"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "2"]}], "9"]}]], "Output",
 CellLabel->"Out[20]=",ExpressionUUID->"ae6f5c11-8bf2-46a8-a25a-4ccf9cd31644"],

Cell["Modular depth 3", "Subsection",ExpressionUUID->"0eb0661d-7008-4203-97fb-7d2bd2073ae7"],

Cell["Through degree 10.", "Text",ExpressionUUID->"f5f03d54-4f37-4405-a4f5-3eca455787b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IeqvDepth3", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<IeqvDepth3.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"98d343fa-276f-444a-aa80-d3aa138bf7ae"],

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ieqv", "[", 
     RowBox[{"3", ",", " ", "6"}], "]"}], " ", "/.", " ", "IeqvDepth3"}], ",",
    " ", 
   RowBox[{
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}], " ", "**", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "4"}], "]"}], " ", "**", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}]}]}], "]"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"9bf1e90d-07e5-4f60-af11-3eea31f1a474"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "3"}], "}"}]}], "]"}], "+", 
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3"}], "}"}]}], "]"}]}], "+", 
  RowBox[{"EEbar", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "3"}], "}"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "9"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["2", "9"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "3"]}], "81"], "-", 
  FractionBox[
   RowBox[{"Zeta", "[", "3", "]"}], "144"]}]], "Output",
 CellLabel->"Out[22]=",ExpressionUUID->"c371d851-5058-4884-86b5-ab83dab4d862"],

Cell["Modular depth 4", "Subsection",ExpressionUUID->"cb242f9b-4d99-449c-ab8d-fa491f371df8"],

Cell["Through degree 10.", "Text",ExpressionUUID->"d5cf567f-4946-4e9d-95b4-558c870bb89c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IeqvDepth4", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<IeqvDepth4.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"13aa1208-cc18-4095-9e0a-5f211b40b8b5"],

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ieqv", "[", 
     RowBox[{"4", ",", " ", "8"}], "]"}], " ", "/.", " ", "IeqvDepth4"}], ",",
    " ", 
   RowBox[{
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}], " ", "**", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}], " ", "**", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}], " ", "**", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "4"}], "]"}]}]}], "]"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"d6214fec-bb1e-4cbf-ac3b-5567372f728c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "3", ",", "4"}], "}"}]}], "]"}], "+", 
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], "+", 
  RowBox[{"EEbar", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "9"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["2", "9"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["2", "9"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["4", "81"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
  RowBox[{
   FractionBox["4", "81"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "4"]}], "243"], "+", 
  RowBox[{
   FractionBox["1", "432"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "432"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}]}]], "Output",
 CellLabel->"Out[24]=",ExpressionUUID->"604cc8b7-3d25-4bfa-89b9-720c0e46226a"],

Cell["Modular depth 5", "Subsection",ExpressionUUID->"d800783f-f4d0-4f4a-9701-44fb55421dd9"],

Cell["Through degree 10.", "Text",ExpressionUUID->"4daecb08-a183-4dc2-8082-8e709a0de3f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IeqvDepth5", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<IeqvDepth5.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"8d3301d8-2d82-4e51-be2a-df2a0522155d"],

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Ieqv", "[", 
     RowBox[{"5", ",", " ", "10"}], "]"}], " ", "/.", " ", "IeqvDepth5"}], ",",
    " ", 
   RowBox[{
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}], " ", "**", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}], " ", "**", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}], " ", "**", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "3"}], "]"}], " ", "**", " ", 
    RowBox[{"eTilde", "[", 
     RowBox[{"2", ",", " ", "4"}], "]"}]}]}], "]"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"a776a95a-0520-49ca-98dc-abece422c284"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "4"}], "}"}]}], "]"}], "+", 
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], "+", 
  RowBox[{"EEbar", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "9"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "4"}], "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["2", "9"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["2", "9"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["2", "9"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["4", "81"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
  RowBox[{
   FractionBox["4", "81"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
  RowBox[{
   FractionBox["4", "81"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
  RowBox[{
   FractionBox["2", "243"], " ", 
   RowBox[{"EE", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
  RowBox[{
   FractionBox["2", "243"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "5"]}], "3645"], "+", 
  RowBox[{
   FractionBox["1", "432"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "432"], " ", 
   RowBox[{"EEbar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  FractionBox[
   RowBox[{"Zeta", "[", "5", "]"}], "13824"]}]], "Output",
 CellLabel->"Out[26]=",ExpressionUUID->"87fdd24e-b74f-4da8-ab5b-71fa90599916"],

Cell["Multiple modular values", "Section",ExpressionUUID->"a6e0031e-a093-488b-ad8a-8405913b5370"],

Cell["\<\
mmv[{j_1, ..., j_r}, {k_1, ..., k_r}, {\[Mu]_1, ..., \[Mu]_r}] = m[j_1 ... \
j_r; k_1 ... k_r; \[Omega]_{\[Mu]_1} ... \[Omega]_{\[Mu]_r}] are the multiple \
modular values (5.14), normalized as in the expansion (5.13) of the \
S-cocycle, to about 100 digits. At k_i = 2 all three \[Mu]_i are listed, with \
\[CapitalSigma]_\[Mu] m[..., \[Omega]_\[Mu], ...] = 0.\
\>", "Text",ExpressionUUID->"203a04cb-6d9f-4a3d-bd97-65302aeefc89"],

Cell["Modular depth 1", "Subsection",ExpressionUUID->"d8718fa6-ad5c-453c-80ed-cfcd3eb1b447"],

Cell["Up to degree 16.", "Text",ExpressionUUID->"9123b9a5-2273-4323-a124-b9631af1c495"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmvDepth1", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<mmvDepth1.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"72e55e09-8659-4d3b-9cc5-307da04499c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmv", "[", 
   RowBox[{
    RowBox[{"{", "1", "}"}], ",", " ", 
    RowBox[{"{", "4", "}"}], ",", " ", 
    RowBox[{"{", "2", "}"}]}], "]"}], " ", "/.", " ", "mmvDepth1"}]], "Input",\

 CellLabel->"In[28]:=",ExpressionUUID->"68249297-f251-40bb-830d-8fc366cabf3c"],

Cell[BoxData[
 RowBox[{"-", 
  "0.9019360280926151595966697471176399189789591265989390897358135128701005134\
89140705464091363284749931`100."}]], "Output",
 CellLabel->"Out[28]=",ExpressionUUID->"45d5b969-ceed-4dfc-a68a-b1cab84faf95"],

Cell["Modular depth 2", "Subsection",ExpressionUUID->"b2fd65b4-7eaa-4dc2-b05f-58ab5730da5e"],

Cell["Up to degree 16.", "Text",ExpressionUUID->"e3d169f8-8c7a-4001-af55-44157ff277a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmvDepth2", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<mmvDepth2.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"8d66cef4-66a7-4c03-8015-ac2ef6bf6c53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmv", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"2", ",", " ", "2"}], "}"}]}], "]"}], " ", "/.", " ", 
  "mmvDepth2"}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"475211d1-e5cb-48cb-a658-a297cd0adef3"],

Cell[BoxData[
 RowBox[{"-", 
  "9.4837623613674553052750080281677292504485196526551416313500419075385779136\
538107756721851032526059158709355395536679`100."}]], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"7c14a784-2600-401c-9340-d14ba002e01b"],

Cell["Modular depth 3", "Subsection",ExpressionUUID->"491b9e12-305b-4048-bcd8-8fa394cf8735"],

Cell["Up to degree 12.", "Text",ExpressionUUID->"ff370604-8742-464a-b8fc-08b263f16e13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmvDepth3", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<mmvDepth3.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"1188666e-0271-4949-abfb-f97ee2716f69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmv", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"2", ",", " ", "4", ",", " ", "6"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"3", ",", " ", "2", ",", " ", "4"}], "}"}]}], "]"}], " ", "/.", 
  " ", "mmvDepth3"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"14b15002-f73b-4ed1-a7a8-480412ecb920"],

Cell[BoxData[
 RowBox[{"-", 
  "11.142946640449917516336021929574536820980052983346820754154360532470345852\
70689345570361819369348496`100."}]], "Output",
 CellLabel->"Out[32]=",ExpressionUUID->"5d54a6da-3bc2-4d85-be61-7a75bfa731c7"],

Cell["Modular depth 4", "Subsection",ExpressionUUID->"e130d4e5-14c7-45fc-b8cb-0aa344af66a6"],

Cell["Up to degree 10.", "Text",ExpressionUUID->"309c7989-c745-4b36-b350-80bf6b9b0267"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmvDepth4", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<mmvDepth4.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"8d382bc8-7ab8-4254-bdfe-cf5efe78c519"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmv", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "2"}], "}"}], ",", 
    " ", 
    RowBox[{"{", 
     RowBox[{"2", ",", " ", "2", ",", " ", "2", ",", " ", "4"}], "}"}], ",", 
    " ", 
    RowBox[{"{", 
     RowBox[{"3", ",", " ", "3", ",", " ", "4", ",", " ", "2"}], "}"}]}], 
   "]"}], " ", "/.", " ", "mmvDepth4"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"3627eec5-f97f-49b5-bff6-270b3a47a61f"],

Cell[BoxData["13.\
728094190952092722890651287680601079570583935029157138011780684082450559993911\
14984467180850340564`100."], "Output",
 CellLabel->"Out[34]=",ExpressionUUID->"66984f90-fdd6-4d2c-a629-2d0d129f4fbe"],

Cell["Modular depth 5", "Subsection",ExpressionUUID->"eb538f2c-045d-401c-8b13-b65925834a57"],

Cell["Up to degree 10.", "Text",ExpressionUUID->"67037e77-7caf-4855-9a05-b62354c2bf93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmvDepth5", " ", "=", " ", 
   RowBox[{"Get", "[", "\"\<mmvDepth5.txt\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"840d7e25-1c36-45bc-9a12-01d30fea27db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmv", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}],
     ",", " ", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", " ", "2"}], "}"}],
     ",", " ", 
    RowBox[{"{", 
     RowBox[{
     "3", ",", " ", "3", ",", " ", "3", ",", " ", "3", ",", " ", "4"}], 
     "}"}]}], "]"}], " ", "/.", " ", "mmvDepth5"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"4f26a36f-fec7-4707-88b6-db8075e0266a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "2.68442938530716520861581948324423785542691047660587076136495370462983\
0418222623460071179949911879653`100."}], " ", "\[ImaginaryI]"}]], "Output",
 CellLabel->"Out[36]=",ExpressionUUID->"f800002d-918c-4e8f-b11f-503ee263b987"]
},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e426f069-7787-4095-b015-7580a69cb38f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 204, 3, 70, "Chapter",ExpressionUUID->"db269f57-9167-41b8-a6e8-79f6bf3f6088"],
Cell[761, 25, 200, 3, 70, "Text",ExpressionUUID->"c9280b96-062b-4abf-9cdb-e4c456860493"],
Cell[964, 30, 201, 4, 70, "Input",ExpressionUUID->"24efdfb0-46e5-450f-aeb5-512342067849"],
Cell[1168, 36, 82, 0, 70, "Section",ExpressionUUID->"09c6a625-f840-4868-a610-c1526d440e47"],
Cell[1253, 38, 751, 10, 70, "Text",ExpressionUUID->"7f545633-96bd-434b-b64a-bdc339392abc"],
Cell[2007, 50, 91, 0, 70, "Section",ExpressionUUID->"c5399af4-95ab-4d26-9fe9-cd90742260b2"],
Cell[2101, 52, 1042, 14, 70, "Text",ExpressionUUID->"2887e027-62aa-4fb5-9362-8c32d6522485"],
Cell[3146, 68, 408, 6, 70, "Text",ExpressionUUID->"d03416ea-c167-4901-8be7-bd506534b6d8"],
Cell[3557, 76, 1431, 39, 70, "Text",ExpressionUUID->"19ec48fd-d1b5-454b-9b5d-7cd9cb1da790"],
Cell[4991, 117, 297, 4, 70, "Text",ExpressionUUID->"15961beb-4cb7-4764-b884-a40c02b9e2a6"],
Cell[5291, 123, 219, 4, 70, "Input",ExpressionUUID->"d45ece69-a36b-4d6c-841c-d8727bd4efe0"],
Cell[5513, 129, 260, 5, 70, "Input",ExpressionUUID->"5eeb384d-ef63-428b-ad22-0bb4a2fa36cf"],
Cell[5776, 136, 1547, 47, 70, "Output",ExpressionUUID->"f2cd76ea-3ed7-4114-af54-187bcee0d1e5"],
Cell[7326, 185, 210, 3, 70, "Text",ExpressionUUID->"ec42849c-5b37-4d27-bfe2-d48e3e5db1a9"],
Cell[7539, 190, 256, 5, 70, "Input",ExpressionUUID->"056f9c79-2f7d-414f-a08b-b1e2f7d1938d"],
Cell[7798, 197, 5544, 170, 70, "Output",ExpressionUUID->"bafd7c00-fd30-41c7-aa38-e7155bba00a7"],
Cell[13345, 369, 89, 0, 70, "Section",ExpressionUUID->"c67f4cda-905a-4ebf-9987-13924d1d8e2c"],
Cell[13437, 371, 522, 7, 70, "Text",ExpressionUUID->"2a066bb7-7bf1-4168-bd01-1acc5eb6a8ea"],
Cell[13962, 380, 222, 5, 70, "Input",ExpressionUUID->"98f76c36-ba76-4ccf-82f6-5383d9c15534"],
Cell[14187, 387, 212, 5, 70, "Input",ExpressionUUID->"a5b3d2ec-04d1-47cd-9f45-73d8034cdb96"],
Cell[14402, 394, 6165, 194, 70, "Output",ExpressionUUID->"27c6289a-6720-4638-b925-b10cea15b4f6"],
Cell[20570, 590, 93, 0, 70, "Section",ExpressionUUID->"29dfa87f-af5e-43c8-814a-c36398ff7046"],
Cell[20666, 592, 576, 9, 70, "Text",ExpressionUUID->"a9de6ac9-61cc-49d0-9a23-4a6b7ab83b94"],
Cell[21245, 603, 214, 4, 70, "Input",ExpressionUUID->"b43fb2e1-b946-4e06-8ce7-14660e222a22"],
Cell[21462, 609, 294, 7, 70, "Input",ExpressionUUID->"0e1531bf-4757-484e-b1b7-4b912bc8d7c1"],
Cell[21759, 618, 1636, 51, 70, "Output",ExpressionUUID->"ce686853-4d2d-490a-9589-363ca17b9ef6"],
Cell[23398, 671, 86, 0, 70, "Section",ExpressionUUID->"8933697b-7b18-4151-89db-451feedd9135"],
Cell[23487, 673, 646, 9, 70, "Text",ExpressionUUID->"a0a96d8c-1bf9-4de6-81e3-0854440468e2"],
Cell[24136, 684, 210, 4, 70, "Input",ExpressionUUID->"d1bd7238-4b4b-408e-9735-98dad4808dc8"],
Cell[24349, 690, 398, 10, 70, "Input",ExpressionUUID->"e0fbaa53-bd48-4eb0-9f15-7e074c897b41"],
Cell[24750, 702, 2931, 90, 70, "Output",ExpressionUUID->"783a3d3d-2333-4945-b3c7-d4e204233a12"],
Cell[27684, 794, 88, 0, 70, "Section",ExpressionUUID->"51c26600-f2af-4b2a-b07d-d1f7cc8cb3fa"],
Cell[27775, 796, 1071, 15, 70, "Text",ExpressionUUID->"fd7c7592-4dd4-4675-9c71-9947ea7f7541"],
Cell[28849, 813, 215, 4, 70, "Input",ExpressionUUID->"1543c3d8-8db3-41f3-967b-0d2fe8fd88d9"],
Cell[29067, 819, 212, 5, 70, "Input",ExpressionUUID->"8d3d1c5a-880b-4445-b89e-32cc79b81605"],
Cell[29282, 826, 379, 12, 70, "Output",ExpressionUUID->"3fe55504-c4d6-4525-88b6-1e19b3031bec"],
Cell[29664, 840, 564, 8, 70, "Text",ExpressionUUID->"58052719-5676-48a0-9531-1461dd8303f9"],
Cell[30231, 850, 221, 4, 70, "Input",ExpressionUUID->"22164f80-6781-4e0d-9d3a-1fc399ebbe29"],
Cell[30455, 856, 250, 6, 70, "Input",ExpressionUUID->"e3d14148-92c5-4c7b-9926-b58490a70324"],
Cell[30708, 864, 202, 5, 70, "Output",ExpressionUUID->"a53977ce-bc40-4a80-b50b-8a0602523e27"],
Cell[30913, 871, 131, 0, 70, "Text",ExpressionUUID->"79cb0a2e-c883-493d-bc41-aa9fb929dfb5"],
Cell[31047, 873, 5035, 110, 70, "Input",ExpressionUUID->"cbbbec17-3fd3-4e5f-b3f7-8a348118e267"],
Cell[36085, 985, 648, 9, 70, "Text",ExpressionUUID->"59445e72-5c56-4eef-936f-a2e6558ead47"],
Cell[36736, 996, 5746, 168, 70, "Input",ExpressionUUID->"ce5e114b-1bdf-44d9-b501-312329c9a046"],
Cell[42485, 1166, 148, 2, 70, "Section",ExpressionUUID->"40f097fc-3412-4b61-bd2b-d7dc1acf882a"],
Cell[42636, 1170, 855, 12, 70, "Text",ExpressionUUID->"830024a6-8755-47b8-aa83-c1718d1619b3"],
Cell[43494, 1184, 663, 9, 70, "Text",ExpressionUUID->"a5fbf066-21a7-41a2-a97a-d8b63adc3353"],
Cell[44160, 1195, 92, 0, 70, "Subsection",ExpressionUUID->"c7992181-9ae9-42ad-90da-7498a9f4f537"],
Cell[44255, 1197, 166, 3, 70, "Text",ExpressionUUID->"eccc7a66-ef5f-4c7e-a531-fe3e359a7d6b"],
Cell[44424, 1202, 217, 4, 70, "Input",ExpressionUUID->"5e9eeead-d210-43c4-89dd-4a8e98886375"],
Cell[44644, 1208, 211, 5, 70, "Input",ExpressionUUID->"08d52d77-da47-45cc-b87d-61c47389f28d"],
Cell[44858, 1215, 5075, 167, 70, "Output",ExpressionUUID->"f11118f6-0591-4985-a32a-1d80d73a42d7"],
Cell[49936, 1384, 92, 0, 70, "Subsection",ExpressionUUID->"12647f07-c416-4a17-aadd-32e48c0f0ae6"],
Cell[50031, 1386, 89, 0, 70, "Text",ExpressionUUID->"1adc64a6-2e64-46ff-bdd6-d2c120bc8ef8"],
Cell[50123, 1388, 217, 4, 70, "Input",ExpressionUUID->"b00b9906-305e-4bfe-b3f2-d48f6dd14774"],
Cell[50343, 1394, 450, 12, 70, "Input",ExpressionUUID->"dc6c42fc-bcab-4dbb-a797-241648169cae"],
Cell[50796, 1408, 1481, 49, 70, "Output",ExpressionUUID->"ae6f5c11-8bf2-46a8-a25a-4ccf9cd31644"],
Cell[52280, 1459, 92, 0, 70, "Subsection",ExpressionUUID->"0eb0661d-7008-4203-97fb-7d2bd2073ae7"],
Cell[52375, 1461, 89, 0, 70, "Text",ExpressionUUID->"f5f03d54-4f37-4405-a4f5-3eca455787b9"],
Cell[52467, 1463, 217, 4, 70, "Input",ExpressionUUID->"98d343fa-276f-444a-aa80-d3aa138bf7ae"],
Cell[52687, 1469, 537, 14, 70, "Input",ExpressionUUID->"9bf1e90d-07e5-4f60-af11-3eea31f1a474"],
Cell[53227, 1485, 3181, 105, 70, "Output",ExpressionUUID->"c371d851-5058-4884-86b5-ab83dab4d862"],
Cell[56411, 1592, 92, 0, 70, "Subsection",ExpressionUUID->"cb242f9b-4d99-449c-ab8d-fa491f371df8"],
Cell[56506, 1594, 89, 0, 70, "Text",ExpressionUUID->"d5cf567f-4946-4e9d-95b4-558c870bb89c"],
Cell[56598, 1596, 217, 4, 70, "Input",ExpressionUUID->"13aa1208-cc18-4095-9e0a-5f211b40b8b5"],
Cell[56818, 1602, 624, 16, 70, "Input",ExpressionUUID->"d6214fec-bb1e-4cbf-ac3b-5567372f728c"],
Cell[57445, 1620, 5946, 193, 70, "Output",ExpressionUUID->"604cc8b7-3d25-4bfa-89b9-720c0e46226a"],
Cell[63394, 1815, 92, 0, 70, "Subsection",ExpressionUUID->"d800783f-f4d0-4f4a-9701-44fb55421dd9"],
Cell[63489, 1817, 89, 0, 70, "Text",ExpressionUUID->"4daecb08-a183-4dc2-8082-8e709a0de3f7"],
Cell[63581, 1819, 217, 4, 70, "Input",ExpressionUUID->"8d3301d8-2d82-4e51-be2a-df2a0522155d"],
Cell[63801, 1825, 712, 18, 70, "Input",ExpressionUUID->"a776a95a-0520-49ca-98dc-abece422c284"],
Cell[64516, 1845, 9281, 295, 70, "Output",ExpressionUUID->"87fdd24e-b74f-4da8-ab5b-71fa90599916"],
Cell[73800, 2142, 97, 0, 70, "Section",ExpressionUUID->"a6e0031e-a093-488b-ad8a-8405913b5370"],
Cell[73900, 2144, 440, 6, 70, "Text",ExpressionUUID->"203a04cb-6d9f-4a3d-bd97-65302aeefc89"],
Cell[74343, 2152, 92, 0, 70, "Subsection",ExpressionUUID->"d8718fa6-ad5c-453c-80ed-cfcd3eb1b447"],
Cell[74438, 2154, 87, 0, 70, "Text",ExpressionUUID->"9123b9a5-2273-4323-a124-b9631af1c495"],
Cell[74528, 2156, 215, 4, 70, "Input",ExpressionUUID->"72e55e09-8659-4d3b-9cc5-307da04499c7"],
Cell[74746, 2162, 298, 8, 70, "Input",ExpressionUUID->"68249297-f251-40bb-830d-8fc366cabf3c"],
Cell[75047, 2172, 234, 4, 70, "Output",ExpressionUUID->"45d5b969-ceed-4dfc-a68a-b1cab84faf95"],
Cell[75284, 2178, 92, 0, 70, "Subsection",ExpressionUUID->"b2fd65b4-7eaa-4dc2-b05f-58ab5730da5e"],
Cell[75379, 2180, 87, 0, 70, "Text",ExpressionUUID->"e3d169f8-8c7a-4001-af55-44157ff277a5"],
Cell[75469, 2182, 215, 4, 70, "Input",ExpressionUUID->"8d66cef4-66a7-4c03-8015-ac2ef6bf6c53"],
Cell[75687, 2188, 392, 11, 70, "Input",ExpressionUUID->"475211d1-e5cb-48cb-a658-a297cd0adef3"],
Cell[76082, 2201, 250, 4, 70, "Output",ExpressionUUID->"7c14a784-2600-401c-9340-d14ba002e01b"],
Cell[76335, 2207, 92, 0, 70, "Subsection",ExpressionUUID->"491b9e12-305b-4048-bcd8-8fa394cf8735"],
Cell[76430, 2209, 87, 0, 70, "Text",ExpressionUUID->"ff370604-8742-464a-b8fc-08b263f16e13"],
Cell[76520, 2211, 215, 4, 70, "Input",ExpressionUUID->"1188666e-0271-4949-abfb-f97ee2716f69"],
Cell[76738, 2217, 437, 11, 70, "Input",ExpressionUUID->"14b15002-f73b-4ed1-a7a8-480412ecb920"],
Cell[77178, 2230, 234, 4, 70, "Output",ExpressionUUID->"5d54a6da-3bc2-4d85-be61-7a75bfa731c7"],
Cell[77415, 2236, 92, 0, 70, "Subsection",ExpressionUUID->"e130d4e5-14c7-45fc-b8cb-0aa344af66a6"],
Cell[77510, 2238, 87, 0, 70, "Text",ExpressionUUID->"309c7989-c745-4b36-b350-80bf6b9b0267"],
Cell[77600, 2240, 215, 4, 70, "Input",ExpressionUUID->"8d382bc8-7ab8-4254-bdfe-cf5efe78c519"],
Cell[77818, 2246, 493, 13, 70, "Input",ExpressionUUID->"3627eec5-f97f-49b5-bff6-270b3a47a61f"],
Cell[78314, 2261, 216, 3, 70, "Output",ExpressionUUID->"66984f90-fdd6-4d2c-a629-2d0d129f4fbe"],
Cell[78533, 2266, 92, 0, 70, "Subsection",ExpressionUUID->"eb538f2c-045d-401c-8b13-b65925834a57"],
Cell[78628, 2268, 87, 0, 70, "Text",ExpressionUUID->"67037e77-7caf-4855-9a05-b62354c2bf93"],
Cell[78718, 2270, 215, 4, 70, "Input",ExpressionUUID->"840d7e25-1c36-45bc-9a12-01d30fea27db"],
Cell[78936, 2276, 558, 16, 70, "Input",ExpressionUUID->"4f26a36f-fec7-4707-88b6-db8075e0266a"],
Cell[79497, 2294, 269, 5, 70, "Output",ExpressionUUID->"f800002d-918c-4e8f-b11f-503ee263b987"]
}
]
*)

(* End of internal cache information *)


==> anc/IeqvDepth1.txt <==
(* Ieqv[1, d]: the terms of modular depth 1 and degree d (d <= 16) of the generating series I^eqv (5.1), I^eqv = 1 + sum_r sum_d Ieqv[r, d]; the coefficient of a word equals the normalisation of (5.76) times the equivariant iterated Eisenstein integral, in terms of EE (iterated Eisenstein integrals (2.61)), EEbar (complex conjugate), Log[2], Zeta[n] and rhoSV[i1, ..., ir] = rho^-1(sv(f_i1 ... f_ir)); words a ** b ** ... in the letters e[j, k, mu] = eps^(j)_{k|mu} and eTilde[2, nu] = tilde-eps_{2|nu} *)
{
Ieqv[1, 2] -> (EE[{0}, {2}, {3}] + EEbar[{0}, {2}, {3}] - 2/3*Log[2])*eTilde[2, 3]
  + (EE[{0}, {2}, {4}] + EEbar[{0}, {2}, {4}] - 2/3*Log[2])*eTilde[2, 4],
Ieqv[1, 4] -> (3*EE[{0}, {4}, {2}] + 3*EEbar[{0}, {4}, {2}])*e[0, 4, 2]
  + (-3*EE[{1}, {4}, {2}] + 3*EEbar[{1}, {4}, {2}])*e[1, 4, 2]
  + (3/2*EE[{2}, {4}, {2}] + 3/2*EEbar[{2}, {4}, {2}] + 3/4*Zeta[3])*e[2, 4, 2]
  + (3*EE[{0}, {4}, {3}] + 3*EEbar[{0}, {4}, {3}])*e[0, 4, 3]
  + (-3*EE[{1}, {4}, {3}] + 3*EEbar[{1}, {4}, {3}])*e[1, 4, 3]
  + (3/2*EE[{2}, {4}, {3}] + 3/2*EEbar[{2}, {4}, {3}])*e[2, 4, 3]
  + (3*EE[{0}, {4}, {4}] + 3*EEbar[{0}, {4}, {4}])*e[0, 4, 4]
  + (-3*EE[{1}, {4}, {4}] + 3*EEbar[{1}, {4}, {4}])*e[1, 4, 4]
  + (3/2*EE[{2}, {4}, {4}] + 3/2*EEbar[{2}, {4}, {4}])*e[2, 4, 4],
Ieqv[1, 6] -> (5*EE[{0}, {6}, {2}] + 5*EEbar[{0}, {6}, {2}])*e[0, 6, 2]
  + (-5*EE[{1}, {6}, {2}] + 5*EEbar[{1}, {6}, {2}])*e[1, 6, 2]
  + (5/2*EE[{2}, {6}, {2}] + 5/2*EEbar[{2}, {6}, {2}])*e[2, 6, 2]
  + (-5/6*EE[{3}, {6}, {2}] + 5/6*EEbar[{3}, {6}, {2}])*e[3, 6, 2]
  + (5/24*EE[{4}, {6}, {2}] + 5/24*EEbar[{4}, {6}, {2}] + 5/64*Zeta[5])*e[4, 6, 2]
  + (5*EE[{0}, {6}, {3}] + 5*EEbar[{0}, {6}, {3}])*e[0, 6, 3]
  + (-5*EE[{1}, {6}, {3}] + 5*EEbar[{1}, {6}, {3}])*e[1, 6, 3]
  + (5/2*EE[{2}, {6}, {3}] + 5/2*EEbar[{2}, {6}, {3}])*e[2, 6, 3]
  + (-5/6*EE[{3}, {6}, {3}] + 5/6*EEbar[{3}, {6}, {3}])*e[3, 6, 3]
  + (5/24*EE[{4}, {6}, {3}] + 5/24*EEbar[{4}, {6}, {3}])*e[4, 6, 3]
  + (5*EE[{0}, {6}, {4}] + 5*EEbar[{0}, {6}, {4}])*e[0, 6, 4]
  + (-5*EE[{1}, {6}, {4}] + 5*EEbar[{1}, {6}, {4}])*e[1, 6, 4]
  + (5/2*EE[{2}, {6}, {4}] + 5/2*EEbar[{2}, {6}, {4}])*e[2, 6, 4]
  + (-5/6*EE[{3}, {6}, {4}] + 5/6*EEbar[{3}, {6}, {4}])*e[3, 6, 4]
  + (5/24*EE[{4}, {6}, {4}] + 5/24*EEbar[{4}, {6}, {4}])*e[4, 6, 4],
Ieqv[1, 8] -> (7*EE[{0}, {8}, {2}] + 7*EEbar[{0}, {8}, {2}])*e[0, 8, 2]
  + (-7*EE[{1}, {8}, {2}] + 7*EEbar[{1}, {8}, {2}])*e[1, 8, 2]
  + (7/2*EE[{2}, {8}, {2}] + 7/2*EEbar[{2}, {8}, {2}])*e[2, 8, 2]
  + (-7/6*EE[{3}, {8}, {2}] + 7/6*EEbar[{3}, {8}, {2}])*e[3, 8, 2]
  + (7/24*EE[{4}, {8}, {2}] + 7/24*EEbar[{4}, {8}, {2}])*e[4, 8, 2]
  + (-7/120*EE[{5}, {8}, {2}] + 7/120*EEbar[{5}, {8}, {2}])*e[5, 8, 2]
  + (7/720*EE[{6}, {8}, {2}] + 7/720*EEbar[{6}, {8}, {2}] + 7/2560*Zeta[7])*e[6, 8, 2]
  + (7*EE[{0}, {8}, {3}] + 7*EEbar[{0}, {8}, {3}])*e[0, 8, 3]
  + (-7*EE[{1}, {8}, {3}] + 7*EEbar[{1}, {8}, {3}])*e[1, 8, 3]
  + (7/2*EE[{2}, {8}, {3}] + 7/2*EEbar[{2}, {8}, {3}])*e[2, 8, 3]
  + (-7/6*EE[{3}, {8}, {3}] + 7/6*EEbar[{3}, {8}, {3}])*e[3, 8, 3]
  + (7/24*EE[{4}, {8}, {3}] + 7/24*EEbar[{4}, {8}, {3}])*e[4, 8, 3]
  + (-7/120*EE[{5}, {8}, {3}] + 7/120*EEbar[{5}, {8}, {3}])*e[5, 8, 3]
  + (7/720*EE[{6}, {8}, {3}] + 7/720*EEbar[{6}, {8}, {3}])*e[6, 8, 3]
  + (7*EE[{0}, {8}, {4}] + 7*EEbar[{0}, {8}, {4}])*e[0, 8, 4]
  + (-7*EE[{1}, {8}, {4}] + 7*EEbar[{1}, {8}, {4}])*e[1, 8, 4]
  + (7/2*EE[{2}, {8}, {4}] + 7/2*EEbar[{2}, {8}, {4}])*e[2, 8, 4]
  + (-7/6*EE[{3}, {8}, {4}] + 7/6*EEbar[{3}, {8}, {4}])*e[3, 8, 4]
  + (7/24*EE[{4}, {8}, {4}] + 7/24*EEbar[{4}, {8}, {4}])*e[4, 8, 4]
  + (-7/120*EE[{5}, {8}, {4}] + 7/120*EEbar[{5}, {8}, {4}])*e[5, 8, 4]
  + (7/720*EE[{6}, {8}, {4}] + 7/720*EEbar[{6}, {8}, {4}])*e[6, 8, 4],
Ieqv[1, 10] -> (9*EE[{0}, {10}, {2}] + 9*EEbar[{0}, {10}, {2}])*e[0, 10, 2]
  + (-9*EE[{1}, {10}, {2}] + 9*EEbar[{1}, {10}, {2}])*e[1, 10, 2]
  + (9/2*EE[{2}, {10}, {2}] + 9/2*EEbar[{2}, {10}, {2}])*e[2, 10, 2]
  + (-3/2*EE[{3}, {10}, {2}] + 3/2*EEbar[{3}, {10}, {2}])*e[3, 10, 2]
  + (3/8*EE[{4}, {10}, {2}] + 3/8*EEbar[{4}, {10}, {2}])*e[4, 10, 2]
  + (-3/40*EE[{5}, {10}, {2}] + 3/40*EEbar[{5}, {10}, {2}])*e[5, 10, 2]
  + (1/80*EE[{6}, {10}, {2}] + 1/80*EEbar[{6}, {10}, {2}])*e[6, 10, 2]
  + (-1/560*EE[{7}, {10}, {2}] + 1/560*EEbar[{7}, {10}, {2}])*e[7, 10, 2]
  + (1/4480*EE[{8}, {10}, {2}] + 1/4480*EEbar[{8}, {10}, {2}] + 17/344064*Zeta[9])*e[8, 10, 2]
  + (9*EE[{0}, {10}, {3}] + 9*EEbar[{0}, {10}, {3}])*e[0, 10, 3]
  + (-9*EE[{1}, {10}, {3}] + 9*EEbar[{1}, {10}, {3}])*e[1, 10, 3]
  + (9/2*EE[{2}, {10}, {3}] + 9/2*EEbar[{2}, {10}, {3}])*e[2, 10, 3]
  + (-3/2*EE[{3}, {10}, {3}] + 3/2*EEbar[{3}, {10}, {3}])*e[3, 10, 3]
  + (3/8*EE[{4}, {10}, {3}] + 3/8*EEbar[{4}, {10}, {3}])*e[4, 10, 3]
  + (-3/40*EE[{5}, {10}, {3}] + 3/40*EEbar[{5}, {10}, {3}])*e[5, 10, 3]
  + (1/80*EE[{6}, {10}, {3}] + 1/80*EEbar[{6}, {10}, {3}])*e[6, 10, 3]
  + (-1/560*EE[{7}, {10}, {3}] + 1/560*EEbar[{7}, {10}, {3}])*e[7, 10, 3]
  + (1/4480*EE[{8}, {10}, {3}] + 1/4480*EEbar[{8}, {10}, {3}])*e[8, 10, 3]
  + (9*EE[{0}, {10}, {4}] + 9*EEbar[{0}, {10}, {4}])*e[0, 10, 4]
  + (-9*EE[{1}, {10}, {4}] + 9*EEbar[{1}, {10}, {4}])*e[1, 10, 4]
  + (9/2*EE[{2}, {10}, {4}] + 9/2*EEbar[{2}, {10}, {4}])*e[2, 10, 4]
  + (-3/2*EE[{3}, {10}, {4}] + 3/2*EEbar[{3}, {10}, {4}])*e[3, 10, 4]
  + (3/8*EE[{4}, {10}, {4}] + 3/8*EEbar[{4}, {10}, {4}])*e[4, 10, 4]
  + (-3/40*EE[{5}, {10}, {4}] + 3/40*EEbar[{5}, {10}, {4}])*e[5, 10, 4]
  + (1/80*EE[{6}, {10}, {4}] + 1/80*EEbar[{6}, {10}, {4}])*e[6, 10, 4]
  + (-1/560*EE[{7}, {10}, {4}] + 1/560*EEbar[{7}, {10}, {4}])*e[7, 10, 4]
  + (1/4480*EE[{8}, {10}, {4}] + 1/4480*EEbar[{8}, {10}, {4}])*e[8, 10, 4],
Ieqv[1, 12] -> (11*EE[{0}, {12}, {2}] + 11*EEbar[{0}, {12}, {2}])*e[0, 12, 2]
  + (-11*EE[{1}, {12}, {2}] + 11*EEbar[{1}, {12}, {2}])*e[1, 12, 2]
  + (11/2*EE[{2}, {12}, {2}] + 11/2*EEbar[{2}, {12}, {2}])*e[2, 12, 2]
  + (-11/6*EE[{3}, {12}, {2}] + 11/6*EEbar[{3}, {12}, {2}])*e[3, 12, 2]
  + (11/24*EE[{4}, {12}, {2}] + 11/24*EEbar[{4}, {12}, {2}])*e[4, 12, 2]
  + (-11/120*EE[{5}, {12}, {2}] + 11/120*EEbar[{5}, {12}, {2}])*e[5, 12, 2]
  + (11/720*EE[{6}, {12}, {2}] + 11/720*EEbar[{6}, {12}, {2}])*e[6, 12, 2]
  + (-11/5040*EE[{7}, {12}, {2}] + 11/5040*EEbar[{7}, {12}, {2}])*e[7, 12, 2]
  + (11/40320*EE[{8}, {12}, {2}] + 11/40320*EEbar[{8}, {12}, {2}])*e[8, 12, 2]
  + (-11/362880*EE[{9}, {12}, {2}] + 11/362880*EEbar[{9}, {12}, {2}])*e[9, 12, 2]
  + (11/3628800*EE[{10}, {12}, {2}] + 11/3628800*EEbar[{10}, {12}, {2}] + 341/619315200*Zeta[11])*e[10, 12, 2]
  + (11*EE[{0}, {12}, {3}] + 11*EEbar[{0}, {12}, {3}])*e[0, 12, 3]
  + (-11*EE[{1}, {12}, {3}] + 11*EEbar[{1}, {12}, {3}])*e[1, 12, 3]
  + (11/2*EE[{2}, {12}, {3}] + 11/2*EEbar[{2}, {12}, {3}])*e[2, 12, 3]
  + (-11/6*EE[{3}, {12}, {3}] + 11/6*EEbar[{3}, {12}, {3}])*e[3, 12, 3]
  + (11/24*EE[{4}, {12}, {3}] + 11/24*EEbar[{4}, {12}, {3}])*e[4, 12, 3]
  + (-11/120*EE[{5}, {12}, {3}] + 11/120*EEbar[{5}, {12}, {3}])*e[5, 12, 3]
  + (11/720*EE[{6}, {12}, {3}] + 11/720*EEbar[{6}, {12}, {3}])*e[6, 12, 3]
  + (-11/5040*EE[{7}, {12}, {3}] + 11/5040*EEbar[{7}, {12}, {3}])*e[7, 12, 3]
  + (11/40320*EE[{8}, {12}, {3}] + 11/40320*EEbar[{8}, {12}, {3}])*e[8, 12, 3]
  + (-11/362880*EE[{9}, {12}, {3}] + 11/362880*EEbar[{9}, {12}, {3}])*e[9, 12, 3]
  + (11/3628800*EE[{10}, {12}, {3}] + 11/3628800*EEbar[{10}, {12}, {3}])*e[10, 12, 3]
  + (11*EE[{0}, {12}, {4}] + 11*EEbar[{0}, {12}, {4}])*e[0, 12, 4]
  + (-11*EE[{1}, {12}, {4}] + 11*EEbar[{1}, {12}, {4}])*e[1, 12, 4]
  + (11/2*EE[{2}, {12}, {4}] + 11/2*EEbar[{2}, {12}, {4}])*e[2, 12, 4]
  + (-11/6*EE[{3}, {12}, {4}] + 11/6*EEbar[{3}, {12}, {4}])*e[3, 12, 4]
  + (11/24*EE[{4}, {12}, {4}] + 11/24*EEbar[{4}, {12}, {4}])*e[4, 12, 4]
  + (-11/120*EE[{5}, {12}, {4}] + 11/120*EEbar[{5}, {12}, {4}])*e[5, 12, 4]
  + (11/720*EE[{6}, {12}, {4}] + 11/720*EEbar[{6}, {12}, {4}])*e[6, 12, 4]
  + (-11/5040*EE[{7}, {12}, {4}] + 11/5040*EEbar[{7}, {12}, {4}])*e[7, 12, 4]
  + (11/40320*EE[{8}, {12}, {4}] + 11/40320*EEbar[{8}, {12}, {4}])*e[8, 12, 4]
  + (-11/362880*EE[{9}, {12}, {4}] + 11/362880*EEbar[{9}, {12}, {4}])*e[9, 12, 4]
  + (11/3628800*EE[{10}, {12}, {4}] + 11/3628800*EEbar[{10}, {12}, {4}])*e[10, 12, 4],
Ieqv[1, 14] -> (13*EE[{0}, {14}, {2}] + 13*EEbar[{0}, {14}, {2}])*e[0, 14, 2]
  + (-13*EE[{1}, {14}, {2}] + 13*EEbar[{1}, {14}, {2}])*e[1, 14, 2]
  + (13/2*EE[{2}, {14}, {2}] + 13/2*EEbar[{2}, {14}, {2}])*e[2, 14, 2]
  + (-13/6*EE[{3}, {14}, {2}] + 13/6*EEbar[{3}, {14}, {2}])*e[3, 14, 2]
  + (13/24*EE[{4}, {14}, {2}] + 13/24*EEbar[{4}, {14}, {2}])*e[4, 14, 2]
  + (-13/120*EE[{5}, {14}, {2}] + 13/120*EEbar[{5}, {14}, {2}])*e[5, 14, 2]
  + (13/720*EE[{6}, {14}, {2}] + 13/720*EEbar[{6}, {14}, {2}])*e[6, 14, 2]
  + (-13/5040*EE[{7}, {14}, {2}] + 13/5040*EEbar[{7}, {14}, {2}])*e[7, 14, 2]
  + (13/40320*EE[{8}, {14}, {2}] + 13/40320*EEbar[{8}, {14}, {2}])*e[8, 14, 2]
  + (-13/362880*EE[{9}, {14}, {2}] + 13/362880*EEbar[{9}, {14}, {2}])*e[9, 14, 2]
  + (13/3628800*EE[{10}, {14}, {2}] + 13/3628800*EEbar[{10}, {14}, {2}])*e[10, 14, 2]
  + (-13/39916800*EE[{11}, {14}, {2}] + 13/39916800*EEbar[{11}, {14}, {2}])*e[11, 14, 2]
  + (13/479001600*EE[{12}, {14}, {2}] + 13/479001600*EEbar[{12}, {14}, {2}] + 13/3114270720*Zeta[13])*e[12, 14, 2]
  + (13*EE[{0}, {14}, {3}] + 13*EEbar[{0}, {14}, {3}])*e[0, 14, 3]
  + (-13*EE[{1}, {14}, {3}] + 13*EEbar[{1}, {14}, {3}])*e[1, 14, 3]
  + (13/2*EE[{2}, {14}, {3}] + 13/2*EEbar[{2}, {14}, {3}])*e[2, 14, 3]
  + (-13/6*EE[{3}, {14}, {3}] + 13/6*EEbar[{3}, {14}, {3}])*e[3, 14, 3]
  + (13/24*EE[{4}, {14}, {3}] + 13/24*EEbar[{4}, {14}, {3}])*e[4, 14, 3]
  + (-13/120*EE[{5}, {14}, {3}] + 13/120*EEbar[{5}, {14}, {3}])*e[5, 14, 3]
  + (13/720*EE[{6}, {14}, {3}] + 13/720*EEbar[{6}, {14}, {3}])*e[6, 14, 3]
  + (-13/5040*EE[{7}, {14}, {3}] + 13/5040*EEbar[{7}, {14}, {3}])*e[7, 14, 3]
  + (13/40320*EE[{8}, {14}, {3}] + 13/40320*EEbar[{8}, {14}, {3}])*e[8, 14, 3]
  + (-13/362880*EE[{9}, {14}, {3}] + 13/362880*EEbar[{9}, {14}, {3}])*e[9, 14, 3]
  + (13/3628800*EE[{10}, {14}, {3}] + 13/3628800*EEbar[{10}, {14}, {3}])*e[10, 14, 3]
  + (-13/39916800*EE[{11}, {14}, {3}] + 13/39916800*EEbar[{11}, {14}, {3}])*e[11, 14, 3]
  + (13/479001600*EE[{12}, {14}, {3}] + 13/479001600*EEbar[{12}, {14}, {3}])*e[12, 14, 3]
  + (13*EE[{0}, {14}, {4}] + 13*EEbar[{0}, {14}, {4}])*e[0, 14, 4]
  + (-13*EE[{1}, {14}, {4}] + 13*EEbar[{1}, {14}, {4}])*e[1, 14, 4]
  + (13/2*EE[{2}, {14}, {4}] + 13/2*EEbar[{2}, {14}, {4}])*e[2, 14, 4]
  + (-13/6*EE[{3}, {14}, {4}] + 13/6*EEbar[{3}, {14}, {4}])*e[3, 14, 4]
  + (13/24*EE[{4}, {14}, {4}] + 13/24*EEbar[{4}, {14}, {4}])*e[4, 14, 4]
  + (-13/120*EE[{5}, {14}, {4}] + 13/120*EEbar[{5}, {14}, {4}])*e[5, 14, 4]
  + (13/720*EE[{6}, {14}, {4}] + 13/720*EEbar[{6}, {14}, {4}])*e[6, 14, 4]
  + (-13/5040*EE[{7}, {14}, {4}] + 13/5040*EEbar[{7}, {14}, {4}])*e[7, 14, 4]
  + (13/40320*EE[{8}, {14}, {4}] + 13/40320*EEbar[{8}, {14}, {4}])*e[8, 14, 4]
  + (-13/362880*EE[{9}, {14}, {4}] + 13/362880*EEbar[{9}, {14}, {4}])*e[9, 14, 4]
  + (13/3628800*EE[{10}, {14}, {4}] + 13/3628800*EEbar[{10}, {14}, {4}])*e[10, 14, 4]
  + (-13/39916800*EE[{11}, {14}, {4}] + 13/39916800*EEbar[{11}, {14}, {4}])*e[11, 14, 4]
  + (13/479001600*EE[{12}, {14}, {4}] + 13/479001600*EEbar[{12}, {14}, {4}])*e[12, 14, 4],
Ieqv[1, 16] -> (15*EE[{0}, {16}, {2}] + 15*EEbar[{0}, {16}, {2}])*e[0, 16, 2]
  + (-15*EE[{1}, {16}, {2}] + 15*EEbar[{1}, {16}, {2}])*e[1, 16, 2]
  + (15/2*EE[{2}, {16}, {2}] + 15/2*EEbar[{2}, {16}, {2}])*e[2, 16, 2]
  + (-5/2*EE[{3}, {16}, {2}] + 5/2*EEbar[{3}, {16}, {2}])*e[3, 16, 2]
  + (5/8*EE[{4}, {16}, {2}] + 5/8*EEbar[{4}, {16}, {2}])*e[4, 16, 2]
  + (-1/8*EE[{5}, {16}, {2}] + 1/8*EEbar[{5}, {16}, {2}])*e[5, 16, 2]
  + (1/48*EE[{6}, {16}, {2}] + 1/48*EEbar[{6}, {16}, {2}])*e[6, 16, 2]
  + (-1/336*EE[{7}, {16}, {2}] + 1/336*EEbar[{7}, {16}, {2}])*e[7, 16, 2]
  + (1/2688*EE[{8}, {16}, {2}] + 1/2688*EEbar[{8}, {16}, {2}])*e[8, 16, 2]
  + (-1/24192*EE[{9}, {16}, {2}] + 1/24192*EEbar[{9}, {16}, {2}])*e[9, 16, 2]
  + (1/241920*EE[{10}, {16}, {2}] + 1/241920*EEbar[{10}, {16}, {2}])*e[10, 16, 2]
  + (-1/2661120*EE[{11}, {16}, {2}] + 1/2661120*EEbar[{11}, {16}, {2}])*e[11, 16, 2]
  + (1/31933440*EE[{12}, {16}, {2}] + 1/31933440*EEbar[{12}, {16}, {2}])*e[12, 16, 2]
  + (-1/415134720*EE[{13}, {16}, {2}] + 1/415134720*EEbar[{13}, {16}, {2}])*e[13, 16, 2]
  + (1/5811886080*EE[{14}, {16}, {2}] + 1/5811886080*EEbar[{14}, {16}, {2}] + 5461/238054853836800*Zeta[15])*e[14, 16, 2]
  + (15*EE[{0}, {16}, {3}] + 15*EEbar[{0}, {16}, {3}])*e[0, 16, 3]
  + (-15*EE[{1}, {16}, {3}] + 15*EEbar[{1}, {16}, {3}])*e[1, 16, 3]
  + (15/2*EE[{2}, {16}, {3}] + 15/2*EEbar[{2}, {16}, {3}])*e[2, 16, 3]
  + (-5/2*EE[{3}, {16}, {3}] + 5/2*EEbar[{3}, {16}, {3}])*e[3, 16, 3]
  + (5/8*EE[{4}, {16}, {3}] + 5/8*EEbar[{4}, {16}, {3}])*e[4, 16, 3]
  + (-1/8*EE[{5}, {16}, {3}] + 1/8*EEbar[{5}, {16}, {3}])*e[5, 16, 3]
  + (1/48*EE[{6}, {16}, {3}] + 1/48*EEbar[{6}, {16}, {3}])*e[6, 16, 3]
  + (-1/336*EE[{7}, {16}, {3}] + 1/336*EEbar[{7}, {16}, {3}])*e[7, 16, 3]
  + (1/2688*EE[{8}, {16}, {3}] + 1/2688*EEbar[{8}, {16}, {3}])*e[8, 16, 3]
  + (-1/24192*EE[{9}, {16}, {3}] + 1/24192*EEbar[{9}, {16}, {3}])*e[9, 16, 3]
  + (1/241920*EE[{10}, {16}, {3}] + 1/241920*EEbar[{10}, {16}, {3}])*e[10, 16, 3]
  + (-1/2661120*EE[{11}, {16}, {3}] + 1/2661120*EEbar[{11}, {16}, {3}])*e[11, 16, 3]
  + (1/31933440*EE[{12}, {16}, {3}] + 1/31933440*EEbar[{12}, {16}, {3}])*e[12, 16, 3]
  + (-1/415134720*EE[{13}, {16}, {3}] + 1/415134720*EEbar[{13}, {16}, {3}])*e[13, 16, 3]
  + (1/5811886080*EE[{14}, {16}, {3}] + 1/5811886080*EEbar[{14}, {16}, {3}])*e[14, 16, 3]
  + (15*EE[{0}, {16}, {4}] + 15*EEbar[{0}, {16}, {4}])*e[0, 16, 4]
  + (-15*EE[{1}, {16}, {4}] + 15*EEbar[{1}, {16}, {4}])*e[1, 16, 4]
  + (15/2*EE[{2}, {16}, {4}] + 15/2*EEbar[{2}, {16}, {4}])*e[2, 16, 4]
  + (-5/2*EE[{3}, {16}, {4}] + 5/2*EEbar[{3}, {16}, {4}])*e[3, 16, 4]
  + (5/8*EE[{4}, {16}, {4}] + 5/8*EEbar[{4}, {16}, {4}])*e[4, 16, 4]
  + (-1/8*EE[{5}, {16}, {4}] + 1/8*EEbar[{5}, {16}, {4}])*e[5, 16, 4]
  + (1/48*EE[{6}, {16}, {4}] + 1/48*EEbar[{6}, {16}, {4}])*e[6, 16, 4]
  + (-1/336*EE[{7}, {16}, {4}] + 1/336*EEbar[{7}, {16}, {4}])*e[7, 16, 4]
  + (1/2688*EE[{8}, {16}, {4}] + 1/2688*EEbar[{8}, {16}, {4}])*e[8, 16, 4]
  + (-1/24192*EE[{9}, {16}, {4}] + 1/24192*EEbar[{9}, {16}, {4}])*e[9, 16, 4]
  + (1/241920*EE[{10}, {16}, {4}] + 1/241920*EEbar[{10}, {16}, {4}])*e[10, 16, 4]
  + (-1/2661120*EE[{11}, {16}, {4}] + 1/2661120*EEbar[{11}, {16}, {4}])*e[11, 16, 4]
  + (1/31933440*EE[{12}, {16}, {4}] + 1/31933440*EEbar[{12}, {16}, {4}])*e[12, 16, 4]
  + (-1/415134720*EE[{13}, {16}, {4}] + 1/415134720*EEbar[{13}, {16}, {4}])*e[13, 16, 4]
  + (1/5811886080*EE[{14}, {16}, {4}] + 1/5811886080*EEbar[{14}, {16}, {4}])*e[14, 16, 4]
}


==> anc/IeqvDepth3.txt <==
(* Ieqv[3, d]: the terms of modular depth 3 and degree d (d <= 10) of the generating series I^eqv (5.1), I^eqv = 1 + sum_r sum_d Ieqv[r, d]; the coefficient of a word equals the normalisation of (5.76) times the equivariant iterated Eisenstein integral, in terms of EE (iterated Eisenstein integrals (2.61)), EEbar (complex conjugate), Log[2], Zeta[n] and rhoSV[i1, ..., ir] = rho^-1(sv(f_i1 ... f_ir)); words a ** b ** ... in the letters e[j, k, mu] = eps^(j)_{k|mu} and eTilde[2, nu] = tilde-eps_{2|nu} *)
{
Ieqv[3, 6] -> (EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 4/81*Log[2]^3 + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}] + 2/9*Log[2]^2*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 4/81*Log[2]^3 + 1/288*Zeta[3] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}] + 2/9*Log[2]^2*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 4/81*Log[2]^3 - 1/144*Zeta[3] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}] + 2/9*Log[2]^2*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 4/81*Log[2]^3 + 1/288*Zeta[3] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}] + 2/9*Log[2]^2*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 4/81*Log[2]^3 + 1/288*Zeta[3] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}] + 2/9*Log[2]^2*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 4/81*Log[2]^3 - 1/144*Zeta[3] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}] + 2/9*Log[2]^2*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 4/81*Log[2]^3 + 1/288*Zeta[3] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}] + 2/9*Log[2]^2*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 4/81*Log[2]^3 + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}] + 2/9*Log[2]^2*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4],
Ieqv[3, 8] -> (3*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 1/768*Zeta[3] + 3*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 2}] + 19/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}] + 79/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 7/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 49/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 3*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 2}] + 19/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 11/2880*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {2}] + 79/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 7/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 49/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 3439/7680*Zeta[5] + 49/240*rhoSV[1, 1, 3] + 3/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 2}] + 19/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}] + 79/90*Log[2]^2*EEbar[{2}, {4}, {2}] + 7/90*Log[2]^2*EEbar[{2}, {4}, {3}] + 49/90*Log[2]^2*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3] + 3/4*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {3}] - 11/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 3*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 3}] - 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 38/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}] - 56/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 22/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 56/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 3*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 3}] - 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 38/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 7/360*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {3}] - 56/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 22/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 56/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 427/960*Zeta[5] - 7/30*rhoSV[1, 1, 3] + 3/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 3}] - 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 19/15*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}] - 28/45*Log[2]^2*EEbar[{2}, {4}, {2}] + 11/45*Log[2]^2*EEbar[{2}, {4}, {3}] - 28/45*Log[2]^2*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {3}] - 7/15*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 3*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 19/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}] + 49/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 7/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 79/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 3*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 4}] + 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 19/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 49/2880*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {4}] + 49/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 7/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 79/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 3559/7680*Zeta[5] + 49/240*rhoSV[1, 1, 3] + 3/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 4}] + 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 19/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}] + 49/90*Log[2]^2*EEbar[{2}, {4}, {2}] + 7/90*Log[2]^2*EEbar[{2}, {4}, {3}] + 79/90*Log[2]^2*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {3}] + 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 1/768*Zeta[3] + 3*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 2}] + 19/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}] - 68/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 56/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 56/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 3*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 2}] + 19/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 11/2880*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {2}] - 68/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 56/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 56/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 1/128*Zeta[5] + 3/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 2}] + 19/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}] - 34/45*Log[2]^2*EEbar[{2}, {4}, {2}] - 28/45*Log[2]^2*EEbar[{2}, {4}, {3}] - 28/45*Log[2]^2*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3] + 3/4*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {3}] - 11/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 3*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 3}] + 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}] + 7/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 11/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 49/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 3*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 3}] + 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 49/2880*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {3}] + 7/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 11/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 49/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 235/768*Zeta[5] + 7/48*rhoSV[1, 1, 3] + 3/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 3}] + 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 19/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}] + 7/90*Log[2]^2*EEbar[{2}, {4}, {2}] - 11/90*Log[2]^2*EEbar[{2}, {4}, {3}] + 49/90*Log[2]^2*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {3}] + 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 3*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 4}] - 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 38/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}] + 7/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 49/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 11/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 3*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 4}] - 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 38/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 7/360*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {4}] + 7/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 49/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 11/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 73/192*Zeta[5] - 7/48*rhoSV[1, 1, 3] + 3/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 4}] - 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 19/15*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}] + 7/90*Log[2]^2*EEbar[{2}, {4}, {2}] + 49/90*Log[2]^2*EEbar[{2}, {4}, {3}] - 11/90*Log[2]^2*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {3}] - 7/15*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 1/768*Zeta[3] + 3*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 2}] + 19/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}] - 68/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 56/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 56/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 3*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 2}] + 19/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 11/2880*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {2}] - 68/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 56/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 56/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 1/128*Zeta[5] + 3/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 2}] + 19/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}] - 34/45*Log[2]^2*EEbar[{2}, {4}, {2}] - 28/45*Log[2]^2*EEbar[{2}, {4}, {3}] - 28/45*Log[2]^2*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3] + 3/4*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {4}] - 11/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 3*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 3}] - 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 38/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}] + 7/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 11/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 49/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 3*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 3}] - 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 38/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 7/360*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {3}] + 7/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 11/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 49/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 73/192*Zeta[5] - 7/48*rhoSV[1, 1, 3] + 3/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 3}] - 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 19/15*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}] + 7/90*Log[2]^2*EEbar[{2}, {4}, {2}] - 11/90*Log[2]^2*EEbar[{2}, {4}, {3}] + 49/90*Log[2]^2*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {4}] - 7/15*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 3*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 19/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}] + 7/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 49/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 11/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 3*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 4}] + 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 19/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 49/2880*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {4}] + 7/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 49/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 11/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 235/768*Zeta[5] + 7/48*rhoSV[1, 1, 3] + 3/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 4}] + 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 19/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}] + 7/90*Log[2]^2*EEbar[{2}, {4}, {2}] + 49/90*Log[2]^2*EEbar[{2}, {4}, {3}] - 11/90*Log[2]^2*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {4}] + 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 1/768*Zeta[3] + 3*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 2}] + 19/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}] + 79/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 49/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 7/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 3*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 2}] + 19/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 11/2880*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {2}] + 79/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 49/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 7/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 3439/7680*Zeta[5] + 49/240*rhoSV[1, 1, 3] + 3/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 2}] + 19/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}] + 79/90*Log[2]^2*EEbar[{2}, {4}, {2}] + 49/90*Log[2]^2*EEbar[{2}, {4}, {3}] + 7/90*Log[2]^2*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3] + 3/4*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {4}] - 11/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 3*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 3}] + 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}] + 49/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 79/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 7/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 3*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 3}] + 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 49/2880*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {3}] + 49/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 79/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 7/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 3559/7680*Zeta[5] + 49/240*rhoSV[1, 1, 3] + 3/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 3}] + 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 19/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}] + 49/90*Log[2]^2*EEbar[{2}, {4}, {2}] + 79/90*Log[2]^2*EEbar[{2}, {4}, {3}] + 7/90*Log[2]^2*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {4}] + 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] + 3*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 3*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 4}] - 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 38/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}] - 56/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 56/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 22/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 3*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 3*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 4}] - 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 38/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 7/360*Log[2]*Zeta[3] - 2/3*Log[2]^2*EE[{1}, {4}, {4}] - 56/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 56/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 22/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] + 3/2*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 427/960*Zeta[5] - 7/30*rhoSV[1, 1, 3] + 3/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 4}] - 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 19/15*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}] - 28/45*Log[2]^2*EEbar[{2}, {4}, {2}] - 28/45*Log[2]^2*EEbar[{2}, {4}, {3}] + 11/45*Log[2]^2*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {4}] - 7/15*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] - 1/384*Zeta[3] + 3*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 196/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 28/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 196/45*Log[2]^2*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 3*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 19/1440*Log[2]*Zeta[3] - 196/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 28/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 196/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {3}] + 1/32*Zeta[3]*EEbar[{0}, {2}, {3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 3439/3840*Zeta[5] - 49/120*rhoSV[1, 1, 3] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 3/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 3}] + 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 98/45*Log[2]^2*EEbar[{2}, {4}, {2}] - 14/45*Log[2]^2*EEbar[{2}, {4}, {3}] - 98/45*Log[2]^2*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 3/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] - 1/384*Zeta[3] + 3*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 98/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 98/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 14/45*Log[2]^2*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 3*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 19/1440*Log[2]*Zeta[3] + 98/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 98/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 14/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {4}] + 1/32*Zeta[3]*EEbar[{0}, {2}, {3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 1/64*Zeta[5] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 3/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 4}] + 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 49/45*Log[2]^2*EEbar[{2}, {4}, {2}] + 49/45*Log[2]^2*EEbar[{2}, {4}, {3}] + 7/45*Log[2]^2*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 3/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] + 3*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 3}] - 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 38/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 8/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 224/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 32/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 224/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 3*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 3}] - 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 38/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 8/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/180*Log[2]*Zeta[3] + 224/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 32/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 224/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] - 427/480*Zeta[5] + 7/15*rhoSV[1, 1, 3] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 3/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 3}] - 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 19/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 4/15*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 112/45*Log[2]^2*EEbar[{2}, {4}, {2}] + 16/45*Log[2]^2*EEbar[{2}, {4}, {3}] + 112/45*Log[2]^2*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 7/15*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 3*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 4}] - 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 38/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 98/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 98/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 14/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 3*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 4}] - 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 38/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/2880*Log[2]*Zeta[3] + 98/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 98/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 14/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] - 19/256*Zeta[5] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 3/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 4}] - 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 19/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 49/45*Log[2]^2*EEbar[{2}, {4}, {2}] + 49/45*Log[2]^2*EEbar[{2}, {4}, {3}] + 7/45*Log[2]^2*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] + 3*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 3}] + 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 196/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 28/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 196/45*Log[2]^2*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 3*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 3}] + 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/1440*Log[2]*Zeta[3] - 196/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 28/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 196/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] + 3559/3840*Zeta[5] - 49/120*rhoSV[1, 1, 3] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 3/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 3}] + 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 98/45*Log[2]^2*EEbar[{2}, {4}, {2}] - 14/45*Log[2]^2*EEbar[{2}, {4}, {3}] - 98/45*Log[2]^2*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] + 3*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 4}] + 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 8/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 112/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 112/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 16/45*Log[2]^2*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 3*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 4}] + 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 8/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/2880*Log[2]*Zeta[3] - 112/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 112/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 16/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] - 19/256*Zeta[5] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 3/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 4}] + 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 4/15*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 56/45*Log[2]^2*EEbar[{2}, {4}, {2}] - 56/45*Log[2]^2*EEbar[{2}, {4}, {3}] - 8/45*Log[2]^2*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 7/15*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] - 1/384*Zeta[3] + 3*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 98/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 14/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 98/45*Log[2]^2*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 3*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 19/1440*Log[2]*Zeta[3] + 98/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 14/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 98/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {3}] + 1/32*Zeta[3]*EEbar[{0}, {2}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 1/64*Zeta[5] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 3/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 3}] + 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 49/45*Log[2]^2*EEbar[{2}, {4}, {2}] + 7/45*Log[2]^2*EEbar[{2}, {4}, {3}] + 49/45*Log[2]^2*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 3/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] - 1/384*Zeta[3] + 3*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 196/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 196/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 28/45*Log[2]^2*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 3*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 19/1440*Log[2]*Zeta[3] - 196/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 196/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 28/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {4}] + 1/32*Zeta[3]*EEbar[{0}, {2}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 3439/3840*Zeta[5] - 49/120*rhoSV[1, 1, 3] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 3/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 4}] + 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 98/45*Log[2]^2*EEbar[{2}, {4}, {2}] - 98/45*Log[2]^2*EEbar[{2}, {4}, {3}] - 14/45*Log[2]^2*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 3/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] + 3*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 8/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 112/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 16/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 112/45*Log[2]^2*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 3*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 8/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/2880*Log[2]*Zeta[3] - 112/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 16/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 112/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] - 19/256*Zeta[5] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 3/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 3}] + 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 4/15*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 56/45*Log[2]^2*EEbar[{2}, {4}, {2}] - 8/45*Log[2]^2*EEbar[{2}, {4}, {3}] - 56/45*Log[2]^2*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 7/15*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 3*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 196/45*Log[2]^2*EEbar[{0}, {4}, {2}] - 196/45*Log[2]^2*EEbar[{0}, {4}, {3}] - 28/45*Log[2]^2*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 3*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/1440*Log[2]*Zeta[3] - 196/45*Log[2]^2*EEbar[{1}, {4}, {2}] - 196/45*Log[2]^2*EEbar[{1}, {4}, {3}] - 28/45*Log[2]^2*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 3559/3840*Zeta[5] - 49/120*rhoSV[1, 1, 3] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 3/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 4}] + 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 98/45*Log[2]^2*EEbar[{2}, {4}, {2}] - 98/45*Log[2]^2*EEbar[{2}, {4}, {3}] - 14/45*Log[2]^2*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] + 3*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 3}] - 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 38/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 98/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 14/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 98/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 3*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 3}] - 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 38/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/2880*Log[2]*Zeta[3] + 98/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 14/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 98/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] - 19/256*Zeta[5] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 3/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 3}] - 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 19/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 7/30*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 49/30*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 49/45*Log[2]^2*EEbar[{2}, {4}, {2}] + 7/45*Log[2]^2*EEbar[{2}, {4}, {3}] + 49/45*Log[2]^2*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] + 3*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] + 3*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 4}] - 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 38/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 56/15*Log[2]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 8/15*Log[2]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 224/45*Log[2]^2*EEbar[{0}, {4}, {2}] + 224/45*Log[2]^2*EEbar[{0}, {4}, {3}] + 32/45*Log[2]^2*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] + 3*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 3*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 4}] - 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 38/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 56/15*Log[2]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 8/15*Log[2]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/180*Log[2]*Zeta[3] + 224/45*Log[2]^2*EEbar[{1}, {4}, {2}] + 224/45*Log[2]^2*EEbar[{1}, {4}, {3}] + 32/45*Log[2]^2*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] + 3/2*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] - 427/480*Zeta[5] + 7/15*rhoSV[1, 1, 3] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 3/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 4}] - 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 19/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 28/15*Log[2]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 4/15*Log[2]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 112/45*Log[2]^2*EEbar[{2}, {4}, {2}] + 112/45*Log[2]^2*EEbar[{2}, {4}, {3}] + 16/45*Log[2]^2*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 7/15*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] + 1/768*Zeta[3] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EEbar[{0}, {4}, {2}] + 7/15*Log[2]^2*EEbar[{0}, {4}, {3}] + 49/15*Log[2]^2*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/2880*Log[2]*Zeta[3] + 49/15*Log[2]^2*EEbar[{1}, {4}, {2}] + 7/15*Log[2]^2*EEbar[{1}, {4}, {3}] + 49/15*Log[2]^2*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] - 3439/7680*Zeta[5] + 49/240*rhoSV[1, 1, 3] + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/30*Log[2]^2*EEbar[{2}, {4}, {2}] + 7/30*Log[2]^2*EEbar[{2}, {4}, {3}] + 49/30*Log[2]^2*EEbar[{2}, {4}, {4}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}])*e[2, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] + 1/768*Zeta[3] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 2*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 14/15*Log[2]^2*EEbar[{0}, {4}, {3}] + 14/15*Log[2]^2*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 2*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3] - 14/15*Log[2]^2*EEbar[{1}, {4}, {3}] + 14/15*Log[2]^2*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - 1/128*Zeta[5] + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/15*Log[2]^2*EEbar[{2}, {4}, {3}] + 7/15*Log[2]^2*EEbar[{2}, {4}, {4}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}])*e[2, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] + 1/768*Zeta[3] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 2*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 14/15*Log[2]^2*EEbar[{0}, {4}, {3}] - 14/15*Log[2]^2*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 2*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/2880*Log[2]*Zeta[3] + 14/15*Log[2]^2*EEbar[{1}, {4}, {3}] - 14/15*Log[2]^2*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - 1/128*Zeta[5] + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] - Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/15*Log[2]^2*EEbar[{2}, {4}, {3}] - 7/15*Log[2]^2*EEbar[{2}, {4}, {4}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}])*e[2, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] + 1/768*Zeta[3] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EEbar[{0}, {4}, {2}] + 49/15*Log[2]^2*EEbar[{0}, {4}, {3}] + 7/15*Log[2]^2*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3] + 49/15*Log[2]^2*EEbar[{1}, {4}, {2}] + 49/15*Log[2]^2*EEbar[{1}, {4}, {3}] + 7/15*Log[2]^2*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] - 3439/7680*Zeta[5] + 49/240*rhoSV[1, 1, 3] + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/30*Log[2]^2*EEbar[{2}, {4}, {2}] + 49/30*Log[2]^2*EEbar[{2}, {4}, {3}] + 7/30*Log[2]^2*EEbar[{2}, {4}, {4}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}])*e[2, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 8/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 56/15*Log[2]^2*EEbar[{0}, {4}, {2}] - 8/15*Log[2]^2*EEbar[{0}, {4}, {3}] - 56/15*Log[2]^2*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 8/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 7/360*Log[2]*Zeta[3] - 56/15*Log[2]^2*EEbar[{1}, {4}, {2}] - 8/15*Log[2]^2*EEbar[{1}, {4}, {3}] - 56/15*Log[2]^2*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] + 427/960*Zeta[5] - 7/30*rhoSV[1, 1, 3] + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 4/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 28/15*Log[2]^2*EEbar[{2}, {4}, {2}] - 4/15*Log[2]^2*EEbar[{2}, {4}, {3}] - 28/15*Log[2]^2*EEbar[{2}, {4}, {4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 4/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}])*e[2, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 2*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 38/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EEbar[{0}, {4}, {2}] - 19/15*Log[2]^2*EEbar[{0}, {4}, {3}] - 7/5*Log[2]^2*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 2*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 38/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/360*Log[2]*Zeta[3] - 7/3*Log[2]^2*EEbar[{1}, {4}, {2}] - 19/15*Log[2]^2*EEbar[{1}, {4}, {3}] - 7/5*Log[2]^2*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] + 73/192*Zeta[5] - 7/48*rhoSV[1, 1, 3] + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 19/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/6*Log[2]^2*EEbar[{2}, {4}, {2}] - 19/30*Log[2]^2*EEbar[{2}, {4}, {3}] - 7/10*Log[2]^2*EEbar[{2}, {4}, {4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 4/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}])*e[2, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 2*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/3*Log[2]^2*EEbar[{0}, {4}, {2}] + 19/15*Log[2]^2*EEbar[{0}, {4}, {3}] + 7/5*Log[2]^2*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 2*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/2880*Log[2]*Zeta[3] + 7/3*Log[2]^2*EEbar[{1}, {4}, {2}] + 19/15*Log[2]^2*EEbar[{1}, {4}, {3}] + 7/5*Log[2]^2*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] - 235/768*Zeta[5] + 7/48*rhoSV[1, 1, 3] + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] - Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/6*Log[2]^2*EEbar[{2}, {4}, {2}] + 19/30*Log[2]^2*EEbar[{2}, {4}, {3}] + 7/10*Log[2]^2*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}])*e[2, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EEbar[{0}, {4}, {2}] + 49/15*Log[2]^2*EEbar[{0}, {4}, {3}] + 7/15*Log[2]^2*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3] + 49/15*Log[2]^2*EEbar[{1}, {4}, {2}] + 49/15*Log[2]^2*EEbar[{1}, {4}, {3}] + 7/15*Log[2]^2*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] - 3559/7680*Zeta[5] + 49/240*rhoSV[1, 1, 3] + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/30*Log[2]^2*EEbar[{2}, {4}, {2}] + 49/30*Log[2]^2*EEbar[{2}, {4}, {3}] + 7/30*Log[2]^2*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}])*e[2, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EEbar[{0}, {4}, {2}] + 7/15*Log[2]^2*EEbar[{0}, {4}, {3}] + 49/15*Log[2]^2*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/2880*Log[2]*Zeta[3] + 49/15*Log[2]^2*EEbar[{1}, {4}, {2}] + 7/15*Log[2]^2*EEbar[{1}, {4}, {3}] + 49/15*Log[2]^2*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - 3559/7680*Zeta[5] + 49/240*rhoSV[1, 1, 3] + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/30*Log[2]^2*EEbar[{2}, {4}, {2}] + 7/30*Log[2]^2*EEbar[{2}, {4}, {3}] + 49/30*Log[2]^2*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}])*e[2, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 2*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 7/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 19/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EEbar[{0}, {4}, {2}] + 7/5*Log[2]^2*EEbar[{0}, {4}, {3}] + 19/15*Log[2]^2*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 2*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 7/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 19/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3] + 7/3*Log[2]^2*EEbar[{1}, {4}, {2}] + 7/5*Log[2]^2*EEbar[{1}, {4}, {3}] + 19/15*Log[2]^2*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - 235/768*Zeta[5] + 7/48*rhoSV[1, 1, 3] + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 19/30*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/6*Log[2]^2*EEbar[{2}, {4}, {2}] + 7/10*Log[2]^2*EEbar[{2}, {4}, {3}] + 19/30*Log[2]^2*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 38/15*Log[2]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 2*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EEbar[{0}, {4}, {2}] - 7/5*Log[2]^2*EEbar[{0}, {4}, {3}] - 19/15*Log[2]^2*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 38/15*Log[2]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 2*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/360*Log[2]*Zeta[3] - 7/3*Log[2]^2*EEbar[{1}, {4}, {2}] - 7/5*Log[2]^2*EEbar[{1}, {4}, {3}] - 19/15*Log[2]^2*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] + 73/192*Zeta[5] - 7/48*rhoSV[1, 1, 3] + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 19/15*Log[2]*EEbar[{0, 2}, {2, 4}, {3, 4}] - Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/6*Log[2]^2*EEbar[{2}, {4}, {2}] - 7/10*Log[2]^2*EEbar[{2}, {4}, {3}] - 19/30*Log[2]^2*EEbar[{2}, {4}, {4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 4/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}])*e[2, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 3*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 56/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 8/15*Log[2]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 56/15*Log[2]^2*EEbar[{0}, {4}, {2}] - 56/15*Log[2]^2*EEbar[{0}, {4}, {3}] - 8/15*Log[2]^2*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 3*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 56/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 8/15*Log[2]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/360*Log[2]*Zeta[3] - 56/15*Log[2]^2*EEbar[{1}, {4}, {2}] - 56/15*Log[2]^2*EEbar[{1}, {4}, {3}] - 8/15*Log[2]^2*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 3/2*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] + 427/960*Zeta[5] - 7/30*rhoSV[1, 1, 3] + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 28/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 4/15*Log[2]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 28/15*Log[2]^2*EEbar[{2}, {4}, {2}] - 28/15*Log[2]^2*EEbar[{2}, {4}, {3}] - 4/15*Log[2]^2*EEbar[{2}, {4}, {4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 4/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4],
Ieqv[3, 10] -> (5*EE[{0, 0, 0}, {2, 2, 6}, {3, 3, 2}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {2, 3, 3}] + 5*EE[{0, 0}, {2, 6}, {3, 2}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {3, 2}] + 331/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] + 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] + 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] + 10/9*Log[2]^2*EE[{0}, {6}, {2}] + 1591/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 31/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 961/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 6, 2]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {3, 3, 2}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {2, 3, 3}] - 5*EE[{0, 1}, {2, 6}, {3, 2}]*EEbar[{0}, {2}, {3}] - 5*EE[{1}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {3, 2}] + 331/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] + 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] + 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 10/9*Log[2]^2*EE[{1}, {6}, {2}] + 1591/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 31/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 961/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 6, 2]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {3, 3, 2}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {2, 3, 3}] + 5/36864*Zeta[5] + 5/2*EE[{0, 2}, {2, 6}, {3, 2}]*EEbar[{0}, {2}, {3}] + 5/2*EE[{2}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {3, 2}] + 331/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] + 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] + 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 5/9*Log[2]^2*EE[{2}, {6}, {2}] + 1591/1134*Log[2]^2*EEbar[{2}, {6}, {2}] + 31/1134*Log[2]^2*EEbar[{2}, {6}, {3}] + 961/1134*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 6, 2]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {3, 3, 2}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {2, 3, 3}] - 5/6*EE[{0, 3}, {2, 6}, {3, 2}]*EEbar[{0}, {2}, {3}] - 5/6*EE[{3}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {3, 2}] + 331/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] + 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] + 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] + 299/580608*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {2}] + 1591/3402*Log[2]^2*EEbar[{3}, {6}, {2}] + 31/3402*Log[2]^2*EEbar[{3}, {6}, {3}] + 961/3402*Log[2]^2*EEbar[{3}, {6}, {4}] - 5/1536*Zeta[5]*EEbar[{0}, {2}, {3}] + 5/9*Log[2]*EE[{3}, {6}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[3, 6, 2]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {3, 3, 2}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {2, 3, 3}] + 61949/802816*Zeta[7] + 961/48384*rhoSV[1, 1, 5] + 5/24*EE[{0, 4}, {2, 6}, {3, 2}]*EEbar[{0}, {2}, {3}] + 5/24*EE[{4}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {3, 2}] + 331/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] + 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] + 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 5/108*Log[2]^2*EE[{4}, {6}, {2}] + 1591/13608*Log[2]^2*EEbar[{4}, {6}, {2}] + 31/13608*Log[2]^2*EEbar[{4}, {6}, {3}] + 961/13608*Log[2]^2*EEbar[{4}, {6}, {4}] - 331/36288*Log[2]^2*Zeta[5] + 5/64*Zeta[5]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 5/36*Log[2]*EE[{4}, {6}, {2}]*EEbar[{0}, {2}, {3}] - 299/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[4, 6, 2]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {3, 3, 3}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {3, 3, 3}] + 5*EE[{0, 0}, {2, 6}, {3, 3}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {3, 3}] - 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] - 662/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] - 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] + 10/9*Log[2]^2*EE[{0}, {6}, {3}] - 992/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 598/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 992/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 6, 3]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {3, 3, 3}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {3, 3, 3}] - 5*EE[{0, 1}, {2, 6}, {3, 3}]*EEbar[{0}, {2}, {3}] - 5*EE[{1}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {3, 3}] - 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] - 662/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] - 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 10/9*Log[2]^2*EE[{1}, {6}, {3}] - 992/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 598/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 992/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 6, 3]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {3, 3, 3}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {3, 3, 3}] + 5/2*EE[{0, 2}, {2, 6}, {3, 3}]*EEbar[{0}, {2}, {3}] + 5/2*EE[{2}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {3, 3}] - 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] - 331/189*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] - 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 5/9*Log[2]^2*EE[{2}, {6}, {3}] - 496/567*Log[2]^2*EEbar[{2}, {6}, {2}] + 299/567*Log[2]^2*EEbar[{2}, {6}, {3}] - 496/567*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 6, 3]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {3, 3, 3}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {3, 3, 3}] - 5/6*EE[{0, 3}, {2, 6}, {3, 3}]*EEbar[{0}, {2}, {3}] - 5/6*EE[{3}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {3, 3}] - 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] - 331/567*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] - 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] + 31/18144*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {3}] - 496/1701*Log[2]^2*EEbar[{3}, {6}, {2}] + 299/1701*Log[2]^2*EEbar[{3}, {6}, {3}] - 496/1701*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/9*Log[2]*EE[{3}, {6}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[3, 6, 3]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {3, 3, 3}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {3, 3, 3}] - 6617/112896*Zeta[7] - 31/1512*rhoSV[1, 1, 5] + 5/24*EE[{0, 4}, {2, 6}, {3, 3}]*EEbar[{0}, {2}, {3}] + 5/24*EE[{4}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {3, 3}] - 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] - 331/2268*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] - 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 5/108*Log[2]^2*EE[{4}, {6}, {3}] - 124/1701*Log[2]^2*EEbar[{4}, {6}, {2}] + 299/6804*Log[2]^2*EEbar[{4}, {6}, {3}] - 124/1701*Log[2]^2*EEbar[{4}, {6}, {4}] + 31/1134*Log[2]^2*Zeta[5] - 5/36*Log[2]*EE[{4}, {6}, {3}]*EEbar[{0}, {2}, {3}] - 31/756*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[4, 6, 3]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {3, 3, 4}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {4, 3, 3}] + 5*EE[{0, 0}, {2, 6}, {3, 4}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {3, 4}] + 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] + 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] + 331/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] + 10/9*Log[2]^2*EE[{0}, {6}, {4}] + 961/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 31/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 1591/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 6, 4]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {3, 3, 4}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {4, 3, 3}] - 5*EE[{0, 1}, {2, 6}, {3, 4}]*EEbar[{0}, {2}, {3}] - 5*EE[{1}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {3, 4}] + 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] + 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] + 331/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 10/9*Log[2]^2*EE[{1}, {6}, {4}] + 961/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 31/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 1591/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 6, 4]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {3, 3, 4}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {4, 3, 3}] + 5/2*EE[{0, 2}, {2, 6}, {3, 4}]*EEbar[{0}, {2}, {3}] + 5/2*EE[{2}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {3, 4}] + 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] + 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] + 331/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 5/9*Log[2]^2*EE[{2}, {6}, {4}] + 961/1134*Log[2]^2*EEbar[{2}, {6}, {2}] + 31/1134*Log[2]^2*EEbar[{2}, {6}, {3}] + 1591/1134*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 6, 4]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {3, 3, 4}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {4, 3, 3}] - 5/6*EE[{0, 3}, {2, 6}, {3, 4}]*EEbar[{0}, {2}, {3}] - 5/6*EE[{3}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {3, 4}] + 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] + 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] + 331/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] - 961/580608*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {4}] + 961/3402*Log[2]^2*EEbar[{3}, {6}, {2}] + 31/3402*Log[2]^2*EEbar[{3}, {6}, {3}] + 1591/3402*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/9*Log[2]*EE[{3}, {6}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[3, 6, 4]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {3, 3, 4}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {4, 3, 3}] + 248267/7225344*Zeta[7] + 961/48384*rhoSV[1, 1, 5] + 5/24*EE[{0, 4}, {2, 6}, {3, 4}]*EEbar[{0}, {2}, {3}] + 5/24*EE[{4}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {3, 4}] + 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] + 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] + 331/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 5/108*Log[2]^2*EE[{4}, {6}, {4}] + 961/13608*Log[2]^2*EEbar[{4}, {6}, {2}] + 31/13608*Log[2]^2*EEbar[{4}, {6}, {3}] + 1591/13608*Log[2]^2*EEbar[{4}, {6}, {4}] - 961/36288*Log[2]^2*Zeta[5] - 5/36*Log[2]*EE[{4}, {6}, {4}]*EEbar[{0}, {2}, {3}] + 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[4, 6, 4]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {3, 4, 2}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {2, 4, 3}] + 5*EE[{0, 0}, {2, 6}, {4, 2}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {4, 2}] + 331/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] + 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] + 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] + 10/9*Log[2]^2*EE[{0}, {6}, {2}] - 1292/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 992/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 992/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 6, 2]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {3, 4, 2}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {2, 4, 3}] - 5*EE[{0, 1}, {2, 6}, {4, 2}]*EEbar[{0}, {2}, {3}] - 5*EE[{1}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {4, 2}] + 331/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] + 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] + 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 10/9*Log[2]^2*EE[{1}, {6}, {2}] - 1292/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 992/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 992/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 6, 2]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {3, 4, 2}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {2, 4, 3}] + 5/36864*Zeta[5] + 5/2*EE[{0, 2}, {2, 6}, {4, 2}]*EEbar[{0}, {2}, {3}] + 5/2*EE[{2}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {4, 2}] + 331/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] + 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] + 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 5/9*Log[2]^2*EE[{2}, {6}, {2}] - 646/567*Log[2]^2*EEbar[{2}, {6}, {2}] - 496/567*Log[2]^2*EEbar[{2}, {6}, {3}] - 496/567*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 6, 2]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {3, 4, 2}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {2, 4, 3}] - 5/6*EE[{0, 3}, {2, 6}, {4, 2}]*EEbar[{0}, {2}, {3}] - 5/6*EE[{3}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {4, 2}] + 331/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] + 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] + 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] + 299/580608*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {2}] - 646/1701*Log[2]^2*EEbar[{3}, {6}, {2}] - 496/1701*Log[2]^2*EEbar[{3}, {6}, {3}] - 496/1701*Log[2]^2*EEbar[{3}, {6}, {4}] - 5/1536*Zeta[5]*EEbar[{0}, {2}, {3}] + 5/9*Log[2]*EE[{3}, {6}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[3, 6, 2]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {3, 4, 2}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {2, 4, 3}] - 22091/1032192*Zeta[7] + 5/24*EE[{0, 4}, {2, 6}, {4, 2}]*EEbar[{0}, {2}, {3}] + 5/24*EE[{4}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {4, 2}] + 331/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] + 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] + 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 5/108*Log[2]^2*EE[{4}, {6}, {2}] - 323/3402*Log[2]^2*EEbar[{4}, {6}, {2}] - 124/1701*Log[2]^2*EEbar[{4}, {6}, {3}] - 124/1701*Log[2]^2*EEbar[{4}, {6}, {4}] - 331/36288*Log[2]^2*Zeta[5] + 5/64*Zeta[5]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 5/36*Log[2]*EE[{4}, {6}, {2}]*EEbar[{0}, {2}, {3}] - 299/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[4, 6, 2]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {3, 4, 3}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {3, 4, 3}] + 5*EE[{0, 0}, {2, 6}, {4, 3}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {4, 3}] + 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] + 331/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] + 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] + 10/9*Log[2]^2*EE[{0}, {6}, {3}] + 31/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 299/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 961/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 6, 3]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {3, 4, 3}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {3, 4, 3}] - 5*EE[{0, 1}, {2, 6}, {4, 3}]*EEbar[{0}, {2}, {3}] - 5*EE[{1}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {4, 3}] + 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] + 331/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] + 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 10/9*Log[2]^2*EE[{1}, {6}, {3}] + 31/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 299/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 961/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 6, 3]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {3, 4, 3}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {3, 4, 3}] + 5/2*EE[{0, 2}, {2, 6}, {4, 3}]*EEbar[{0}, {2}, {3}] + 5/2*EE[{2}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {4, 3}] + 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] + 331/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] + 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 5/9*Log[2]^2*EE[{2}, {6}, {3}] + 31/1134*Log[2]^2*EEbar[{2}, {6}, {2}] - 299/1134*Log[2]^2*EEbar[{2}, {6}, {3}] + 961/1134*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 6, 3]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {3, 4, 3}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {3, 4, 3}] - 5/6*EE[{0, 3}, {2, 6}, {4, 3}]*EEbar[{0}, {2}, {3}] - 5/6*EE[{3}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {4, 3}] + 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] + 331/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] + 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] - 961/580608*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {3}] + 31/3402*Log[2]^2*EEbar[{3}, {6}, {2}] - 299/3402*Log[2]^2*EEbar[{3}, {6}, {3}] + 961/3402*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/9*Log[2]*EE[{3}, {6}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[3, 6, 3]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {3, 4, 3}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {3, 4, 3}] + 6617/114688*Zeta[7] + 31/2304*rhoSV[1, 1, 5] + 5/24*EE[{0, 4}, {2, 6}, {4, 3}]*EEbar[{0}, {2}, {3}] + 5/24*EE[{4}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {4, 3}] + 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] + 331/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] + 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 5/108*Log[2]^2*EE[{4}, {6}, {3}] + 31/13608*Log[2]^2*EEbar[{4}, {6}, {2}] - 299/13608*Log[2]^2*EEbar[{4}, {6}, {3}] + 961/13608*Log[2]^2*EEbar[{4}, {6}, {4}] - 961/36288*Log[2]^2*Zeta[5] - 5/36*Log[2]*EE[{4}, {6}, {3}]*EEbar[{0}, {2}, {3}] + 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[4, 6, 3]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {3, 4, 4}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {4, 4, 3}] + 5*EE[{0, 0}, {2, 6}, {4, 4}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {4, 4}] - 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] - 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] - 662/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] + 10/9*Log[2]^2*EE[{0}, {6}, {4}] + 31/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 961/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 299/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 6, 4]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {3, 4, 4}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {4, 4, 3}] - 5*EE[{0, 1}, {2, 6}, {4, 4}]*EEbar[{0}, {2}, {3}] - 5*EE[{1}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {4, 4}] - 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] - 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] - 662/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 10/9*Log[2]^2*EE[{1}, {6}, {4}] + 31/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 961/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 299/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 6, 4]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {3, 4, 4}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {4, 4, 3}] + 5/2*EE[{0, 2}, {2, 6}, {4, 4}]*EEbar[{0}, {2}, {3}] + 5/2*EE[{2}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {4, 4}] - 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] - 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] - 331/189*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 5/9*Log[2]^2*EE[{2}, {6}, {4}] + 31/1134*Log[2]^2*EEbar[{2}, {6}, {2}] + 961/1134*Log[2]^2*EEbar[{2}, {6}, {3}] - 299/1134*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 6, 4]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {3, 4, 4}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {4, 4, 3}] - 5/6*EE[{0, 3}, {2, 6}, {4, 4}]*EEbar[{0}, {2}, {3}] - 5/6*EE[{3}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {4, 4}] - 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] - 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] - 331/567*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] + 31/18144*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {4}] + 31/3402*Log[2]^2*EEbar[{3}, {6}, {2}] + 961/3402*Log[2]^2*EEbar[{3}, {6}, {3}] - 299/3402*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/9*Log[2]*EE[{3}, {6}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[3, 6, 4]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {3, 4, 4}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {4, 4, 3}] - 9103/258048*Zeta[7] - 31/2304*rhoSV[1, 1, 5] + 5/24*EE[{0, 4}, {2, 6}, {4, 4}]*EEbar[{0}, {2}, {3}] + 5/24*EE[{4}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {4, 4}] - 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] - 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] - 331/2268*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 5/108*Log[2]^2*EE[{4}, {6}, {4}] + 31/13608*Log[2]^2*EEbar[{4}, {6}, {2}] + 961/13608*Log[2]^2*EEbar[{4}, {6}, {3}] - 299/13608*Log[2]^2*EEbar[{4}, {6}, {4}] + 31/1134*Log[2]^2*Zeta[5] - 5/36*Log[2]*EE[{4}, {6}, {4}]*EEbar[{0}, {2}, {3}] - 31/756*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[4, 6, 4]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {4, 3, 2}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {2, 3, 4}] + 5*EE[{0, 0}, {2, 6}, {3, 2}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {3, 2}] + 331/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] + 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] + 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] + 10/9*Log[2]^2*EE[{0}, {6}, {2}] - 1292/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 992/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 992/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 6, 2]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {4, 3, 2}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {2, 3, 4}] - 5*EE[{0, 1}, {2, 6}, {3, 2}]*EEbar[{0}, {2}, {4}] - 5*EE[{1}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {3, 2}] + 331/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] + 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] + 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 10/9*Log[2]^2*EE[{1}, {6}, {2}] - 1292/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 992/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 992/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 6, 2]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {4, 3, 2}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {2, 3, 4}] + 5/36864*Zeta[5] + 5/2*EE[{0, 2}, {2, 6}, {3, 2}]*EEbar[{0}, {2}, {4}] + 5/2*EE[{2}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {3, 2}] + 331/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] + 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] + 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 5/9*Log[2]^2*EE[{2}, {6}, {2}] - 646/567*Log[2]^2*EEbar[{2}, {6}, {2}] - 496/567*Log[2]^2*EEbar[{2}, {6}, {3}] - 496/567*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 6, 2]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {4, 3, 2}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {2, 3, 4}] - 5/6*EE[{0, 3}, {2, 6}, {3, 2}]*EEbar[{0}, {2}, {4}] - 5/6*EE[{3}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {3, 2}] + 331/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] + 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] + 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] + 299/580608*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {2}] - 646/1701*Log[2]^2*EEbar[{3}, {6}, {2}] - 496/1701*Log[2]^2*EEbar[{3}, {6}, {3}] - 496/1701*Log[2]^2*EEbar[{3}, {6}, {4}] - 5/1536*Zeta[5]*EEbar[{0}, {2}, {4}] + 5/9*Log[2]*EE[{3}, {6}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[3, 6, 2]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {4, 3, 2}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {2, 3, 4}] - 22091/1032192*Zeta[7] + 5/24*EE[{0, 4}, {2, 6}, {3, 2}]*EEbar[{0}, {2}, {4}] + 5/24*EE[{4}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {3, 2}] + 331/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] + 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] + 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 5/108*Log[2]^2*EE[{4}, {6}, {2}] - 323/3402*Log[2]^2*EEbar[{4}, {6}, {2}] - 124/1701*Log[2]^2*EEbar[{4}, {6}, {3}] - 124/1701*Log[2]^2*EEbar[{4}, {6}, {4}] - 331/36288*Log[2]^2*Zeta[5] + 5/64*Zeta[5]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 5/36*Log[2]*EE[{4}, {6}, {2}]*EEbar[{0}, {2}, {4}] - 299/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[4, 6, 2]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {4, 3, 3}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {3, 3, 4}] + 5*EE[{0, 0}, {2, 6}, {3, 3}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {3, 3}] - 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] - 662/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] - 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] + 10/9*Log[2]^2*EE[{0}, {6}, {3}] + 31/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 299/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 961/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 6, 3]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {4, 3, 3}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {3, 3, 4}] - 5*EE[{0, 1}, {2, 6}, {3, 3}]*EEbar[{0}, {2}, {4}] - 5*EE[{1}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {3, 3}] - 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] - 662/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] - 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 10/9*Log[2]^2*EE[{1}, {6}, {3}] + 31/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 299/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 961/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 6, 3]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {4, 3, 3}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {3, 3, 4}] + 5/2*EE[{0, 2}, {2, 6}, {3, 3}]*EEbar[{0}, {2}, {4}] + 5/2*EE[{2}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {3, 3}] - 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] - 331/189*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] - 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 5/9*Log[2]^2*EE[{2}, {6}, {3}] + 31/1134*Log[2]^2*EEbar[{2}, {6}, {2}] - 299/1134*Log[2]^2*EEbar[{2}, {6}, {3}] + 961/1134*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 6, 3]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {4, 3, 3}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {3, 3, 4}] - 5/6*EE[{0, 3}, {2, 6}, {3, 3}]*EEbar[{0}, {2}, {4}] - 5/6*EE[{3}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {3, 3}] - 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] - 331/567*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] - 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] + 31/18144*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {3}] + 31/3402*Log[2]^2*EEbar[{3}, {6}, {2}] - 299/3402*Log[2]^2*EEbar[{3}, {6}, {3}] + 961/3402*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/9*Log[2]*EE[{3}, {6}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[3, 6, 3]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {4, 3, 3}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {3, 3, 4}] - 9103/258048*Zeta[7] - 31/2304*rhoSV[1, 1, 5] + 5/24*EE[{0, 4}, {2, 6}, {3, 3}]*EEbar[{0}, {2}, {4}] + 5/24*EE[{4}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {3, 3}] - 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] - 331/2268*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] - 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 5/108*Log[2]^2*EE[{4}, {6}, {3}] + 31/13608*Log[2]^2*EEbar[{4}, {6}, {2}] - 299/13608*Log[2]^2*EEbar[{4}, {6}, {3}] + 961/13608*Log[2]^2*EEbar[{4}, {6}, {4}] + 31/1134*Log[2]^2*Zeta[5] - 5/36*Log[2]*EE[{4}, {6}, {3}]*EEbar[{0}, {2}, {4}] - 31/756*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[4, 6, 3]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {4, 3, 4}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {4, 3, 4}] + 5*EE[{0, 0}, {2, 6}, {3, 4}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {3, 4}] + 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] + 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] + 331/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] + 10/9*Log[2]^2*EE[{0}, {6}, {4}] + 31/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 961/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 299/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 6, 4]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {4, 3, 4}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {4, 3, 4}] - 5*EE[{0, 1}, {2, 6}, {3, 4}]*EEbar[{0}, {2}, {4}] - 5*EE[{1}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {3, 4}] + 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] + 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] + 331/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 10/9*Log[2]^2*EE[{1}, {6}, {4}] + 31/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 961/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 299/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 6, 4]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {4, 3, 4}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {4, 3, 4}] + 5/2*EE[{0, 2}, {2, 6}, {3, 4}]*EEbar[{0}, {2}, {4}] + 5/2*EE[{2}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {3, 4}] + 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] + 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] + 331/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 5/9*Log[2]^2*EE[{2}, {6}, {4}] + 31/1134*Log[2]^2*EEbar[{2}, {6}, {2}] + 961/1134*Log[2]^2*EEbar[{2}, {6}, {3}] - 299/1134*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 6, 4]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {4, 3, 4}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {4, 3, 4}] - 5/6*EE[{0, 3}, {2, 6}, {3, 4}]*EEbar[{0}, {2}, {4}] - 5/6*EE[{3}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {3, 4}] + 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] + 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] + 331/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] - 961/580608*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {4}] + 31/3402*Log[2]^2*EEbar[{3}, {6}, {2}] + 961/3402*Log[2]^2*EEbar[{3}, {6}, {3}] - 299/3402*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/9*Log[2]*EE[{3}, {6}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[3, 6, 4]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {4, 3, 4}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {4, 3, 4}] + 6617/114688*Zeta[7] + 31/2304*rhoSV[1, 1, 5] + 5/24*EE[{0, 4}, {2, 6}, {3, 4}]*EEbar[{0}, {2}, {4}] + 5/24*EE[{4}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {3, 4}] + 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] + 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] + 331/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 5/108*Log[2]^2*EE[{4}, {6}, {4}] + 31/13608*Log[2]^2*EEbar[{4}, {6}, {2}] + 961/13608*Log[2]^2*EEbar[{4}, {6}, {3}] - 299/13608*Log[2]^2*EEbar[{4}, {6}, {4}] - 961/36288*Log[2]^2*Zeta[5] - 5/36*Log[2]*EE[{4}, {6}, {4}]*EEbar[{0}, {2}, {4}] + 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[4, 6, 4]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {4, 4, 2}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {2, 4, 4}] + 5*EE[{0, 0}, {2, 6}, {4, 2}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {4, 2}] + 331/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] + 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] + 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] + 10/9*Log[2]^2*EE[{0}, {6}, {2}] + 1591/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 961/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 31/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 6, 2]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {4, 4, 2}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {2, 4, 4}] - 5*EE[{0, 1}, {2, 6}, {4, 2}]*EEbar[{0}, {2}, {4}] - 5*EE[{1}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {4, 2}] + 331/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] + 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] + 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 10/9*Log[2]^2*EE[{1}, {6}, {2}] + 1591/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 961/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 31/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 6, 2]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {4, 4, 2}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {2, 4, 4}] + 5/36864*Zeta[5] + 5/2*EE[{0, 2}, {2, 6}, {4, 2}]*EEbar[{0}, {2}, {4}] + 5/2*EE[{2}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {4, 2}] + 331/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] + 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] + 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 5/9*Log[2]^2*EE[{2}, {6}, {2}] + 1591/1134*Log[2]^2*EEbar[{2}, {6}, {2}] + 961/1134*Log[2]^2*EEbar[{2}, {6}, {3}] + 31/1134*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 6, 2]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {4, 4, 2}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {2, 4, 4}] - 5/6*EE[{0, 3}, {2, 6}, {4, 2}]*EEbar[{0}, {2}, {4}] - 5/6*EE[{3}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {4, 2}] + 331/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] + 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] + 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] + 299/580608*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {2}] + 1591/3402*Log[2]^2*EEbar[{3}, {6}, {2}] + 961/3402*Log[2]^2*EEbar[{3}, {6}, {3}] + 31/3402*Log[2]^2*EEbar[{3}, {6}, {4}] - 5/1536*Zeta[5]*EEbar[{0}, {2}, {4}] + 5/9*Log[2]*EE[{3}, {6}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[3, 6, 2]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {4, 4, 2}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {2, 4, 4}] + 61949/802816*Zeta[7] + 961/48384*rhoSV[1, 1, 5] + 5/24*EE[{0, 4}, {2, 6}, {4, 2}]*EEbar[{0}, {2}, {4}] + 5/24*EE[{4}, {6}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {4, 2}] + 331/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] + 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] + 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 5/108*Log[2]^2*EE[{4}, {6}, {2}] + 1591/13608*Log[2]^2*EEbar[{4}, {6}, {2}] + 961/13608*Log[2]^2*EEbar[{4}, {6}, {3}] + 31/13608*Log[2]^2*EEbar[{4}, {6}, {4}] - 331/36288*Log[2]^2*Zeta[5] + 5/64*Zeta[5]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 5/36*Log[2]*EE[{4}, {6}, {2}]*EEbar[{0}, {2}, {4}] - 299/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[4, 6, 2]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {4, 4, 3}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {3, 4, 4}] + 5*EE[{0, 0}, {2, 6}, {4, 3}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {4, 3}] + 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] + 331/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] + 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] + 10/9*Log[2]^2*EE[{0}, {6}, {3}] + 961/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 1591/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 31/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 6, 3]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {4, 4, 3}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {3, 4, 4}] - 5*EE[{0, 1}, {2, 6}, {4, 3}]*EEbar[{0}, {2}, {4}] - 5*EE[{1}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {4, 3}] + 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] + 331/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] + 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 10/9*Log[2]^2*EE[{1}, {6}, {3}] + 961/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 1591/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 31/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 6, 3]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {4, 4, 3}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {3, 4, 4}] + 5/2*EE[{0, 2}, {2, 6}, {4, 3}]*EEbar[{0}, {2}, {4}] + 5/2*EE[{2}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {4, 3}] + 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] + 331/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] + 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 5/9*Log[2]^2*EE[{2}, {6}, {3}] + 961/1134*Log[2]^2*EEbar[{2}, {6}, {2}] + 1591/1134*Log[2]^2*EEbar[{2}, {6}, {3}] + 31/1134*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 6, 3]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {4, 4, 3}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {3, 4, 4}] - 5/6*EE[{0, 3}, {2, 6}, {4, 3}]*EEbar[{0}, {2}, {4}] - 5/6*EE[{3}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {4, 3}] + 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] + 331/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] + 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] - 961/580608*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {3}] + 961/3402*Log[2]^2*EEbar[{3}, {6}, {2}] + 1591/3402*Log[2]^2*EEbar[{3}, {6}, {3}] + 31/3402*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/9*Log[2]*EE[{3}, {6}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[3, 6, 3]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {4, 4, 3}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {3, 4, 4}] + 248267/7225344*Zeta[7] + 961/48384*rhoSV[1, 1, 5] + 5/24*EE[{0, 4}, {2, 6}, {4, 3}]*EEbar[{0}, {2}, {4}] + 5/24*EE[{4}, {6}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {4, 3}] + 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] + 331/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] + 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 5/108*Log[2]^2*EE[{4}, {6}, {3}] + 961/13608*Log[2]^2*EEbar[{4}, {6}, {2}] + 1591/13608*Log[2]^2*EEbar[{4}, {6}, {3}] + 31/13608*Log[2]^2*EEbar[{4}, {6}, {4}] - 961/36288*Log[2]^2*Zeta[5] - 5/36*Log[2]*EE[{4}, {6}, {3}]*EEbar[{0}, {2}, {4}] + 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[4, 6, 3]
  + (5*EE[{0, 0, 0}, {2, 2, 6}, {4, 4, 4}] + 5*EEbar[{0, 0, 0}, {6, 2, 2}, {4, 4, 4}] + 5*EE[{0, 0}, {2, 6}, {4, 4}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 10/3*Log[2]*EE[{0, 0}, {2, 6}, {4, 4}] - 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] - 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] - 662/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] + 10/9*Log[2]^2*EE[{0}, {6}, {4}] - 992/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 992/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 598/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 10/3*Log[2]*EE[{0}, {6}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 6, 4]
  + (-5*EE[{0, 0, 1}, {2, 2, 6}, {4, 4, 4}] + 5*EEbar[{1, 0, 0}, {6, 2, 2}, {4, 4, 4}] - 5*EE[{0, 1}, {2, 6}, {4, 4}]*EEbar[{0}, {2}, {4}] - 5*EE[{1}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 10/3*Log[2]*EE[{0, 1}, {2, 6}, {4, 4}] - 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] - 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] - 662/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 10/9*Log[2]^2*EE[{1}, {6}, {4}] - 992/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 992/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 598/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 10/3*Log[2]*EE[{1}, {6}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 6, 4]
  + (5/2*EE[{0, 0, 2}, {2, 2, 6}, {4, 4, 4}] + 5/2*EEbar[{2, 0, 0}, {6, 2, 2}, {4, 4, 4}] + 5/2*EE[{0, 2}, {2, 6}, {4, 4}]*EEbar[{0}, {2}, {4}] + 5/2*EE[{2}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 5/3*Log[2]*EE[{0, 2}, {2, 6}, {4, 4}] - 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] - 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] - 331/189*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 5/9*Log[2]^2*EE[{2}, {6}, {4}] - 496/567*Log[2]^2*EEbar[{2}, {6}, {2}] - 496/567*Log[2]^2*EEbar[{2}, {6}, {3}] + 299/567*Log[2]^2*EEbar[{2}, {6}, {4}] - 5/3*Log[2]*EE[{2}, {6}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 6, 4]
  + (-5/6*EE[{0, 0, 3}, {2, 2, 6}, {4, 4, 4}] + 5/6*EEbar[{3, 0, 0}, {6, 2, 2}, {4, 4, 4}] - 5/6*EE[{0, 3}, {2, 6}, {4, 4}]*EEbar[{0}, {2}, {4}] - 5/6*EE[{3}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 5/9*Log[2]*EE[{0, 3}, {2, 6}, {4, 4}] - 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] - 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] - 331/567*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] + 31/18144*Log[2]*Zeta[5] - 5/27*Log[2]^2*EE[{3}, {6}, {4}] - 496/1701*Log[2]^2*EEbar[{3}, {6}, {2}] - 496/1701*Log[2]^2*EEbar[{3}, {6}, {3}] + 299/1701*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/9*Log[2]*EE[{3}, {6}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[3, 6, 4]
  + (5/24*EE[{0, 0, 4}, {2, 2, 6}, {4, 4, 4}] + 5/24*EEbar[{4, 0, 0}, {6, 2, 2}, {4, 4, 4}] - 6617/112896*Zeta[7] - 31/1512*rhoSV[1, 1, 5] + 5/24*EE[{0, 4}, {2, 6}, {4, 4}]*EEbar[{0}, {2}, {4}] + 5/24*EE[{4}, {6}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 5/36*Log[2]*EE[{0, 4}, {2, 6}, {4, 4}] - 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] - 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] - 331/2268*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 5/108*Log[2]^2*EE[{4}, {6}, {4}] - 124/1701*Log[2]^2*EEbar[{4}, {6}, {2}] - 124/1701*Log[2]^2*EEbar[{4}, {6}, {3}] + 299/6804*Log[2]^2*EEbar[{4}, {6}, {4}] + 31/1134*Log[2]^2*Zeta[5] - 5/36*Log[2]*EE[{4}, {6}, {4}]*EEbar[{0}, {2}, {4}] - 31/756*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[4, 6, 4]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {3, 2, 2}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {2, 2, 3}] - 1/15360*Zeta[3] + 9*EE[{0, 0}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {3}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 19/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {3, 2, 2}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {2, 2, 3}] - 9*EE[{0, 1}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 131/86400*Log[2]*Zeta[3] - 1/320*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/80*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {4}] - 19/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {3, 2, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {2, 2, 3}] - 2569/345600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] - 49/5400*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 1/80*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] + 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 19/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** e[2, 4, 2]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {3, 2, 2}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {2, 2, 3}] + 9*EE[{0}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 9*EE[{1, 0}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {3}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 41/43200*Log[2]*Zeta[3] - 3/32*Zeta[3]*EE[{0}, {4}, {2}] + 1/320*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/80*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** e[0, 4, 2]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {3, 2, 2}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {2, 2, 3}] + 811/86400*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 49/5400*Log[2]^2*Zeta[3] + 3/32*Zeta[3]*EE[{1}, {4}, {2}] - 19/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** e[1, 4, 2]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {3, 2, 2}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {2, 2, 3}] - 17/1280*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] - 37/5760*Log[2]*Zeta[5] - 3/64*Zeta[3]*EE[{2}, {4}, {2}] + 9/4*Zeta[3]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 1/160*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] - 3/64*Zeta[5]*EEbar[{0}, {2}, {3}] + 19/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 19/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** e[2, 4, 2]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {3, 2, 2}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {2, 2, 3}] - 3919/345600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 9/2*EE[{2, 0}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {3}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 49/5400*Log[2]^2*Zeta[3] + 1/80*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 11/40*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] + 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 9/4*Zeta[3]*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** e[0, 4, 2]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {3, 2, 2}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {2, 2, 3}] + 1/640*Zeta[3]^2 - 9/2*EE[{1}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 9/2*EE[{2, 1}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {3}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 37/5760*Log[2]*Zeta[5] + 1/160*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 3/64*Zeta[5]*EEbar[{0}, {2}, {3}] - 19/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 11/40*Log[2]*Zeta[3]*EE[{1}, {4}, {2}] - 9/4*Zeta[3]*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** e[1, 4, 2]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {3, 2, 2}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {2, 2, 3}] + 6841/20480*Zeta[7] - 49/640*rhoSV[1, 3, 3] + 9/4*EE[{2, 2}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {3}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {2, 2}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 19/160*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 9/32*Zeta[3]^2*EEbar[{0}, {2}, {3}] + 19/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 7/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 11/80*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] + 19/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}] + 9/8*Zeta[3]*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {3, 2, 3}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {3, 2, 3}] + 7/92160*Zeta[3] + 9*EE[{0, 0}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {3}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 19/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {3, 2, 3}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {3, 2, 3}] - 9*EE[{0, 1}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 77/691200*Log[2]*Zeta[3] + 7/7680*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/160*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {3}] - 19/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {3, 2, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {3, 2, 3}] + 21071/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 133/43200*Log[2]^2*Zeta[3] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] + 19/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] + 7/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** e[2, 4, 3]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {3, 2, 3}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {3, 2, 3}] + 9*EE[{0}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 9*EE[{1, 0}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {3}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 77/345600*Log[2]*Zeta[3] - 3/32*Zeta[3]*EE[{0}, {4}, {3}] - 7/3840*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{0}, {4}, {3}] + 19/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** e[0, 4, 3]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {3, 2, 3}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {3, 2, 3}] - 16571/5529600*Zeta[5] + 119/43200*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 133/43200*Log[2]^2*Zeta[3] + 3/32*Zeta[3]*EE[{1}, {4}, {3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 19/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] - 7/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** e[1, 4, 3]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {3, 2, 3}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {3, 2, 3}] - 7/1280*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] - 71/2880*Log[2]*Zeta[5] - 3/64*Zeta[3]*EE[{2}, {4}, {3}] - 7/320*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] - 5/256*Zeta[5]*EEbar[{0}, {2}, {3}] + 19/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** e[2, 4, 3]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {3, 2, 3}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {3, 2, 3}] + 12071/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 9/2*EE[{2, 0}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {3}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 133/43200*Log[2]^2*Zeta[3] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] + 19/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 11/40*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] + 7/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 9/4*Zeta[3]*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** e[0, 4, 3]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {3, 2, 3}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {3, 2, 3}] + 7/1280*Zeta[3]^2 - 9/2*EE[{1}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 9/2*EE[{2, 1}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {3}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] + 71/2880*Log[2]*Zeta[5] + 7/320*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] + 5/256*Zeta[5]*EEbar[{0}, {2}, {3}] - 19/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 11/40*Log[2]*Zeta[3]*EE[{1}, {4}, {3}] - 9/4*Zeta[3]*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** e[1, 4, 3]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {3, 2, 3}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {3, 2, 3}] + 45967/86016*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {3}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {2, 3}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 19/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 7/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 11/80*Log[2]*Zeta[3]*EE[{2}, {4}, {3}] + 9/8*Zeta[3]*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {3, 2, 4}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {4, 2, 3}] + 7/92160*Zeta[3] + 9*EE[{0, 0}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {3}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {2, 4}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] + 19/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {3, 2, 4}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {4, 2, 3}] - 9*EE[{0, 1}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {2, 4}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 77/691200*Log[2]*Zeta[3] + 7/7680*Zeta[3]*EEbar[{0}, {2}, {3}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {4}] - 19/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {3, 2, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {4, 2, 3}] + 40331/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {2, 4}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 133/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] + 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** e[2, 4, 4]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {3, 2, 4}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {4, 2, 3}] + 9*EE[{0}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 9*EE[{1, 0}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {3}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {2, 4}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 77/345600*Log[2]*Zeta[3] - 3/32*Zeta[3]*EE[{0}, {4}, {4}] - 7/3840*Zeta[3]*EEbar[{0}, {2}, {3}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/128*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** e[0, 4, 4]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {3, 2, 4}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {4, 2, 3}] - 35831/5529600*Zeta[5] + 119/43200*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {2, 4}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 133/43200*Log[2]^2*Zeta[3] + 3/32*Zeta[3]*EE[{1}, {4}, {4}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 19/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] - 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** e[1, 4, 4]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {3, 2, 4}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {4, 2, 3}] + 21/5120*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {2, 4}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 367/11520*Log[2]*Zeta[5] - 3/64*Zeta[3]*EE[{2}, {4}, {4}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EEbar[{0}, {2}, {3}] + 19/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 2] ** e[2, 4, 4]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {3, 2, 4}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {4, 2, 3}] + 31331/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 9/2*EE[{2, 0}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {3}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {2, 4}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 133/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 11/40*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] + 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 9/4*Zeta[3]*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** e[0, 4, 4]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {3, 2, 4}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {4, 2, 3}] - 21/5120*Zeta[3]^2 - 9/2*EE[{1}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 9/2*EE[{2, 1}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {3}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {2, 4}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 367/11520*Log[2]*Zeta[5] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/256*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EEbar[{0}, {2}, {3}] - 19/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 11/40*Log[2]*Zeta[3]*EE[{1}, {4}, {4}] - 9/4*Zeta[3]*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** e[1, 4, 4]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {3, 2, 4}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {4, 2, 3}] - 90947/172032*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {3}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {2, 4}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 19/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 7/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 11/80*Log[2]*Zeta[3]*EE[{2}, {4}, {4}] + 9/8*Zeta[3]*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {3, 3, 2}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {2, 3, 3}] - 7/368640*Zeta[3] + 9*EE[{0, 0}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 38/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] - 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 38/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {3, 3, 2}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {2, 3, 3}] - 9*EE[{0, 1}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 38/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 49/86400*Log[2]*Zeta[3] + 7/3840*Zeta[3]*EEbar[{0}, {2}, {3}] - 63/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 38/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {3, 3, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {2, 3, 3}] + 100121/5529600*Zeta[5] - 553/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 19/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 329/21600*Log[2]^2*Zeta[3] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 9/4*Zeta[3]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 63/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 19/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] - 259/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 14/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] - 19/10*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] - 14/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** e[2, 4, 2]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {3, 3, 2}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {2, 3, 3}] + 9*EE[{0}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 9*EE[{1, 0}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 38/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 119/172800*Log[2]*Zeta[3] - 7/7680*Zeta[3]*EEbar[{0}, {2}, {3}] + 63/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 38/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** e[0, 4, 2]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {3, 3, 2}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {2, 3, 3}] - 95621/5529600*Zeta[5] + 553/86400*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 38/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] - 329/21600*Log[2]^2*Zeta[3] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 38/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 259/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** e[1, 4, 2]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {3, 3, 2}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {2, 3, 3}] - 63/5120*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 19/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 323/5760*Log[2]*Zeta[5] + 9/4*Zeta[3]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 63/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EEbar[{0}, {2}, {3}] - 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 19/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 14/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] - 19/10*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] - 14/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** e[2, 4, 2]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {3, 3, 2}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {2, 3, 3}] + 91121/5529600*Zeta[5] - 553/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 9/2*EE[{2, 0}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 19/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 329/21600*Log[2]^2*Zeta[3] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 63/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 19/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 28/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] - 259/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[2, 4, 3] ** e[0, 4, 2]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {3, 3, 2}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {2, 3, 3}] + 63/5120*Zeta[3]^2 - 9/2*EE[{1}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 9/2*EE[{2, 1}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 19/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] - 323/5760*Log[2]*Zeta[5] + 63/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EEbar[{0}, {2}, {3}] + 28/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 19/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 28/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {2}])*eTilde[2, 3] ** e[2, 4, 3] ** e[1, 4, 2]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {3, 3, 2}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {2, 3, 3}] - 803743/860160*Zeta[7] + 7/80*rhoSV[1, 3, 3] + 9/4*EE[{2, 2}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {3, 2}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 19/10*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] - 7/20*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 14/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 19/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 14/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] - 7/5*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] - 19/20*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/5*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*eTilde[2, 3] ** e[2, 4, 3] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {3, 3, 3}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {3, 3, 3}] + 9*EE[{0, 0}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 38/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 38/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {3, 3, 3}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {3, 3, 3}] - 9*EE[{0, 1}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 38/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 49/86400*Log[2]*Zeta[3] + 7/40*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/40*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/40*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 38/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {3, 3, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {3, 3, 3}] - 259/21600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 19/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] - 49/5400*Log[2]^2*Zeta[3] + 7/40*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/40*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/40*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 19/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] + 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[0, 4, 3] ** e[2, 4, 3]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {3, 3, 3}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {3, 3, 3}] + 9*EE[{0}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 9*EE[{1, 0}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 38/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 49/43200*Log[2]*Zeta[3] - 7/40*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/40*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/40*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 38/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** e[0, 4, 3]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {3, 3, 3}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {3, 3, 3}] + 811/86400*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 38/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] + 49/5400*Log[2]^2*Zeta[3] + 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 38/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] - 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[1, 4, 3] ** e[1, 4, 3]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {3, 3, 3}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {3, 3, 3}] + 7/320*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 19/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 1/720*Log[2]*Zeta[5] + 7/80*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/80*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/16*Zeta[5]*EEbar[{0}, {2}, {3}] - 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 19/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** e[2, 4, 3]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {3, 3, 3}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {3, 3, 3}] - 293/43200*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 9/2*EE[{2, 0}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 19/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 49/5400*Log[2]^2*Zeta[3] - 7/40*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/40*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/40*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 19/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 28/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] + 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 3] ** e[0, 4, 3]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {3, 3, 3}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {3, 3, 3}] - 7/320*Zeta[3]^2 - 9/2*EE[{1}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 9/2*EE[{2, 1}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 19/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 1/720*Log[2]*Zeta[5] - 7/80*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/80*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/16*Zeta[5]*EEbar[{0}, {2}, {3}] + 28/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 19/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 28/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {3}])*eTilde[2, 3] ** e[2, 4, 3] ** e[1, 4, 3]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {3, 3, 3}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {3, 3, 3}] + 13/256*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {3, 3}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 19/10*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] - 14/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 19/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 14/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {3}])*eTilde[2, 3] ** e[2, 4, 3] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {3, 3, 4}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {4, 3, 3}] + 9*EE[{0, 0}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] - 38/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] - 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 38/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {3, 3, 4}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {4, 3, 3}] - 9*EE[{0, 1}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 38/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 49/86400*Log[2]*Zeta[3] - 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 63/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 38/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {3, 3, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {4, 3, 3}] - 29719/5529600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] - 19/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] - 49/5400*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 63/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 19/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] + 7/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** e[2, 4, 4]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {3, 3, 4}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {4, 3, 3}] + 9*EE[{0}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 9*EE[{1, 0}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 38/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 49/43200*Log[2]*Zeta[3] + 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 63/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 38/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** e[0, 4, 4]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {3, 3, 4}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {4, 3, 3}] + 43219/5529600*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 38/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] + 49/5400*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 38/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] - 7/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** e[1, 4, 4]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {3, 3, 4}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {4, 3, 3}] - 49/5120*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] - 19/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 101/5760*Log[2]*Zeta[5] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 63/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 15/256*Zeta[5]*EEbar[{0}, {2}, {3}] - 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 19/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** e[2, 4, 4]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {3, 3, 4}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {4, 3, 3}] - 56719/5529600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 9/2*EE[{2, 0}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 19/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] - 49/5400*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 63/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 19/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 28/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] + 7/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[2, 4, 3] ** e[0, 4, 4]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {3, 3, 4}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {4, 3, 3}] + 49/5120*Zeta[3]^2 - 9/2*EE[{1}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 9/2*EE[{2, 1}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 19/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 101/5760*Log[2]*Zeta[5] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 63/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 15/256*Zeta[5]*EEbar[{0}, {2}, {3}] + 28/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 19/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 28/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {4}])*eTilde[2, 3] ** e[2, 4, 3] ** e[1, 4, 4]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {3, 3, 4}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {4, 3, 3}] + 77507/172032*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {3, 4}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] - 19/10*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] - 14/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 19/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 14/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {4}])*eTilde[2, 3] ** e[2, 4, 3] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {3, 4, 2}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {2, 4, 3}] - 7/368640*Zeta[3] + 9*EE[{0, 0}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 19/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {3, 4, 2}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {2, 4, 3}] - 9*EE[{0, 1}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 77/43200*Log[2]*Zeta[3] + 7/3840*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 19/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {3, 4, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {2, 4, 3}] - 38719/5529600*Zeta[5] + 287/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] - 91/21600*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 9/4*Zeta[3]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 19/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] - 133/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] + 19/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** e[2, 4, 2]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {3, 4, 2}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {2, 4, 3}] + 9*EE[{0}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 9*EE[{1, 0}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 301/172800*Log[2]*Zeta[3] - 7/7680*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 19/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** e[0, 4, 2]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {3, 4, 2}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {2, 4, 3}] + 43219/5529600*Zeta[5] - 287/86400*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 91/21600*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 19/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 133/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** e[1, 4, 2]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {3, 4, 2}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {2, 4, 3}] + 7/1024*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] - 71/2880*Log[2]*Zeta[5] + 9/4*Zeta[3]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 19/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 49/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] + 19/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** e[2, 4, 2]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {3, 4, 2}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {2, 4, 3}] - 47719/5529600*Zeta[5] + 287/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 9/2*EE[{2, 0}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 91/21600*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 19/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] - 133/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[2, 4, 4] ** e[0, 4, 2]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {3, 4, 2}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {2, 4, 3}] - 7/1024*Zeta[3]^2 - 9/2*EE[{1}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 9/2*EE[{2, 1}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 71/2880*Log[2]*Zeta[5] - 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EEbar[{0}, {2}, {3}] - 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 19/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {2}])*eTilde[2, 3] ** e[2, 4, 4] ** e[1, 4, 2]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {3, 4, 2}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {2, 4, 3}] + 751717/860160*Zeta[7] - 49/640*rhoSV[1, 3, 3] + 9/4*EE[{2, 2}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {4, 2}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 49/160*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 7/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 19/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] + 49/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] + 19/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*eTilde[2, 3] ** e[2, 4, 4] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {3, 4, 3}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {3, 4, 3}] + 9*EE[{0, 0}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 19/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {3, 4, 3}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {3, 4, 3}] - 9*EE[{0, 1}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] + 343/691200*Log[2]*Zeta[3] + 7/160*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 19/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {3, 4, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {3, 4, 3}] + 49331/5529600*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 343/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 19/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] - 91/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** e[2, 4, 3]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {3, 4, 3}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {3, 4, 3}] + 9*EE[{0}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 9*EE[{1, 0}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 343/345600*Log[2]*Zeta[3] - 7/160*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 19/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** e[0, 4, 3]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {3, 4, 3}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {3, 4, 3}] - 35831/5529600*Zeta[5] + 343/86400*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 343/43200*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 19/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] + 91/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** e[1, 4, 3]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {3, 4, 3}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {3, 4, 3}] - 9/2*EE[{1, 2}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 1/720*Log[2]*Zeta[5] + 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] - 15/256*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 19/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** e[2, 4, 3]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {3, 4, 3}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {3, 4, 3}] + 22331/5529600*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 9/2*EE[{2, 0}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 343/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 19/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] - 91/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[2, 4, 4] ** e[0, 4, 3]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {3, 4, 3}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {3, 4, 3}] - 9/2*EE[{1}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 9/2*EE[{2, 1}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 1/720*Log[2]*Zeta[5] - 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] + 15/256*Zeta[5]*EEbar[{0}, {2}, {3}] - 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 19/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {3}])*eTilde[2, 3] ** e[2, 4, 4] ** e[1, 4, 3]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {3, 4, 3}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {3, 4, 3}] - 42019/86016*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {4, 3}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 7/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 19/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {3}])*eTilde[2, 3] ** e[2, 4, 4] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {3, 4, 4}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {4, 4, 3}] + 9*EE[{0, 0}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {4, 4}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] + 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 19/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {3, 4, 4}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {4, 4, 3}] - 9*EE[{0, 1}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {4, 4}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] + 343/691200*Log[2]*Zeta[3] - 7/80*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/80*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 19/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {3, 4, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {4, 4, 3}] + 7979/1382400*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {4, 4}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] - 7/80*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 19/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] - 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** e[2, 4, 4]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {3, 4, 4}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {4, 4, 3}] + 9*EE[{0}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 9*EE[{1, 0}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {4, 4}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] - 343/345600*Log[2]*Zeta[3] + 7/80*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/80*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 19/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** e[0, 4, 4]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {3, 4, 4}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {4, 4, 3}] - 11579/1382400*Zeta[5] + 343/86400*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] - 9*EE[{1}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {4, 4}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 343/43200*Log[2]^2*Zeta[3] - 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 19/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] + 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** e[1, 4, 4]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {3, 4, 4}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {4, 4, 3}] - 7/640*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {4, 4}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] - 263/11520*Log[2]*Zeta[5] - 7/160*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/16*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 19/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** e[2, 4, 4]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {3, 4, 4}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {4, 4, 3}] + 15179/1382400*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 9/2*EE[{2, 0}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {4, 4}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] + 7/80*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 19/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] - 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** e[2, 4, 4] ** e[0, 4, 4]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {3, 4, 4}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {4, 4, 3}] + 7/640*Zeta[3]^2 - 9/2*EE[{1}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 9/2*EE[{2, 1}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {4, 4}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] + 263/11520*Log[2]*Zeta[5] + 7/160*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/160*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/16*Zeta[5]*EEbar[{0}, {2}, {3}] - 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 19/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {4}])*eTilde[2, 3] ** e[2, 4, 4] ** e[1, 4, 4]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {3, 4, 4}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {4, 4, 3}] - 23/2048*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {4, 4}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 7/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 19/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {4}])*eTilde[2, 3] ** e[2, 4, 4] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {4, 2, 2}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {2, 2, 4}] - 1/15360*Zeta[3] + 9*EE[{0, 0}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {4}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 19/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {4, 2, 2}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {2, 2, 4}] - 9*EE[{0, 1}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 131/86400*Log[2]*Zeta[3] - 1/320*Zeta[3]*EEbar[{0}, {2}, {4}] - 1/80*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {4}] - 19/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {4, 2, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {2, 2, 4}] - 2569/345600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] - 49/5400*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 1/80*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 19/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** e[2, 4, 2]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {4, 2, 2}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {2, 2, 4}] + 9*EE[{0}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 9*EE[{1, 0}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {4}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 41/43200*Log[2]*Zeta[3] - 3/32*Zeta[3]*EE[{0}, {4}, {2}] + 1/320*Zeta[3]*EEbar[{0}, {2}, {4}] + 1/80*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** e[0, 4, 2]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {4, 2, 2}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {2, 2, 4}] + 811/86400*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 49/5400*Log[2]^2*Zeta[3] + 3/32*Zeta[3]*EE[{1}, {4}, {2}] - 19/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** e[1, 4, 2]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {4, 2, 2}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {2, 2, 4}] - 17/1280*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] - 37/5760*Log[2]*Zeta[5] - 3/64*Zeta[3]*EE[{2}, {4}, {2}] + 9/4*Zeta[3]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 1/160*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] - 3/64*Zeta[5]*EEbar[{0}, {2}, {4}] + 19/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 19/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** e[2, 4, 2]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {4, 2, 2}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {2, 2, 4}] - 3919/345600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 9/2*EE[{2, 0}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {4}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 49/5400*Log[2]^2*Zeta[3] + 1/80*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 11/40*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 9/4*Zeta[3]*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** e[0, 4, 2]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {4, 2, 2}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {2, 2, 4}] + 1/640*Zeta[3]^2 - 9/2*EE[{1}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 9/2*EE[{2, 1}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {4}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 37/5760*Log[2]*Zeta[5] + 1/160*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 3/64*Zeta[5]*EEbar[{0}, {2}, {4}] - 19/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 11/40*Log[2]*Zeta[3]*EE[{1}, {4}, {2}] - 9/4*Zeta[3]*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** e[1, 4, 2]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {4, 2, 2}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {2, 2, 4}] + 6841/20480*Zeta[7] - 49/640*rhoSV[1, 3, 3] + 9/4*EE[{2, 2}, {4, 4}, {2, 2}]*EEbar[{0}, {2}, {4}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {2, 2}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 19/160*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 9/32*Zeta[3]^2*EEbar[{0}, {2}, {4}] + 19/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 7/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 11/80*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] + 19/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}] + 9/8*Zeta[3]*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {4, 2, 3}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {3, 2, 4}] + 7/92160*Zeta[3] + 9*EE[{0, 0}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {4}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 19/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {4, 2, 3}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {3, 2, 4}] - 9*EE[{0, 1}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 77/691200*Log[2]*Zeta[3] + 7/7680*Zeta[3]*EEbar[{0}, {2}, {4}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 19/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {4, 2, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {3, 2, 4}] + 40331/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 133/43200*Log[2]^2*Zeta[3] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] - 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** e[2, 4, 3]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {4, 2, 3}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {3, 2, 4}] + 9*EE[{0}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 9*EE[{1, 0}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {4}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 77/345600*Log[2]*Zeta[3] - 3/32*Zeta[3]*EE[{0}, {4}, {3}] - 7/3840*Zeta[3]*EEbar[{0}, {2}, {4}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/128*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** e[0, 4, 3]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {4, 2, 3}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {3, 2, 4}] - 35831/5529600*Zeta[5] + 119/43200*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {2, 3}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 133/43200*Log[2]^2*Zeta[3] + 3/32*Zeta[3]*EE[{1}, {4}, {3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 19/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] + 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** e[1, 4, 3]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {4, 2, 3}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {3, 2, 4}] + 21/5120*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 367/11520*Log[2]*Zeta[5] - 3/64*Zeta[3]*EE[{2}, {4}, {3}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EEbar[{0}, {2}, {4}] + 19/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** e[2, 4, 3]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {4, 2, 3}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {3, 2, 4}] + 31331/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 9/2*EE[{2, 0}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {4}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 133/43200*Log[2]^2*Zeta[3] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 11/40*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] - 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 9/4*Zeta[3]*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** e[0, 4, 3]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {4, 2, 3}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {3, 2, 4}] - 21/5120*Zeta[3]^2 - 9/2*EE[{1}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 9/2*EE[{2, 1}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {4}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {2, 3}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 367/11520*Log[2]*Zeta[5] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/256*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EEbar[{0}, {2}, {4}] - 19/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 11/40*Log[2]*Zeta[3]*EE[{1}, {4}, {3}] - 9/4*Zeta[3]*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** e[1, 4, 3]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {4, 2, 3}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {3, 2, 4}] - 90947/172032*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {2, 3}]*EEbar[{0}, {2}, {4}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {2, 3}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 19/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 7/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 11/80*Log[2]*Zeta[3]*EE[{2}, {4}, {3}] + 9/8*Zeta[3]*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {4, 2, 4}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {4, 2, 4}] + 7/92160*Zeta[3] + 9*EE[{0, 0}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {4}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {2, 4}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] + 19/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {4, 2, 4}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {4, 2, 4}] - 9*EE[{0, 1}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {2, 4}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 77/691200*Log[2]*Zeta[3] + 7/7680*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/160*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {4}] - 19/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {4, 2, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {4, 2, 4}] + 21071/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {2, 4}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 133/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** e[2, 4, 4]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {4, 2, 4}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {4, 2, 4}] + 9*EE[{0}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 9*EE[{1, 0}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {4}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {2, 4}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 77/345600*Log[2]*Zeta[3] - 3/32*Zeta[3]*EE[{0}, {4}, {4}] - 7/3840*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** e[0, 4, 4]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {4, 2, 4}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {4, 2, 4}] - 16571/5529600*Zeta[5] + 119/43200*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {2, 4}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 133/43200*Log[2]^2*Zeta[3] + 3/32*Zeta[3]*EE[{1}, {4}, {4}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 19/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** e[1, 4, 4]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {4, 2, 4}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {4, 2, 4}] - 7/1280*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {2, 4}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] - 71/2880*Log[2]*Zeta[5] - 3/64*Zeta[3]*EE[{2}, {4}, {4}] - 7/320*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EEbar[{0}, {2}, {4}] + 19/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** e[2, 4, 4]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {4, 2, 4}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {4, 2, 4}] + 12071/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 9/2*EE[{2, 0}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {4}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {2, 4}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 133/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 11/40*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 9/4*Zeta[3]*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** e[0, 4, 4]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {4, 2, 4}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {4, 2, 4}] + 7/1280*Zeta[3]^2 - 9/2*EE[{1}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 9/2*EE[{2, 1}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {4}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {2, 4}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] + 71/2880*Log[2]*Zeta[5] + 7/320*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EEbar[{0}, {2}, {4}] - 19/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 11/40*Log[2]*Zeta[3]*EE[{1}, {4}, {4}] - 9/4*Zeta[3]*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** e[1, 4, 4]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {4, 2, 4}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {4, 2, 4}] + 45967/86016*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {2, 4}]*EEbar[{0}, {2}, {4}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {2, 4}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 19/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 7/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 11/80*Log[2]*Zeta[3]*EE[{2}, {4}, {4}] + 9/8*Zeta[3]*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {4, 3, 2}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {2, 3, 4}] - 7/368640*Zeta[3] + 9*EE[{0, 0}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 19/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {4, 3, 2}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {2, 3, 4}] - 9*EE[{0, 1}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 77/43200*Log[2]*Zeta[3] + 7/3840*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 19/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {4, 3, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {2, 3, 4}] - 38719/5529600*Zeta[5] + 287/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] - 91/21600*Log[2]^2*Zeta[3] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 9/4*Zeta[3]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 19/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] + 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 133/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] + 19/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** e[2, 4, 2]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {4, 3, 2}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {2, 3, 4}] + 9*EE[{0}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 9*EE[{1, 0}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 301/172800*Log[2]*Zeta[3] - 7/7680*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 19/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** e[0, 4, 2]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {4, 3, 2}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {2, 3, 4}] + 43219/5529600*Zeta[5] - 287/86400*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 91/21600*Log[2]^2*Zeta[3] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 19/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 133/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** e[1, 4, 2]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {4, 3, 2}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {2, 3, 4}] + 7/1024*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] - 71/2880*Log[2]*Zeta[5] + 9/4*Zeta[3]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 19/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 49/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] + 19/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** e[2, 4, 2]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {4, 3, 2}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {2, 3, 4}] - 47719/5529600*Zeta[5] + 287/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 9/2*EE[{2, 0}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 91/21600*Log[2]^2*Zeta[3] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 19/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] + 7/1920*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 133/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** e[0, 4, 2]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {4, 3, 2}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {2, 3, 4}] - 7/1024*Zeta[3]^2 - 9/2*EE[{1}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 9/2*EE[{2, 1}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 71/2880*Log[2]*Zeta[5] - 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EEbar[{0}, {2}, {4}] - 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 19/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {2}])*eTilde[2, 4] ** e[2, 4, 3] ** e[1, 4, 2]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {4, 3, 2}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {2, 3, 4}] + 751717/860160*Zeta[7] - 49/640*rhoSV[1, 3, 3] + 9/4*EE[{2, 2}, {4, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {3, 2}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 49/160*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 19/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 7/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] + 49/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] + 19/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {4, 3, 3}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {3, 3, 4}] + 9*EE[{0, 0}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 19/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {4, 3, 3}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {3, 3, 4}] - 9*EE[{0, 1}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] + 343/691200*Log[2]*Zeta[3] - 7/80*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/80*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 19/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {4, 3, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {3, 3, 4}] + 7979/1382400*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 343/43200*Log[2]^2*Zeta[3] - 7/80*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/80*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 19/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** e[2, 4, 3]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {4, 3, 3}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {3, 3, 4}] + 9*EE[{0}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 9*EE[{1, 0}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 343/345600*Log[2]*Zeta[3] + 7/80*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/80*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 19/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** e[0, 4, 3]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {4, 3, 3}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {3, 3, 4}] - 11579/1382400*Zeta[5] + 343/86400*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 343/43200*Log[2]^2*Zeta[3] - 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 19/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** e[1, 4, 3]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {4, 3, 3}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {3, 3, 4}] - 7/640*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] - 263/11520*Log[2]*Zeta[5] - 7/160*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/160*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/16*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 19/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** e[2, 4, 3]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {4, 3, 3}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {3, 3, 4}] + 15179/1382400*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 9/2*EE[{2, 0}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 343/43200*Log[2]^2*Zeta[3] + 7/80*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/80*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 19/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** e[0, 4, 3]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {4, 3, 3}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {3, 3, 4}] + 7/640*Zeta[3]^2 - 9/2*EE[{1}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 9/2*EE[{2, 1}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] + 263/11520*Log[2]*Zeta[5] + 7/160*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/160*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/16*Zeta[5]*EEbar[{0}, {2}, {4}] - 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 19/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {3}])*eTilde[2, 4] ** e[2, 4, 3] ** e[1, 4, 3]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {4, 3, 3}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {3, 3, 4}] - 23/2048*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {3, 3}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 19/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 7/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {3}])*eTilde[2, 4] ** e[2, 4, 3] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {4, 3, 4}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {4, 3, 4}] + 9*EE[{0, 0}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] + 19/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] + 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 19/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {4, 3, 4}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {4, 3, 4}] - 9*EE[{0, 1}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 19/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] + 343/691200*Log[2]*Zeta[3] - 7/160*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 19/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {4, 3, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {4, 3, 4}] + 49331/5529600*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 19/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 19/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 91/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** e[2, 4, 4]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {4, 3, 4}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {4, 3, 4}] + 9*EE[{0}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 9*EE[{1, 0}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 19/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] - 343/345600*Log[2]*Zeta[3] + 7/160*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 19/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** e[0, 4, 4]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {4, 3, 4}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {4, 3, 4}] - 35831/5529600*Zeta[5] + 343/86400*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 19/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 343/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 19/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 91/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** e[1, 4, 4]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {4, 3, 4}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {4, 3, 4}] - 9/2*EE[{1, 2}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 19/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 1/720*Log[2]*Zeta[5] - 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] - 15/256*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 19/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** e[2, 4, 4]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {4, 3, 4}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {4, 3, 4}] + 22331/5529600*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 9/2*EE[{2, 0}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 19/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 19/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 91/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** e[0, 4, 4]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {4, 3, 4}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {4, 3, 4}] - 9/2*EE[{1}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 9/2*EE[{2, 1}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] + 19/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 1/720*Log[2]*Zeta[5] + 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] + 15/256*Zeta[5]*EEbar[{0}, {2}, {4}] - 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 19/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** e[1, 4, 4]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {4, 3, 4}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {4, 3, 4}] - 42019/86016*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {3, 4}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 19/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 19/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 7/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {4, 4, 2}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {2, 4, 4}] - 7/368640*Zeta[3] + 9*EE[{0, 0}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 38/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] - 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 38/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {4, 4, 2}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {2, 4, 4}] - 9*EE[{0, 1}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 38/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 49/86400*Log[2]*Zeta[3] + 7/3840*Zeta[3]*EEbar[{0}, {2}, {4}] - 63/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 38/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {4, 4, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {2, 4, 4}] + 100121/5529600*Zeta[5] - 553/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] - 19/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 329/21600*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 9/4*Zeta[3]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 63/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 19/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] - 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 259/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 14/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] - 14/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] - 19/10*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** e[2, 4, 2]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {4, 4, 2}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {2, 4, 4}] + 9*EE[{0}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 9*EE[{1, 0}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 38/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 119/172800*Log[2]*Zeta[3] - 7/7680*Zeta[3]*EEbar[{0}, {2}, {4}] + 63/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 38/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** e[0, 4, 2]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {4, 4, 2}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {2, 4, 4}] - 95621/5529600*Zeta[5] + 553/86400*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 38/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] - 329/21600*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 38/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 259/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** e[1, 4, 2]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {4, 4, 2}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {2, 4, 4}] - 63/5120*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] - 19/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 323/5760*Log[2]*Zeta[5] + 9/4*Zeta[3]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 63/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EEbar[{0}, {2}, {4}] - 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 19/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 14/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] - 14/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] - 19/10*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** e[2, 4, 2]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {4, 4, 2}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {2, 4, 4}] + 91121/5529600*Zeta[5] - 553/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 9/2*EE[{2, 0}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 19/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 329/21600*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 63/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 28/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 19/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] - 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 259/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** e[0, 4, 2]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {4, 4, 2}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {2, 4, 4}] + 63/5120*Zeta[3]^2 - 9/2*EE[{1}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 9/2*EE[{2, 1}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 19/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] - 323/5760*Log[2]*Zeta[5] + 63/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EEbar[{0}, {2}, {4}] + 28/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 28/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 19/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {2}])*eTilde[2, 4] ** e[2, 4, 4] ** e[1, 4, 2]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {4, 4, 2}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {2, 4, 4}] - 803743/860160*Zeta[7] + 7/80*rhoSV[1, 3, 3] + 9/4*EE[{2, 2}, {4, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {4, 2}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] - 19/10*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] - 7/20*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 14/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 14/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 19/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] - 7/5*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/5*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] - 19/20*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {4, 4, 3}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {3, 4, 4}] + 9*EE[{0, 0}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 38/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 38/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {4, 4, 3}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {3, 4, 4}] - 9*EE[{0, 1}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 38/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 49/86400*Log[2]*Zeta[3] - 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 63/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 38/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {4, 4, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {3, 4, 4}] - 29719/5529600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] - 19/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] - 49/5400*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 63/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 19/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] + 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** e[2, 4, 3]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {4, 4, 3}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {3, 4, 4}] + 9*EE[{0}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 9*EE[{1, 0}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 38/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 49/43200*Log[2]*Zeta[3] + 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 63/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 38/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** e[0, 4, 3]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {4, 4, 3}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {3, 4, 4}] + 43219/5529600*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 38/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] + 49/5400*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 38/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] - 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** e[1, 4, 3]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {4, 4, 3}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {3, 4, 4}] - 49/5120*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] - 19/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 101/5760*Log[2]*Zeta[5] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 63/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 15/256*Zeta[5]*EEbar[{0}, {2}, {4}] - 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 19/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** e[2, 4, 3]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {4, 4, 3}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {3, 4, 4}] - 56719/5529600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 9/2*EE[{2, 0}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 19/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 49/5400*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 63/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 28/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 19/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] + 7/576*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** e[0, 4, 3]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {4, 4, 3}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {3, 4, 4}] + 49/5120*Zeta[3]^2 - 9/2*EE[{1}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 9/2*EE[{2, 1}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 19/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 101/5760*Log[2]*Zeta[5] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 63/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 15/256*Zeta[5]*EEbar[{0}, {2}, {4}] + 28/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 28/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 19/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {3}])*eTilde[2, 4] ** e[2, 4, 4] ** e[1, 4, 3]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {4, 4, 3}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {3, 4, 4}] + 77507/172032*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {4, 3}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] - 19/10*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] - 14/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 14/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 19/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {3}])*eTilde[2, 4] ** e[2, 4, 4] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {2, 4, 4}, {4, 4, 4}] + 9*EEbar[{0, 0, 0}, {4, 4, 2}, {4, 4, 4}] + 9*EE[{0, 0}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 6*Log[2]*EE[{0, 0}, {4, 4}, {4, 4}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] - 38/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] - 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 38/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {2, 4, 4}, {4, 4, 4}] + 9*EEbar[{1, 0, 0}, {4, 4, 2}, {4, 4, 4}] - 9*EE[{0, 1}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 6*Log[2]*EE[{0, 1}, {4, 4}, {4, 4}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 38/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 49/86400*Log[2]*Zeta[3] + 7/40*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/40*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/40*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 38/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {2, 4, 4}, {4, 4, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 4, 2}, {4, 4, 4}] - 259/21600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 3*Log[2]*EE[{0, 2}, {4, 4}, {4, 4}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] - 19/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] - 49/5400*Log[2]^2*Zeta[3] + 7/40*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/40*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/40*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 19/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] + 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** e[2, 4, 4]
  + (-9*EE[{0, 1, 0}, {2, 4, 4}, {4, 4, 4}] + 9*EEbar[{0, 1, 0}, {4, 4, 2}, {4, 4, 4}] + 9*EE[{0}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 9*EE[{1, 0}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] + 6*Log[2]*EE[{1, 0}, {4, 4}, {4, 4}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 38/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 49/43200*Log[2]*Zeta[3] - 7/40*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/40*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/40*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 38/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** e[0, 4, 4]
  + (9*EE[{0, 1, 1}, {2, 4, 4}, {4, 4, 4}] + 9*EEbar[{1, 1, 0}, {4, 4, 2}, {4, 4, 4}] + 811/86400*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{1, 1}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] - 9*EE[{1}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 6*Log[2]*EE[{1, 1}, {4, 4}, {4, 4}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 38/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] + 49/5400*Log[2]^2*Zeta[3] + 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 38/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] - 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** e[1, 4, 4]
  + (-9/2*EE[{0, 1, 2}, {2, 4, 4}, {4, 4, 4}] + 9/2*EEbar[{2, 1, 0}, {4, 4, 2}, {4, 4, 4}] + 7/320*Zeta[3]^2 - 9/2*EE[{1, 2}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 3*Log[2]*EE[{1, 2}, {4, 4}, {4, 4}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 19/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 1/720*Log[2]*Zeta[5] + 7/80*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/80*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/16*Zeta[5]*EEbar[{0}, {2}, {4}] - 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 19/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** e[2, 4, 4]
  + (9/2*EE[{0, 2, 0}, {2, 4, 4}, {4, 4, 4}] + 9/2*EEbar[{0, 2, 0}, {4, 4, 2}, {4, 4, 4}] - 293/43200*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 9/2*EE[{2, 0}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] - 3*Log[2]*EE[{2, 0}, {4, 4}, {4, 4}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 19/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] - 49/5400*Log[2]^2*Zeta[3] - 7/40*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/40*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/40*Zeta[3]*EEbar[{1}, {4}, {4}] - 28/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 28/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 19/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] + 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** e[0, 4, 4]
  + (-9/2*EE[{0, 2, 1}, {2, 4, 4}, {4, 4, 4}] + 9/2*EEbar[{1, 2, 0}, {4, 4, 2}, {4, 4, 4}] - 7/320*Zeta[3]^2 - 9/2*EE[{1}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 9/2*EE[{2, 1}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] + 3*Log[2]*EE[{2, 1}, {4, 4}, {4, 4}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 19/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 1/720*Log[2]*Zeta[5] - 7/80*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/80*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/16*Zeta[5]*EEbar[{0}, {2}, {4}] + 28/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 28/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 19/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** e[1, 4, 4]
  + (9/4*EE[{0, 2, 2}, {2, 4, 4}, {4, 4, 4}] + 9/4*EEbar[{2, 2, 0}, {4, 4, 2}, {4, 4, 4}] + 13/256*Zeta[7] + 9/4*EE[{2, 2}, {4, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 3/2*Log[2]*EE[{2, 2}, {4, 4}, {4, 4}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 19/10*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] - 14/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 14/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 19/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** e[2, 4, 4]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {3, 2, 3}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {3, 2, 3}] + 5*EE[{0, 0}, {6, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {6, 2}, {2, 3}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {2, 3}] + 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] + 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] + 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] - 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] - 3844/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 124/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 3844/567*Log[2]^2*EEbar[{0}, {6}, {4}] + 331/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] + 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] + 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*eTilde[2, 3] ** e[0, 6, 2] ** eTilde[2, 3]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {3, 2, 3}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {3, 2, 3}] + 5*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {6, 2}, {2, 3}] - 5*EE[{1, 0}, {6, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {2, 3}] + 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] + 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] + 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] - 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 3844/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 124/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 3844/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 331/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] + 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] + 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*eTilde[2, 3] ** e[1, 6, 2] ** eTilde[2, 3]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {3, 2, 3}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {3, 2, 3}] - 5/18432*Zeta[5] + 5/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {6, 2}, {2, 3}] + 5/2*EE[{2, 0}, {6, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {2, 3}] + 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] + 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] + 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] - 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] - 1922/567*Log[2]^2*EEbar[{2}, {6}, {2}] - 62/567*Log[2]^2*EEbar[{2}, {6}, {3}] - 1922/567*Log[2]^2*EEbar[{2}, {6}, {4}] + 331/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] + 31/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] + 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*eTilde[2, 3] ** e[2, 6, 2] ** eTilde[2, 3]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {3, 2, 3}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {3, 2, 3}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{3, 0}, {6, 2}, {2, 3}] - 5/6*EE[{3, 0}, {6, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {2, 3}] + 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] + 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] + 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] - 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] + 331/290304*Log[2]*Zeta[5] - 1922/1701*Log[2]^2*EEbar[{3}, {6}, {2}] - 62/1701*Log[2]^2*EEbar[{3}, {6}, {3}] - 1922/1701*Log[2]^2*EEbar[{3}, {6}, {4}] - 5/1536*Zeta[5]*EE[{0}, {2}, {3}] + 5/1536*Zeta[5]*EEbar[{0}, {2}, {3}] + 331/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] + 31/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] + 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*eTilde[2, 3] ** e[3, 6, 2] ** eTilde[2, 3]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {3, 2, 3}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {3, 2, 3}] - 61949/401408*Zeta[7] - 961/24192*rhoSV[1, 1, 5] + 5/24*EE[{0}, {2}, {3}]*EEbar[{4, 0}, {6, 2}, {2, 3}] + 5/24*EE[{4, 0}, {6, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {2, 3}] + 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] + 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] + 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] - 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] - 961/3402*Log[2]^2*EEbar[{4}, {6}, {2}] - 31/3402*Log[2]^2*EEbar[{4}, {6}, {3}] - 961/3402*Log[2]^2*EEbar[{4}, {6}, {4}] + 961/36288*Log[2]^2*Zeta[5] + 331/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] + 31/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] + 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] - 299/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {3}] - 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}] + 5/64*Zeta[5]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[4, 6, 2] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {3, 2, 4}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {4, 2, 3}] + 5*EE[{0, 0}, {6, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {6, 2}, {2, 3}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {2, 4}] + 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] + 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] + 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] - 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] + 1922/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 1922/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 62/567*Log[2]^2*EEbar[{0}, {6}, {4}] + 331/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] + 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] + 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*eTilde[2, 3] ** e[0, 6, 2] ** eTilde[2, 4]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {3, 2, 4}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {4, 2, 3}] + 5*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {6, 2}, {2, 3}] - 5*EE[{1, 0}, {6, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {2, 4}] + 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] + 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] + 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] - 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] + 1922/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 1922/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 62/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 331/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] + 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] + 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*eTilde[2, 3] ** e[1, 6, 2] ** eTilde[2, 4]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {3, 2, 4}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {4, 2, 3}] - 5/18432*Zeta[5] + 5/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {6, 2}, {2, 3}] + 5/2*EE[{2, 0}, {6, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {2, 4}] + 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] + 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] + 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] - 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 961/567*Log[2]^2*EEbar[{2}, {6}, {2}] + 961/567*Log[2]^2*EEbar[{2}, {6}, {3}] + 31/567*Log[2]^2*EEbar[{2}, {6}, {4}] + 331/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] + 31/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] + 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*eTilde[2, 3] ** e[2, 6, 2] ** eTilde[2, 4]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {3, 2, 4}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {4, 2, 3}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{3, 0}, {6, 2}, {2, 3}] - 5/6*EE[{3, 0}, {6, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {2, 4}] + 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] + 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] + 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] - 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] + 331/290304*Log[2]*Zeta[5] + 961/1701*Log[2]^2*EEbar[{3}, {6}, {2}] + 961/1701*Log[2]^2*EEbar[{3}, {6}, {3}] + 31/1701*Log[2]^2*EEbar[{3}, {6}, {4}] - 5/1536*Zeta[5]*EE[{0}, {2}, {4}] + 5/1536*Zeta[5]*EEbar[{0}, {2}, {3}] + 331/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] + 31/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] + 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*eTilde[2, 3] ** e[3, 6, 2] ** eTilde[2, 4]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {3, 2, 4}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {4, 2, 3}] + 22091/516096*Zeta[7] + 5/24*EE[{0}, {2}, {4}]*EEbar[{4, 0}, {6, 2}, {2, 3}] + 5/24*EE[{4, 0}, {6, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {2, 4}] + 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] + 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] + 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] - 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 961/6804*Log[2]^2*EEbar[{4}, {6}, {2}] + 961/6804*Log[2]^2*EEbar[{4}, {6}, {3}] + 31/6804*Log[2]^2*EEbar[{4}, {6}, {4}] + 961/36288*Log[2]^2*Zeta[5] + 331/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] + 31/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] + 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] - 299/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {4}] - 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}] + 5/64*Zeta[5]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[4, 6, 2] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {3, 3, 3}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {3, 3, 3}] + 5*EE[{0, 0}, {6, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {6, 2}, {3, 3}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {3, 3}] - 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] - 662/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] - 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] + 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] + 32/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] + 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] + 3968/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 128/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 3968/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] - 662/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] - 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*eTilde[2, 3] ** e[0, 6, 3] ** eTilde[2, 3]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {3, 3, 3}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {3, 3, 3}] + 5*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {6, 2}, {3, 3}] - 5*EE[{1, 0}, {6, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {3, 3}] - 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] - 662/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] - 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] + 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] + 32/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] + 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] + 3968/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 128/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 3968/567*Log[2]^2*EEbar[{1}, {6}, {4}] - 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] - 662/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] - 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*eTilde[2, 3] ** e[1, 6, 3] ** eTilde[2, 3]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {3, 3, 3}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {3, 3, 3}] + 5/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {6, 2}, {3, 3}] + 5/2*EE[{2, 0}, {6, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {3, 3}] - 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] - 331/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] - 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] + 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] + 16/189*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] + 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 1984/567*Log[2]^2*EEbar[{2}, {6}, {2}] + 64/567*Log[2]^2*EEbar[{2}, {6}, {3}] + 1984/567*Log[2]^2*EEbar[{2}, {6}, {4}] - 496/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] - 331/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] - 496/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*eTilde[2, 3] ** e[2, 6, 3] ** eTilde[2, 3]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {3, 3, 3}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {3, 3, 3}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{3, 0}, {6, 2}, {3, 3}] - 5/6*EE[{3, 0}, {6, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {3, 3}] - 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] - 331/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] - 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] + 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] + 16/567*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] + 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] - 31/9072*Log[2]*Zeta[5] + 1984/1701*Log[2]^2*EEbar[{3}, {6}, {2}] + 64/1701*Log[2]^2*EEbar[{3}, {6}, {3}] + 1984/1701*Log[2]^2*EEbar[{3}, {6}, {4}] - 496/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] - 331/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] - 496/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*eTilde[2, 3] ** e[3, 6, 3] ** eTilde[2, 3]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {3, 3, 3}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {3, 3, 3}] + 6617/56448*Zeta[7] + 31/756*rhoSV[1, 1, 5] + 5/24*EE[{0}, {2}, {3}]*EEbar[{4, 0}, {6, 2}, {3, 3}] + 5/24*EE[{4, 0}, {6, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {3, 3}] - 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] - 331/2268*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] - 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] + 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] + 4/567*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] + 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 496/1701*Log[2]^2*EEbar[{4}, {6}, {2}] + 16/1701*Log[2]^2*EEbar[{4}, {6}, {3}] + 496/1701*Log[2]^2*EEbar[{4}, {6}, {4}] - 31/1134*Log[2]^2*Zeta[5] - 124/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] - 331/2268*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] - 124/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] - 31/756*Log[2]*Zeta[5]*EE[{0}, {2}, {3}] + 31/756*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[4, 6, 3] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {3, 3, 4}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {4, 3, 3}] + 5*EE[{0, 0}, {6, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {6, 2}, {3, 3}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {3, 4}] - 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] - 662/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] - 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] - 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] + 1922/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 1922/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 62/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] - 662/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] - 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*eTilde[2, 3] ** e[0, 6, 3] ** eTilde[2, 4]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {3, 3, 4}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {4, 3, 3}] + 5*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {6, 2}, {3, 3}] - 5*EE[{1, 0}, {6, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {3, 4}] - 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] - 662/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] - 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] - 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] + 1922/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 1922/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 62/567*Log[2]^2*EEbar[{1}, {6}, {4}] - 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] - 662/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] - 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*eTilde[2, 3] ** e[1, 6, 3] ** eTilde[2, 4]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {3, 3, 4}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {4, 3, 3}] + 5/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {6, 2}, {3, 3}] + 5/2*EE[{2, 0}, {6, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {3, 4}] - 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] - 331/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] - 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] - 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 961/567*Log[2]^2*EEbar[{2}, {6}, {2}] + 961/567*Log[2]^2*EEbar[{2}, {6}, {3}] + 31/567*Log[2]^2*EEbar[{2}, {6}, {4}] - 496/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] - 331/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] - 496/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*eTilde[2, 3] ** e[2, 6, 3] ** eTilde[2, 4]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {3, 3, 4}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {4, 3, 3}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{3, 0}, {6, 2}, {3, 3}] - 5/6*EE[{3, 0}, {6, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {3, 4}] - 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] - 331/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] - 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] - 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] - 31/580608*Log[2]*Zeta[5] + 961/1701*Log[2]^2*EEbar[{3}, {6}, {2}] + 961/1701*Log[2]^2*EEbar[{3}, {6}, {3}] + 31/1701*Log[2]^2*EEbar[{3}, {6}, {4}] - 496/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] - 331/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] - 496/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*eTilde[2, 3] ** e[3, 6, 3] ** eTilde[2, 4]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {3, 3, 4}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {4, 3, 3}] - 23141/1032192*Zeta[7] + 5/24*EE[{0}, {2}, {4}]*EEbar[{4, 0}, {6, 2}, {3, 3}] + 5/24*EE[{4, 0}, {6, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {3, 4}] - 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] - 331/2268*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] - 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] - 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 961/6804*Log[2]^2*EEbar[{4}, {6}, {2}] + 961/6804*Log[2]^2*EEbar[{4}, {6}, {3}] + 31/6804*Log[2]^2*EEbar[{4}, {6}, {4}] + 961/36288*Log[2]^2*Zeta[5] - 124/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] - 331/2268*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] - 124/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] - 31/756*Log[2]*Zeta[5]*EE[{0}, {2}, {4}] - 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[4, 6, 3] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {3, 4, 3}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {3, 4, 3}] + 5*EE[{0, 0}, {6, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {6, 2}, {4, 3}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {4, 3}] + 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] + 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] + 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] - 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] - 3844/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 124/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 3844/567*Log[2]^2*EEbar[{0}, {6}, {4}] + 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] + 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] + 331/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*eTilde[2, 3] ** e[0, 6, 4] ** eTilde[2, 3]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {3, 4, 3}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {3, 4, 3}] + 5*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 5*EE[{1, 0}, {6, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {4, 3}] + 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] + 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] + 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] - 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 3844/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 124/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 3844/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] + 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] + 331/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*eTilde[2, 3] ** e[1, 6, 4] ** eTilde[2, 3]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {3, 4, 3}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {3, 4, 3}] + 5/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 5/2*EE[{2, 0}, {6, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {4, 3}] + 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] + 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] + 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] - 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] - 1922/567*Log[2]^2*EEbar[{2}, {6}, {2}] - 62/567*Log[2]^2*EEbar[{2}, {6}, {3}] - 1922/567*Log[2]^2*EEbar[{2}, {6}, {4}] + 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] + 31/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] + 331/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*eTilde[2, 3] ** e[2, 6, 4] ** eTilde[2, 3]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {3, 4, 3}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {3, 4, 3}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{3, 0}, {6, 2}, {4, 3}] - 5/6*EE[{3, 0}, {6, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {4, 3}] + 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] + 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] + 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] - 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] + 961/290304*Log[2]*Zeta[5] - 1922/1701*Log[2]^2*EEbar[{3}, {6}, {2}] - 62/1701*Log[2]^2*EEbar[{3}, {6}, {3}] - 1922/1701*Log[2]^2*EEbar[{3}, {6}, {4}] + 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] + 31/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] + 331/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*eTilde[2, 3] ** e[3, 6, 4] ** eTilde[2, 3]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {3, 4, 3}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {3, 4, 3}] - 248267/3612672*Zeta[7] - 961/24192*rhoSV[1, 1, 5] + 5/24*EE[{0}, {2}, {3}]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 5/24*EE[{4, 0}, {6, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {4, 3}] + 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] + 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] + 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] - 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] - 961/3402*Log[2]^2*EEbar[{4}, {6}, {2}] - 31/3402*Log[2]^2*EEbar[{4}, {6}, {3}] - 961/3402*Log[2]^2*EEbar[{4}, {6}, {4}] + 961/36288*Log[2]^2*Zeta[5] + 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] + 31/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] + 331/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] + 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {3}] - 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[4, 6, 4] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {3, 4, 4}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {4, 4, 3}] + 5*EE[{0, 0}, {6, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {6, 2}, {4, 3}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {4, 4}] + 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] + 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] + 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] + 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 3}] + 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 3}] + 32/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 3}] - 1984/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 1984/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 64/567*Log[2]^2*EEbar[{0}, {6}, {4}] + 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] + 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] + 331/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*eTilde[2, 3] ** e[0, 6, 4] ** eTilde[2, 4]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {3, 4, 4}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {4, 4, 3}] + 5*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 5*EE[{1, 0}, {6, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {4, 4}] + 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] + 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] + 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] + 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 3}] + 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 3}] + 32/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 3}] - 1984/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 1984/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 64/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] + 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] + 331/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*eTilde[2, 3] ** e[1, 6, 4] ** eTilde[2, 4]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {3, 4, 4}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {4, 4, 3}] + 5/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {6, 2}, {4, 3}] + 5/2*EE[{2, 0}, {6, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {4, 4}] + 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] + 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] + 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] + 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 3}] + 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 3}] + 16/189*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 3}] - 992/567*Log[2]^2*EEbar[{2}, {6}, {2}] - 992/567*Log[2]^2*EEbar[{2}, {6}, {3}] - 32/567*Log[2]^2*EEbar[{2}, {6}, {4}] + 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] + 31/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] + 331/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*eTilde[2, 3] ** e[2, 6, 4] ** eTilde[2, 4]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {3, 4, 4}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {4, 4, 3}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{3, 0}, {6, 2}, {4, 3}] - 5/6*EE[{3, 0}, {6, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {4, 4}] + 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] + 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] + 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] + 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 3}] + 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 3}] + 16/567*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 3}] - 31/580608*Log[2]*Zeta[5] - 992/1701*Log[2]^2*EEbar[{3}, {6}, {2}] - 992/1701*Log[2]^2*EEbar[{3}, {6}, {3}] - 32/1701*Log[2]^2*EEbar[{3}, {6}, {4}] + 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] + 31/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] + 331/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*eTilde[2, 3] ** e[3, 6, 4] ** eTilde[2, 4]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {3, 4, 4}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {4, 4, 3}] - 23141/1032192*Zeta[7] + 5/24*EE[{0}, {2}, {4}]*EEbar[{4, 0}, {6, 2}, {4, 3}] + 5/24*EE[{4, 0}, {6, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {4, 4}] + 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] + 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] + 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] + 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 3}] + 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 3}] + 4/567*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 3}] - 248/1701*Log[2]^2*EEbar[{4}, {6}, {2}] - 248/1701*Log[2]^2*EEbar[{4}, {6}, {3}] - 8/1701*Log[2]^2*EEbar[{4}, {6}, {4}] - 31/1134*Log[2]^2*Zeta[5] + 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] + 31/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] + 331/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] + 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {4}] + 31/756*Log[2]*Zeta[5]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[4, 6, 4] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {4, 2, 3}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {3, 2, 4}] + 5*EE[{0, 0}, {6, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {6, 2}, {2, 4}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {2, 3}] + 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] + 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] + 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] - 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] + 1922/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 62/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 1922/567*Log[2]^2*EEbar[{0}, {6}, {4}] + 331/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] + 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] + 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*eTilde[2, 4] ** e[0, 6, 2] ** eTilde[2, 3]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {4, 2, 3}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {3, 2, 4}] + 5*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {6, 2}, {2, 4}] - 5*EE[{1, 0}, {6, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {2, 3}] + 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] + 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] + 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] - 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] + 1922/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 62/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 1922/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 331/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] + 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] + 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*eTilde[2, 4] ** e[1, 6, 2] ** eTilde[2, 3]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {4, 2, 3}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {3, 2, 4}] - 5/18432*Zeta[5] + 5/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {6, 2}, {2, 4}] + 5/2*EE[{2, 0}, {6, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {2, 3}] + 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] + 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] + 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] - 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 961/567*Log[2]^2*EEbar[{2}, {6}, {2}] + 31/567*Log[2]^2*EEbar[{2}, {6}, {3}] + 961/567*Log[2]^2*EEbar[{2}, {6}, {4}] + 331/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] + 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] + 31/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*eTilde[2, 4] ** e[2, 6, 2] ** eTilde[2, 3]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {4, 2, 3}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {3, 2, 4}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{3, 0}, {6, 2}, {2, 4}] - 5/6*EE[{3, 0}, {6, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {2, 3}] + 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] + 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] + 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] - 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] + 331/290304*Log[2]*Zeta[5] + 961/1701*Log[2]^2*EEbar[{3}, {6}, {2}] + 31/1701*Log[2]^2*EEbar[{3}, {6}, {3}] + 961/1701*Log[2]^2*EEbar[{3}, {6}, {4}] - 5/1536*Zeta[5]*EE[{0}, {2}, {3}] + 5/1536*Zeta[5]*EEbar[{0}, {2}, {4}] + 331/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] + 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] + 31/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*eTilde[2, 4] ** e[3, 6, 2] ** eTilde[2, 3]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {4, 2, 3}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {3, 2, 4}] + 22091/516096*Zeta[7] + 5/24*EE[{0}, {2}, {3}]*EEbar[{4, 0}, {6, 2}, {2, 4}] + 5/24*EE[{4, 0}, {6, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {2, 3}] + 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] + 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] + 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] - 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 961/6804*Log[2]^2*EEbar[{4}, {6}, {2}] + 31/6804*Log[2]^2*EEbar[{4}, {6}, {3}] + 961/6804*Log[2]^2*EEbar[{4}, {6}, {4}] + 961/36288*Log[2]^2*Zeta[5] + 331/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] + 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] + 31/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] - 299/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {3}] - 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}] + 5/64*Zeta[5]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[4, 6, 2] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {4, 2, 4}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {4, 2, 4}] + 5*EE[{0, 0}, {6, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {6, 2}, {2, 4}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {2, 4}] + 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] + 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] + 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] - 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] - 3844/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 3844/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 124/567*Log[2]^2*EEbar[{0}, {6}, {4}] + 331/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] + 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] + 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*eTilde[2, 4] ** e[0, 6, 2] ** eTilde[2, 4]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {4, 2, 4}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {4, 2, 4}] + 5*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {6, 2}, {2, 4}] - 5*EE[{1, 0}, {6, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {2, 4}] + 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] + 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] + 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] - 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 3844/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 3844/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 124/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 331/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] + 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] + 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*eTilde[2, 4] ** e[1, 6, 2] ** eTilde[2, 4]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {4, 2, 4}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {4, 2, 4}] - 5/18432*Zeta[5] + 5/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {6, 2}, {2, 4}] + 5/2*EE[{2, 0}, {6, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {2, 4}] + 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] + 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] + 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] - 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] - 1922/567*Log[2]^2*EEbar[{2}, {6}, {2}] - 1922/567*Log[2]^2*EEbar[{2}, {6}, {3}] - 62/567*Log[2]^2*EEbar[{2}, {6}, {4}] + 331/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] + 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] + 31/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*eTilde[2, 4] ** e[2, 6, 2] ** eTilde[2, 4]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {4, 2, 4}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {4, 2, 4}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{3, 0}, {6, 2}, {2, 4}] - 5/6*EE[{3, 0}, {6, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {2, 4}] + 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] + 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] + 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] - 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] + 331/290304*Log[2]*Zeta[5] - 1922/1701*Log[2]^2*EEbar[{3}, {6}, {2}] - 1922/1701*Log[2]^2*EEbar[{3}, {6}, {3}] - 62/1701*Log[2]^2*EEbar[{3}, {6}, {4}] - 5/1536*Zeta[5]*EE[{0}, {2}, {4}] + 5/1536*Zeta[5]*EEbar[{0}, {2}, {4}] + 331/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] + 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] + 31/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*eTilde[2, 4] ** e[3, 6, 2] ** eTilde[2, 4]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {4, 2, 4}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {4, 2, 4}] - 61949/401408*Zeta[7] - 961/24192*rhoSV[1, 1, 5] + 5/24*EE[{0}, {2}, {4}]*EEbar[{4, 0}, {6, 2}, {2, 4}] + 5/24*EE[{4, 0}, {6, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {2, 4}] + 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] + 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] + 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] - 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] - 961/3402*Log[2]^2*EEbar[{4}, {6}, {2}] - 961/3402*Log[2]^2*EEbar[{4}, {6}, {3}] - 31/3402*Log[2]^2*EEbar[{4}, {6}, {4}] + 961/36288*Log[2]^2*Zeta[5] + 331/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] + 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] + 31/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] - 299/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {4}] - 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}] + 5/64*Zeta[5]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[4, 6, 2] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {4, 3, 3}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {3, 3, 4}] + 5*EE[{0, 0}, {6, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {6, 2}, {3, 4}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {3, 3}] + 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] + 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] + 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] + 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] + 32/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] + 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] - 1984/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 64/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 1984/567*Log[2]^2*EEbar[{0}, {6}, {4}] + 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] + 331/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] + 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*eTilde[2, 4] ** e[0, 6, 3] ** eTilde[2, 3]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {4, 3, 3}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {3, 3, 4}] + 5*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {6, 2}, {3, 4}] - 5*EE[{1, 0}, {6, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {3, 3}] + 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] + 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] + 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] + 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] + 32/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] + 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 1984/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 64/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 1984/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] + 331/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] + 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*eTilde[2, 4] ** e[1, 6, 3] ** eTilde[2, 3]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {4, 3, 3}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {3, 3, 4}] + 5/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {6, 2}, {3, 4}] + 5/2*EE[{2, 0}, {6, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {3, 3}] + 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] + 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] + 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] + 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] + 16/189*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] + 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] - 992/567*Log[2]^2*EEbar[{2}, {6}, {2}] - 32/567*Log[2]^2*EEbar[{2}, {6}, {3}] - 992/567*Log[2]^2*EEbar[{2}, {6}, {4}] + 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] + 331/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] + 31/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*eTilde[2, 4] ** e[2, 6, 3] ** eTilde[2, 3]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {4, 3, 3}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {3, 3, 4}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{3, 0}, {6, 2}, {3, 4}] - 5/6*EE[{3, 0}, {6, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {3, 3}] + 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] + 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] + 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] + 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] + 16/567*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] + 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] - 31/580608*Log[2]*Zeta[5] - 992/1701*Log[2]^2*EEbar[{3}, {6}, {2}] - 32/1701*Log[2]^2*EEbar[{3}, {6}, {3}] - 992/1701*Log[2]^2*EEbar[{3}, {6}, {4}] + 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] + 331/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] + 31/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*eTilde[2, 4] ** e[3, 6, 3] ** eTilde[2, 3]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {4, 3, 3}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {3, 3, 4}] - 23141/1032192*Zeta[7] + 5/24*EE[{0}, {2}, {3}]*EEbar[{4, 0}, {6, 2}, {3, 4}] + 5/24*EE[{4, 0}, {6, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {3, 3}] + 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] + 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] + 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] + 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] + 4/567*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] + 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] - 248/1701*Log[2]^2*EEbar[{4}, {6}, {2}] - 8/1701*Log[2]^2*EEbar[{4}, {6}, {3}] - 248/1701*Log[2]^2*EEbar[{4}, {6}, {4}] - 31/1134*Log[2]^2*Zeta[5] + 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] + 331/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] + 31/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] + 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {3}] + 31/756*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[4, 6, 3] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {4, 3, 4}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {4, 3, 4}] + 5*EE[{0, 0}, {6, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {6, 2}, {3, 4}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {3, 4}] + 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] + 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] + 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] - 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] - 3844/567*Log[2]^2*EEbar[{0}, {6}, {2}] - 3844/567*Log[2]^2*EEbar[{0}, {6}, {3}] - 124/567*Log[2]^2*EEbar[{0}, {6}, {4}] + 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] + 331/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] + 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*eTilde[2, 4] ** e[0, 6, 3] ** eTilde[2, 4]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {4, 3, 4}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {4, 3, 4}] + 5*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {6, 2}, {3, 4}] - 5*EE[{1, 0}, {6, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {3, 4}] + 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] + 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] + 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] - 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 3844/567*Log[2]^2*EEbar[{1}, {6}, {2}] - 3844/567*Log[2]^2*EEbar[{1}, {6}, {3}] - 124/567*Log[2]^2*EEbar[{1}, {6}, {4}] + 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] + 331/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] + 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*eTilde[2, 4] ** e[1, 6, 3] ** eTilde[2, 4]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {4, 3, 4}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {4, 3, 4}] + 5/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {6, 2}, {3, 4}] + 5/2*EE[{2, 0}, {6, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {3, 4}] + 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] + 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] + 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] - 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] - 1922/567*Log[2]^2*EEbar[{2}, {6}, {2}] - 1922/567*Log[2]^2*EEbar[{2}, {6}, {3}] - 62/567*Log[2]^2*EEbar[{2}, {6}, {4}] + 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] + 331/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] + 31/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*eTilde[2, 4] ** e[2, 6, 3] ** eTilde[2, 4]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {4, 3, 4}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {4, 3, 4}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{3, 0}, {6, 2}, {3, 4}] - 5/6*EE[{3, 0}, {6, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {3, 4}] + 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] + 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] + 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] - 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] + 961/290304*Log[2]*Zeta[5] - 1922/1701*Log[2]^2*EEbar[{3}, {6}, {2}] - 1922/1701*Log[2]^2*EEbar[{3}, {6}, {3}] - 62/1701*Log[2]^2*EEbar[{3}, {6}, {4}] + 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] + 331/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] + 31/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*eTilde[2, 4] ** e[3, 6, 3] ** eTilde[2, 4]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {4, 3, 4}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {4, 3, 4}] - 248267/3612672*Zeta[7] - 961/24192*rhoSV[1, 1, 5] + 5/24*EE[{0}, {2}, {4}]*EEbar[{4, 0}, {6, 2}, {3, 4}] + 5/24*EE[{4, 0}, {6, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {3, 4}] + 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] + 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] + 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] - 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] - 961/3402*Log[2]^2*EEbar[{4}, {6}, {2}] - 961/3402*Log[2]^2*EEbar[{4}, {6}, {3}] - 31/3402*Log[2]^2*EEbar[{4}, {6}, {4}] + 961/36288*Log[2]^2*Zeta[5] + 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] + 331/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] + 31/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] + 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {4}] - 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[4, 6, 3] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {4, 4, 3}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {3, 4, 4}] + 5*EE[{0, 0}, {6, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {6, 2}, {4, 4}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {4, 3}] - 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] - 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] - 662/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] - 31/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] + 1922/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 62/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 1922/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] - 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] - 662/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*eTilde[2, 4] ** e[0, 6, 4] ** eTilde[2, 3]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {4, 4, 3}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {3, 4, 4}] + 5*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 5*EE[{1, 0}, {6, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {4, 3}] - 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] - 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] - 662/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] - 31/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] - 961/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] + 1922/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 62/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 1922/567*Log[2]^2*EEbar[{1}, {6}, {4}] - 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] - 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] - 662/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*eTilde[2, 4] ** e[1, 6, 4] ** eTilde[2, 3]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {4, 4, 3}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {3, 4, 4}] + 5/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 5/2*EE[{2, 0}, {6, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {4, 3}] - 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] - 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] - 331/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] - 31/378*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] - 961/378*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 961/567*Log[2]^2*EEbar[{2}, {6}, {2}] + 31/567*Log[2]^2*EEbar[{2}, {6}, {3}] + 961/567*Log[2]^2*EEbar[{2}, {6}, {4}] - 496/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] - 496/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] - 331/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*eTilde[2, 4] ** e[2, 6, 4] ** eTilde[2, 3]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {4, 4, 3}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {3, 4, 4}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{3, 0}, {6, 2}, {4, 4}] - 5/6*EE[{3, 0}, {6, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {4, 3}] - 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] - 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] - 331/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] - 31/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] - 961/1134*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] - 31/580608*Log[2]*Zeta[5] + 961/1701*Log[2]^2*EEbar[{3}, {6}, {2}] + 31/1701*Log[2]^2*EEbar[{3}, {6}, {3}] + 961/1701*Log[2]^2*EEbar[{3}, {6}, {4}] - 496/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] - 496/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] - 331/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*eTilde[2, 4] ** e[3, 6, 4] ** eTilde[2, 3]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {4, 4, 3}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {3, 4, 4}] - 23141/1032192*Zeta[7] + 5/24*EE[{0}, {2}, {3}]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 5/24*EE[{4, 0}, {6, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {4, 3}] - 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] - 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] - 331/2268*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] - 31/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] - 961/4536*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 961/6804*Log[2]^2*EEbar[{4}, {6}, {2}] + 31/6804*Log[2]^2*EEbar[{4}, {6}, {3}] + 961/6804*Log[2]^2*EEbar[{4}, {6}, {4}] + 961/36288*Log[2]^2*Zeta[5] - 124/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] - 124/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] - 331/2268*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] - 31/756*Log[2]*Zeta[5]*EE[{0}, {2}, {3}] - 961/24192*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[4, 6, 4] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {2, 6, 2}, {4, 4, 4}] + 5*EEbar[{0, 0, 0}, {2, 6, 2}, {4, 4, 4}] + 5*EE[{0, 0}, {6, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {6, 2}, {4, 4}] - 10/3*Log[2]*EE[{0, 0}, {6, 2}, {4, 4}] - 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] - 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] - 662/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] + 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {2, 4}] + 992/189*Log[2]*EEbar[{0, 0}, {6, 2}, {3, 4}] + 32/189*Log[2]*EEbar[{0, 0}, {6, 2}, {4, 4}] + 3968/567*Log[2]^2*EEbar[{0}, {6}, {2}] + 3968/567*Log[2]^2*EEbar[{0}, {6}, {3}] + 128/567*Log[2]^2*EEbar[{0}, {6}, {4}] - 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] - 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] - 662/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*eTilde[2, 4] ** e[0, 6, 4] ** eTilde[2, 4]
  + (-5*EE[{0, 1, 0}, {2, 6, 2}, {4, 4, 4}] + 5*EEbar[{0, 1, 0}, {2, 6, 2}, {4, 4, 4}] + 5*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {6, 2}, {4, 4}] - 5*EE[{1, 0}, {6, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 10/3*Log[2]*EE[{1, 0}, {6, 2}, {4, 4}] - 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] - 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] - 662/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] + 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {2, 4}] + 992/189*Log[2]*EEbar[{1, 0}, {6, 2}, {3, 4}] + 32/189*Log[2]*EEbar[{1, 0}, {6, 2}, {4, 4}] + 3968/567*Log[2]^2*EEbar[{1}, {6}, {2}] + 3968/567*Log[2]^2*EEbar[{1}, {6}, {3}] + 128/567*Log[2]^2*EEbar[{1}, {6}, {4}] - 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] - 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] - 662/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*eTilde[2, 4] ** e[1, 6, 4] ** eTilde[2, 4]
  + (5/2*EE[{0, 2, 0}, {2, 6, 2}, {4, 4, 4}] + 5/2*EEbar[{0, 2, 0}, {2, 6, 2}, {4, 4, 4}] + 5/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 5/2*EE[{2, 0}, {6, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] - 5/3*Log[2]*EE[{2, 0}, {6, 2}, {4, 4}] - 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] - 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] - 331/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] + 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {2, 4}] + 496/189*Log[2]*EEbar[{2, 0}, {6, 2}, {3, 4}] + 16/189*Log[2]*EEbar[{2, 0}, {6, 2}, {4, 4}] + 1984/567*Log[2]^2*EEbar[{2}, {6}, {2}] + 1984/567*Log[2]^2*EEbar[{2}, {6}, {3}] + 64/567*Log[2]^2*EEbar[{2}, {6}, {4}] - 496/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] - 496/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] - 331/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*eTilde[2, 4] ** e[2, 6, 4] ** eTilde[2, 4]
  + (-5/6*EE[{0, 3, 0}, {2, 6, 2}, {4, 4, 4}] + 5/6*EEbar[{0, 3, 0}, {2, 6, 2}, {4, 4, 4}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{3, 0}, {6, 2}, {4, 4}] - 5/6*EE[{3, 0}, {6, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 5/9*Log[2]*EE[{3, 0}, {6, 2}, {4, 4}] - 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] - 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] - 331/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] + 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {2, 4}] + 496/567*Log[2]*EEbar[{3, 0}, {6, 2}, {3, 4}] + 16/567*Log[2]*EEbar[{3, 0}, {6, 2}, {4, 4}] - 31/9072*Log[2]*Zeta[5] + 1984/1701*Log[2]^2*EEbar[{3}, {6}, {2}] + 1984/1701*Log[2]^2*EEbar[{3}, {6}, {3}] + 64/1701*Log[2]^2*EEbar[{3}, {6}, {4}] - 496/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] - 496/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] - 331/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*eTilde[2, 4] ** e[3, 6, 4] ** eTilde[2, 4]
  + (5/24*EE[{0, 4, 0}, {2, 6, 2}, {4, 4, 4}] + 5/24*EEbar[{0, 4, 0}, {2, 6, 2}, {4, 4, 4}] + 6617/56448*Zeta[7] + 31/756*rhoSV[1, 1, 5] + 5/24*EE[{0}, {2}, {4}]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 5/24*EE[{4, 0}, {6, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] - 5/36*Log[2]*EE[{4, 0}, {6, 2}, {4, 4}] - 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] - 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] - 331/2268*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] + 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {2, 4}] + 124/567*Log[2]*EEbar[{4, 0}, {6, 2}, {3, 4}] + 4/567*Log[2]*EEbar[{4, 0}, {6, 2}, {4, 4}] + 496/1701*Log[2]^2*EEbar[{4}, {6}, {2}] + 496/1701*Log[2]^2*EEbar[{4}, {6}, {3}] + 16/1701*Log[2]^2*EEbar[{4}, {6}, {4}] - 31/1134*Log[2]^2*Zeta[5] - 124/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] - 124/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] - 331/2268*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] - 31/756*Log[2]*Zeta[5]*EE[{0}, {2}, {4}] + 31/756*Log[2]*Zeta[5]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[4, 6, 4] ** eTilde[2, 4]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {2, 3, 2}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {2, 3, 2}] + 1/7680*Zeta[3] + 9*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {2, 3, 2}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {2, 3, 2}] - 9*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0}, {4}, {2}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 49/86400*Log[2]*Zeta[3] - 3/32*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {2, 3, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {2, 3, 2}] + 811/43200*Zeta[5] - 49/5400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0}, {4}, {2}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 49/2700*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] - 49/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** e[2, 4, 2]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {2, 3, 2}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {2, 3, 2}] + 9*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 49/86400*Log[2]*Zeta[3] + 3/32*Zeta[3]*EE[{0}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** e[0, 4, 2]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {2, 3, 2}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {2, 3, 2}] - 811/43200*Zeta[5] + 49/5400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{1}, {4}, {2}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 49/2700*Log[2]^2*Zeta[3] - 3/32*Zeta[3]*EE[{1}, {4}, {2}] - 3/32*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 49/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** e[1, 4, 2]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {2, 3, 2}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {2, 3, 2}] + 3/256*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{1}, {4}, {2}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 3/64*Zeta[3]*EE[{2}, {4}, {2}] + 9/4*Zeta[3]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** e[2, 4, 2]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {2, 3, 2}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {2, 3, 2}] + 811/43200*Zeta[5] - 49/5400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 49/2700*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {2, 4}, {3, 2}] - 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] - 49/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {2, 3, 2}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {2, 3, 2}] - 3/256*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{2}, {4}, {2}] - 9/2*EE[{1}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 9/4*Zeta[3]*EE[{0, 1}, {2, 4}, {3, 2}] - 3/64*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {2}])*e[2, 4, 2] ** eTilde[2, 3] ** e[1, 4, 2]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {2, 3, 2}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {2, 3, 2}] - 6841/10240*Zeta[7] + 49/320*rhoSV[1, 3, 3] + 9/4*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{2}, {4}, {2}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] - 49/160*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EE[{0, 2}, {2, 4}, {3, 2}] + 9/8*Zeta[3]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 7/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 3] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {2, 3, 3}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {3, 3, 2}] - 7/122880*Zeta[3] + 9*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 57/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {2, 3, 3}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {3, 3, 2}] - 9*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0}, {4}, {2}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 57/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 553/691200*Log[2]*Zeta[3] - 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {2, 3, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {3, 3, 2}] - 1753/86400*Zeta[5] + 791/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0}, {4}, {2}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 57/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] - 791/43200*Log[2]^2*Zeta[3] - 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] + 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}])*e[0, 4, 2] ** eTilde[2, 3] ** e[2, 4, 3]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {2, 3, 3}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {3, 3, 2}] + 9*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 57/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 119/345600*Log[2]*Zeta[3] + 3/32*Zeta[3]*EE[{0}, {4}, {3}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** e[0, 4, 3]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {2, 3, 3}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {3, 3, 2}] + 1753/86400*Zeta[5] - 791/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{1}, {4}, {2}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 57/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 791/43200*Log[2]^2*Zeta[3] - 3/32*Zeta[3]*EE[{1}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] - 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** e[1, 4, 3]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {2, 3, 3}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {3, 3, 2}] - 7/1024*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{1}, {4}, {2}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 57/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 31/384*Log[2]*Zeta[5] + 3/64*Zeta[3]*EE[{2}, {4}, {3}] - 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}])*e[1, 4, 2] ** eTilde[2, 3] ** e[2, 4, 3]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {2, 3, 3}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {3, 3, 2}] - 1753/86400*Zeta[5] + 791/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 57/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 791/43200*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {2, 4}, {3, 3}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] + 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {2, 3, 3}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {3, 3, 2}] + 7/1024*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{2}, {4}, {2}] - 9/2*EE[{1}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 57/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 31/384*Log[2]*Zeta[5] - 9/4*Zeta[3]*EE[{0, 1}, {2, 4}, {3, 3}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {3}])*e[2, 4, 2] ** eTilde[2, 3] ** e[1, 4, 3]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {2, 3, 3}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {3, 3, 2}] + 114691/286720*Zeta[7] - 7/80*rhoSV[1, 3, 3] + 9/4*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{2}, {4}, {2}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 57/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 9/8*Zeta[3]*EE[{0, 2}, {2, 4}, {3, 3}] - 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 7/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {3}] - 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}])*e[2, 4, 2] ** eTilde[2, 3] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {2, 3, 4}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {4, 3, 2}] - 7/122880*Zeta[3] + 9*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {2, 3, 4}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {4, 3, 2}] - 9*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0}, {4}, {2}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 1127/691200*Log[2]*Zeta[3] + 7/320*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {2, 3, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {4, 3, 2}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0}, {4}, {2}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] + 7/320*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] - 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}])*e[0, 4, 2] ** eTilde[2, 3] ** e[2, 4, 4]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {2, 3, 4}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {4, 3, 2}] + 9*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 539/345600*Log[2]*Zeta[3] + 3/32*Zeta[3]*EE[{0}, {4}, {4}] - 7/320*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/320*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** e[0, 4, 4]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {2, 3, 4}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {4, 3, 2}] - 1847/1382400*Zeta[5] + 49/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{1}, {4}, {2}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 49/43200*Log[2]^2*Zeta[3] - 3/32*Zeta[3]*EE[{1}, {4}, {4}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] + 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*e[1, 4, 2] ** eTilde[2, 3] ** e[1, 4, 4]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {2, 3, 4}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {4, 3, 2}] + 7/2560*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{1}, {4}, {2}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] - 217/3840*Log[2]*Zeta[5] + 3/64*Zeta[3]*EE[{2}, {4}, {4}] + 7/640*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/640*Zeta[3]*EEbar[{2}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}])*e[1, 4, 2] ** eTilde[2, 3] ** e[2, 4, 4]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {2, 3, 4}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {4, 3, 2}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {2, 4}, {3, 4}] - 7/320*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/320*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] - 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*e[2, 4, 2] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {2, 3, 4}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {4, 3, 2}] - 7/2560*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{2}, {4}, {2}] - 9/2*EE[{1}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] + 217/3840*Log[2]*Zeta[5] - 9/4*Zeta[3]*EE[{0, 1}, {2, 4}, {3, 4}] - 7/640*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{2}, {4}, {4}] + 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 3] ** e[1, 4, 4]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {2, 3, 4}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {4, 3, 2}] - 7071/20480*Zeta[7] + 49/640*rhoSV[1, 3, 3] + 9/4*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{2}, {4}, {2}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 9/8*Zeta[3]*EE[{0, 2}, {2, 4}, {3, 4}] - 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 7/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {4}] + 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}])*e[2, 4, 2] ** eTilde[2, 3] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {2, 4, 2}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {2, 4, 2}] + 1/7680*Zeta[3] + 9*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {2, 4, 2}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {2, 4, 2}] - 9*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0}, {4}, {2}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 49/86400*Log[2]*Zeta[3] - 3/32*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {2, 4, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {2, 4, 2}] + 811/43200*Zeta[5] - 49/5400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0}, {4}, {2}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 49/2700*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** e[2, 4, 2]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {2, 4, 2}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {2, 4, 2}] + 9*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 49/86400*Log[2]*Zeta[3] + 3/32*Zeta[3]*EE[{0}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** e[0, 4, 2]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {2, 4, 2}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {2, 4, 2}] - 811/43200*Zeta[5] + 49/5400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{1}, {4}, {2}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 49/2700*Log[2]^2*Zeta[3] - 3/32*Zeta[3]*EE[{1}, {4}, {2}] - 3/32*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** e[1, 4, 2]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {2, 4, 2}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {2, 4, 2}] + 3/256*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{1}, {4}, {2}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 3/64*Zeta[3]*EE[{2}, {4}, {2}] + 9/4*Zeta[3]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** e[2, 4, 2]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {2, 4, 2}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {2, 4, 2}] + 811/43200*Zeta[5] - 49/5400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 49/2700*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {2, 4}, {4, 2}] - 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/4800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {2, 4, 2}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {2, 4, 2}] - 3/256*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{2}, {4}, {2}] - 9/2*EE[{1}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 9/4*Zeta[3]*EE[{0, 1}, {2, 4}, {4, 2}] - 3/64*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {2}])*e[2, 4, 2] ** eTilde[2, 4] ** e[1, 4, 2]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {2, 4, 2}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {2, 4, 2}] - 6841/10240*Zeta[7] + 49/320*rhoSV[1, 3, 3] + 9/4*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{2}, {4}, {2}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] - 49/160*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EE[{0, 2}, {2, 4}, {4, 2}] + 9/8*Zeta[3]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 7/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 4] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {2, 4, 3}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {3, 4, 2}] - 7/122880*Zeta[3] + 9*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {2, 4, 3}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {3, 4, 2}] - 9*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0}, {4}, {2}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 1127/691200*Log[2]*Zeta[3] + 7/320*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {2, 4, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {3, 4, 2}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0}, {4}, {2}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 49/43200*Log[2]^2*Zeta[3] + 7/320*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] - 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}])*e[0, 4, 2] ** eTilde[2, 4] ** e[2, 4, 3]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {2, 4, 3}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {3, 4, 2}] + 9*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 539/345600*Log[2]*Zeta[3] + 3/32*Zeta[3]*EE[{0}, {4}, {3}] - 7/320*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/320*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** e[0, 4, 3]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {2, 4, 3}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {3, 4, 2}] - 1847/1382400*Zeta[5] + 49/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{1}, {4}, {2}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 49/43200*Log[2]^2*Zeta[3] - 3/32*Zeta[3]*EE[{1}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] + 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** e[1, 4, 3]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {2, 4, 3}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {3, 4, 2}] + 7/2560*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{1}, {4}, {2}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] - 217/3840*Log[2]*Zeta[5] + 3/64*Zeta[3]*EE[{2}, {4}, {3}] + 7/640*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/640*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}])*e[1, 4, 2] ** eTilde[2, 4] ** e[2, 4, 3]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {2, 4, 3}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {3, 4, 2}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 49/43200*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {2, 4}, {4, 3}] - 7/320*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/320*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] - 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {2, 4, 3}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {3, 4, 2}] - 7/2560*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{2}, {4}, {2}] - 9/2*EE[{1}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] + 217/3840*Log[2]*Zeta[5] - 9/4*Zeta[3]*EE[{0, 1}, {2, 4}, {4, 3}] - 7/640*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {3}])*e[2, 4, 2] ** eTilde[2, 4] ** e[1, 4, 3]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {2, 4, 3}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {3, 4, 2}] - 7071/20480*Zeta[7] + 49/640*rhoSV[1, 3, 3] + 9/4*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{2}, {4}, {2}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 9/8*Zeta[3]*EE[{0, 2}, {2, 4}, {4, 3}] - 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 7/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {3}] + 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}])*e[2, 4, 2] ** eTilde[2, 4] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {2, 4, 4}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {4, 4, 2}] - 7/122880*Zeta[3] + 9*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 57/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {2, 4, 4}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {4, 4, 2}] - 9*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0}, {4}, {2}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 57/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] + 553/691200*Log[2]*Zeta[3] - 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {2, 4, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {4, 4, 2}] - 1753/86400*Zeta[5] + 791/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0}, {4}, {2}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 57/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] - 791/43200*Log[2]^2*Zeta[3] - 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}])*e[0, 4, 2] ** eTilde[2, 4] ** e[2, 4, 4]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {2, 4, 4}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {4, 4, 2}] + 9*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 57/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 119/345600*Log[2]*Zeta[3] + 3/32*Zeta[3]*EE[{0}, {4}, {4}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** e[0, 4, 4]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {2, 4, 4}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {4, 4, 2}] + 1753/86400*Zeta[5] - 791/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{1}, {4}, {2}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 57/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] + 791/43200*Log[2]^2*Zeta[3] - 3/32*Zeta[3]*EE[{1}, {4}, {4}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** e[1, 4, 4]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {2, 4, 4}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {4, 4, 2}] - 7/1024*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{1}, {4}, {2}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 57/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 31/384*Log[2]*Zeta[5] + 3/64*Zeta[3]*EE[{2}, {4}, {4}] - 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}])*e[1, 4, 2] ** eTilde[2, 4] ** e[2, 4, 4]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {2, 4, 4}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {4, 4, 2}] - 1753/86400*Zeta[5] + 791/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 57/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] - 791/43200*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {2, 4}, {4, 4}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {2, 4, 4}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {4, 4, 2}] + 7/1024*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{2}, {4}, {2}] - 9/2*EE[{1}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 57/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 31/384*Log[2]*Zeta[5] - 9/4*Zeta[3]*EE[{0, 1}, {2, 4}, {4, 4}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 4] ** e[1, 4, 4]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {2, 4, 4}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {4, 4, 2}] + 114691/286720*Zeta[7] - 7/80*rhoSV[1, 3, 3] + 9/4*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{2}, {4}, {2}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 57/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 9/8*Zeta[3]*EE[{0, 2}, {2, 4}, {4, 4}] - 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 7/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {4}] - 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}])*e[2, 4, 2] ** eTilde[2, 4] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {3, 3, 2}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {2, 3, 3}] - 7/122880*Zeta[3] + 9*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] + 57/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] + 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 8/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {3, 3, 2}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {2, 3, 3}] - 9*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0}, {4}, {3}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] + 57/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 119/345600*Log[2]*Zeta[3] + 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] - 39/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 8/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {3, 3, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {2, 3, 3}] - 1753/86400*Zeta[5] + 791/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0}, {4}, {3}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 57/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] - 791/43200*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 4/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] + 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 14/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] + 13/8*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] + 14/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** e[2, 4, 2]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {3, 3, 2}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {2, 3, 3}] + 9*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] + 57/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 553/691200*Log[2]*Zeta[3] - 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 8/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** e[0, 4, 2]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {3, 3, 2}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {2, 3, 3}] + 1753/86400*Zeta[5] - 791/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{1}, {4}, {3}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] + 57/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] + 791/43200*Log[2]^2*Zeta[3] - 3/32*Zeta[3]*EEbar[{1}, {4}, {3}] - 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 8/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** e[1, 4, 2]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {3, 3, 2}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {2, 3, 3}] + 7/1024*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{1}, {4}, {3}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 57/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 31/384*Log[2]*Zeta[5] + 9/4*Zeta[3]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 4/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 14/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] + 13/8*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] + 14/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** e[2, 4, 2]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {3, 3, 2}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {2, 3, 3}] - 1753/86400*Zeta[5] + 791/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] + 57/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 791/43200*Log[2]^2*Zeta[3] - 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 28/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 4/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 28/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] + 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 3] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {3, 3, 2}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {2, 3, 3}] - 7/1024*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{2}, {4}, {3}] - 9/2*EE[{1}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] + 57/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 31/384*Log[2]*Zeta[5] - 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] - 81/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 28/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 4/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 28/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {2}])*e[2, 4, 3] ** eTilde[2, 3] ** e[1, 4, 2]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {3, 3, 2}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {2, 3, 3}] + 114691/286720*Zeta[7] - 7/80*rhoSV[1, 3, 3] + 9/4*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{2}, {4}, {3}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 57/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 7/20*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 14/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 2/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 14/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] + 7/5*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] + 13/16*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/5*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 3] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {3, 3, 3}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {3, 3, 3}] + 9*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] + 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 8/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {3, 3, 3}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {3, 3, 3}] - 9*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0}, {4}, {3}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 49/86400*Log[2]*Zeta[3] - 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 8/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {3, 3, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {3, 3, 3}] + 811/43200*Zeta[5] - 49/5400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0}, {4}, {3}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 49/2700*Log[2]^2*Zeta[3] + 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 4/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] - 49/1800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}])*e[0, 4, 3] ** eTilde[2, 3] ** e[2, 4, 3]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {3, 3, 3}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {3, 3, 3}] + 9*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 49/86400*Log[2]*Zeta[3] + 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 8/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** e[0, 4, 3]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {3, 3, 3}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {3, 3, 3}] - 811/43200*Zeta[5] + 49/5400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{1}, {4}, {3}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 49/2700*Log[2]^2*Zeta[3] - 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 8/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] + 49/1800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*e[1, 4, 3] ** eTilde[2, 3] ** e[1, 4, 3]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {3, 3, 3}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {3, 3, 3}] + 9/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{1}, {4}, {3}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 4/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}])*e[1, 4, 3] ** eTilde[2, 3] ** e[2, 4, 3]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {3, 3, 3}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {3, 3, 3}] + 811/43200*Zeta[5] - 49/5400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 49/2700*Log[2]^2*Zeta[3] + 28/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 4/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 28/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] - 49/1800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*e[2, 4, 3] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {3, 3, 3}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {3, 3, 3}] - 9/2*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{2}, {4}, {3}] - 9/2*EE[{1}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 28/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 4/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 28/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {3}])*e[2, 4, 3] ** eTilde[2, 3] ** e[1, 4, 3]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {3, 3, 3}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {3, 3, 3}] - 13/128*Zeta[7] + 9/4*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{2}, {4}, {3}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 14/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 2/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 14/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {3}] - 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}])*e[2, 4, 3] ** eTilde[2, 3] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {3, 3, 4}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {4, 3, 3}] + 9*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] + 57/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] + 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 8/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {3, 3, 4}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {4, 3, 3}] - 9*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0}, {4}, {3}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 57/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] + 539/345600*Log[2]*Zeta[3] + 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 8/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {3, 3, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {4, 3, 3}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0}, {4}, {3}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 57/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] + 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {4}] + 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 4/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] + 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}])*e[0, 4, 3] ** eTilde[2, 3] ** e[2, 4, 4]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {3, 3, 4}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {4, 3, 3}] + 9*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 57/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] - 1127/691200*Log[2]*Zeta[3] - 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/128*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 8/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** e[0, 4, 4]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {3, 3, 4}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {4, 3, 3}] - 1847/1382400*Zeta[5] + 49/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{1}, {4}, {3}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 57/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 49/43200*Log[2]^2*Zeta[3] - 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 8/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] - 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** e[1, 4, 4]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {3, 3, 4}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {4, 3, 3}] + 49/5120*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{1}, {4}, {3}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 57/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] - 31/1920*Log[2]*Zeta[5] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {4}] + 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 4/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}])*e[1, 4, 3] ** eTilde[2, 3] ** e[2, 4, 4]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {3, 3, 4}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {4, 3, 3}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 57/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] - 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {4}] + 28/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 4/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 28/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] + 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 3] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {3, 3, 4}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {4, 3, 3}] - 49/5120*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{2}, {4}, {3}] - 9/2*EE[{1}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] + 57/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] + 31/1920*Log[2]*Zeta[5] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/256*Zeta[3]*EEbar[{2}, {4}, {4}] - 28/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 4/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 28/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 3] ** e[1, 4, 4]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {3, 3, 4}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {4, 3, 3}] + 311/8192*Zeta[7] + 9/4*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{2}, {4}, {3}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 57/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 14/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 2/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 14/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {4}] + 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}])*e[2, 4, 3] ** eTilde[2, 3] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {3, 4, 2}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {2, 4, 3}] - 7/122880*Zeta[3] + 9*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {3, 4, 2}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {2, 4, 3}] - 9*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0}, {4}, {3}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 539/345600*Log[2]*Zeta[3] - 7/320*Zeta[3]*EEbar[{0}, {4}, {2}] - 23/320*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {3, 4, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {2, 4, 3}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0}, {4}, {3}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 49/43200*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 7/320*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/320*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] - 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** e[2, 4, 2]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {3, 4, 2}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {2, 4, 3}] + 9*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 1127/691200*Log[2]*Zeta[3] + 7/320*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** e[0, 4, 2]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {3, 4, 2}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {2, 4, 3}] - 1847/1382400*Zeta[5] + 49/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{1}, {4}, {3}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 49/43200*Log[2]^2*Zeta[3] - 3/32*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** e[1, 4, 2]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {3, 4, 2}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {2, 4, 3}] - 7/2560*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{1}, {4}, {3}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 217/3840*Log[2]*Zeta[5] + 9/4*Zeta[3]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 7/640*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 49/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** e[2, 4, 2]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {3, 4, 2}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {2, 4, 3}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 49/43200*Log[2]^2*Zeta[3] + 7/320*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] - 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 3] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {3, 4, 2}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {2, 4, 3}] + 7/2560*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{2}, {4}, {3}] - 9/2*EE[{1}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 217/3840*Log[2]*Zeta[5] + 7/640*Zeta[3]*EEbar[{2}, {4}, {2}] - 37/640*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {2}])*e[2, 4, 3] ** eTilde[2, 4] ** e[1, 4, 2]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {3, 4, 2}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {2, 4, 3}] - 7071/20480*Zeta[7] + 49/640*rhoSV[1, 3, 3] + 9/4*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{2}, {4}, {3}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 49/160*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 7/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] - 49/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 4] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {3, 4, 3}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {3, 4, 3}] + 9*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {3, 4, 3}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {3, 4, 3}] - 9*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0}, {4}, {3}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 343/691200*Log[2]*Zeta[3] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {3, 4, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {3, 4, 3}] - 11579/691200*Zeta[5] + 343/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0}, {4}, {3}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] - 343/21600*Log[2]^2*Zeta[3] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] + 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}])*e[0, 4, 3] ** eTilde[2, 4] ** e[2, 4, 3]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {3, 4, 3}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {3, 4, 3}] + 9*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 343/691200*Log[2]*Zeta[3] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** e[0, 4, 3]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {3, 4, 3}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {3, 4, 3}] + 11579/691200*Zeta[5] - 343/43200*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{1}, {4}, {3}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] + 343/21600*Log[2]^2*Zeta[3] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** e[1, 4, 3]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {3, 4, 3}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {3, 4, 3}] + 9/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{1}, {4}, {3}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}])*e[1, 4, 3] ** eTilde[2, 4] ** e[2, 4, 3]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {3, 4, 3}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {3, 4, 3}] - 11579/691200*Zeta[5] + 343/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 343/21600*Log[2]^2*Zeta[3] - 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] + 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 3] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {3, 4, 3}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {3, 4, 3}] - 9/2*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{2}, {4}, {3}] - 9/2*EE[{1}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {3}])*e[2, 4, 3] ** eTilde[2, 4] ** e[1, 4, 3]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {3, 4, 3}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {3, 4, 3}] + 23/1024*Zeta[7] + 9/4*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{2}, {4}, {3}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 7/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {3}] + 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}])*e[2, 4, 3] ** eTilde[2, 4] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {3, 4, 4}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {4, 4, 3}] + 9*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] - 57/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {3, 4, 4}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {4, 4, 3}] - 9*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0}, {4}, {3}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 57/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 1127/691200*Log[2]*Zeta[3] - 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/128*Zeta[3]*EEbar[{0}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {3, 4, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {4, 4, 3}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0}, {4}, {3}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] - 57/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] - 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}])*e[0, 4, 3] ** eTilde[2, 4] ** e[2, 4, 4]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {3, 4, 4}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {4, 4, 3}] + 9*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 57/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 539/345600*Log[2]*Zeta[3] + 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** e[0, 4, 4]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {3, 4, 4}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {4, 4, 3}] - 1847/1382400*Zeta[5] + 49/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{1}, {4}, {3}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 57/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 49/43200*Log[2]^2*Zeta[3] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** e[1, 4, 4]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {3, 4, 4}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {4, 4, 3}] - 49/5120*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{1}, {4}, {3}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] - 57/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 31/1920*Log[2]*Zeta[5] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/256*Zeta[3]*EEbar[{2}, {4}, {3}] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}])*e[1, 4, 3] ** eTilde[2, 4] ** e[2, 4, 4]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {3, 4, 4}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {4, 4, 3}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 57/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] + 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 3] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {3, 4, 4}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {4, 4, 3}] + 49/5120*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{2}, {4}, {3}] - 9/2*EE[{1}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 57/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 31/1920*Log[2]*Zeta[5] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {3}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 4] ** e[1, 4, 4]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {3, 4, 4}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {4, 4, 3}] + 311/8192*Zeta[7] + 9/4*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{2}, {4}, {3}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] - 57/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] - 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 7/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {4}] - 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}])*e[2, 4, 3] ** eTilde[2, 4] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {4, 3, 2}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {2, 3, 4}] - 7/122880*Zeta[3] + 9*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {4, 3, 2}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {2, 3, 4}] - 9*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0}, {4}, {4}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] + 539/345600*Log[2]*Zeta[3] - 7/320*Zeta[3]*EEbar[{0}, {4}, {2}] - 23/320*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {4, 3, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {2, 3, 4}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0}, {4}, {4}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 7/320*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/320*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] - 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/20*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** e[2, 4, 2]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {4, 3, 2}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {2, 3, 4}] + 9*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] - 1127/691200*Log[2]*Zeta[3] + 7/320*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** e[0, 4, 2]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {4, 3, 2}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {2, 3, 4}] - 1847/1382400*Zeta[5] + 49/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{1}, {4}, {4}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 49/43200*Log[2]^2*Zeta[3] - 3/32*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*e[1, 4, 4] ** eTilde[2, 3] ** e[1, 4, 2]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {4, 3, 2}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {2, 3, 4}] - 7/2560*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{1}, {4}, {4}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 217/3840*Log[2]*Zeta[5] + 9/4*Zeta[3]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 7/640*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{2}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 49/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/20*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** e[2, 4, 2]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {4, 3, 2}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {2, 3, 4}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] + 7/320*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] - 49/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*e[2, 4, 4] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {4, 3, 2}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {2, 3, 4}] + 7/2560*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{2}, {4}, {4}] - 9/2*EE[{1}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 217/3840*Log[2]*Zeta[5] + 7/640*Zeta[3]*EEbar[{2}, {4}, {2}] - 37/640*Zeta[3]*EEbar[{2}, {4}, {4}] + 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {2}])*e[2, 4, 4] ** eTilde[2, 3] ** e[1, 4, 2]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {4, 3, 2}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {2, 3, 4}] - 7071/20480*Zeta[7] + 49/640*rhoSV[1, 3, 3] + 9/4*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{2}, {4}, {4}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] - 49/160*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 7/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 49/20*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] - 49/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/40*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {4, 3, 3}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {3, 3, 4}] + 9*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 57/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {4, 3, 3}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {3, 3, 4}] - 9*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0}, {4}, {4}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 57/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 1127/691200*Log[2]*Zeta[3] - 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/128*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {4, 3, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {3, 3, 4}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0}, {4}, {4}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] - 57/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] - 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] + 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** e[2, 4, 3]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {4, 3, 3}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {3, 3, 4}] + 9*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 57/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 539/345600*Log[2]*Zeta[3] + 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** e[0, 4, 3]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {4, 3, 3}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {3, 3, 4}] - 1847/1382400*Zeta[5] + 49/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{1}, {4}, {4}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 57/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 49/43200*Log[2]^2*Zeta[3] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] - 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** e[1, 4, 3]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {4, 3, 3}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {3, 3, 4}] - 49/5120*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{1}, {4}, {4}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] - 57/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 31/1920*Log[2]*Zeta[5] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/256*Zeta[3]*EEbar[{2}, {4}, {4}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** e[2, 4, 3]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {4, 3, 3}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {3, 3, 4}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 57/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] + 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] + 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {4, 3, 3}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {3, 3, 4}] + 49/5120*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{2}, {4}, {4}] - 9/2*EE[{1}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 57/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 31/1920*Log[2]*Zeta[5] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {4}] + 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {3}])*e[2, 4, 4] ** eTilde[2, 3] ** e[1, 4, 3]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {4, 3, 3}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {3, 3, 4}] + 311/8192*Zeta[7] + 9/4*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{2}, {4}, {4}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] - 57/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] - 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 7/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 49/20*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {3}] - 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {4, 3, 4}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {4, 3, 4}] + 9*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {4, 3, 4}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {4, 3, 4}] - 9*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0}, {4}, {4}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 343/691200*Log[2]*Zeta[3] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {4, 3, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {4, 3, 4}] - 11579/691200*Zeta[5] + 343/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0}, {4}, {4}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] - 343/21600*Log[2]^2*Zeta[3] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] + 49/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** e[2, 4, 4]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {4, 3, 4}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {4, 3, 4}] + 9*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 343/691200*Log[2]*Zeta[3] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** e[0, 4, 4]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {4, 3, 4}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {4, 3, 4}] + 11579/691200*Zeta[5] - 343/43200*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{1}, {4}, {4}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] + 343/21600*Log[2]^2*Zeta[3] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 49/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] - 49/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** e[1, 4, 4]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {4, 3, 4}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {4, 3, 4}] + 9/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{1}, {4}, {4}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 7/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** e[2, 4, 4]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {4, 3, 4}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {4, 3, 4}] - 11579/691200*Zeta[5] + 343/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 343/21600*Log[2]^2*Zeta[3] - 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 49/40*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] + 49/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {4, 3, 4}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {4, 3, 4}] - 9/2*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{2}, {4}, {4}] - 9/2*EE[{1}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 49/10*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EE[{1}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** e[1, 4, 4]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {4, 3, 4}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {4, 3, 4}] + 23/1024*Zeta[7] + 9/4*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{2}, {4}, {4}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 7/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 49/20*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 49/80*Log[2]*Zeta[3]*EE[{2}, {4}, {4}] + 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {4, 4, 2}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {2, 4, 4}] - 7/122880*Zeta[3] + 9*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 57/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] + 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 8/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {4, 4, 2}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {2, 4, 4}] - 9*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0}, {4}, {4}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 57/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] + 119/345600*Log[2]*Zeta[3] + 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 39/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {2}] - 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {3}] - 8/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** e[1, 4, 2]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {4, 4, 2}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {2, 4, 4}] - 1753/86400*Zeta[5] + 791/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0}, {4}, {4}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 57/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] - 791/43200*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {2}] + 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {3}] + 4/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{0}, {4}, {4}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 14/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] + 14/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] + 13/8*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** e[2, 4, 2]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {4, 4, 2}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {2, 4, 4}] + 9*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 57/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 553/691200*Log[2]*Zeta[3] - 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 56/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 8/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** e[0, 4, 2]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {4, 4, 2}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {2, 4, 4}] + 1753/86400*Zeta[5] - 791/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{1}, {4}, {4}] - 9*EE[{1}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 57/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] + 791/43200*Log[2]^2*Zeta[3] - 3/32*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {2}] - 56/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {3}] - 8/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{1}, {4}, {4}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** e[1, 4, 2]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {4, 4, 2}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {2, 4, 4}] + 7/1024*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{1}, {4}, {4}] + 9/2*EE[{2}, {4}, {2}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 57/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] - 31/384*Log[2]*Zeta[5] + 9/4*Zeta[3]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {2}] + 28/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {3}] + 4/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{1}, {4}, {4}] + 14/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] + 14/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] + 13/8*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** e[2, 4, 2]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {4, 4, 2}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {2, 4, 4}] - 1753/86400*Zeta[5] + 791/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 57/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] - 791/43200*Log[2]^2*Zeta[3] - 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 28/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 28/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 4/5*Log[2]*EE[{0}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {2}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 511/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {4, 4, 2}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {2, 4, 4}] - 7/1024*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{2}, {4}, {4}] - 9/2*EE[{1}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 57/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] + 31/384*Log[2]*Zeta[5] - 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 81/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 28/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {2}] - 28/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {3}] - 4/5*Log[2]*EE[{1}, {4}, {2}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {2}])*e[2, 4, 4] ** eTilde[2, 4] ** e[1, 4, 2]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {4, 4, 2}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {2, 4, 4}] + 114691/286720*Zeta[7] - 7/80*rhoSV[1, 3, 3] + 9/4*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{2}, {4}, {4}] + 9/4*EE[{2}, {4}, {2}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 57/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 7/20*Log[2]*Zeta[3]^2 + 9/8*Zeta[3]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 14/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {2}] + 14/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {3}] + 2/5*Log[2]*EE[{2}, {4}, {2}]*EEbar[{2}, {4}, {4}] + 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {2}] + 7/5*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/5*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] + 13/16*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** e[2, 4, 2]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {4, 4, 3}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {3, 4, 4}] + 9*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 57/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}] + 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 8/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {4, 4, 3}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {3, 4, 4}] - 9*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0}, {4}, {4}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] + 57/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] + 539/345600*Log[2]*Zeta[3] + 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {2}] - 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {3}] - 8/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** e[1, 4, 3]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {4, 4, 3}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {3, 4, 4}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0}, {4}, {4}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 57/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] + 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {2}] + 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {3}] + 4/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{0}, {4}, {4}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** e[2, 4, 3]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {4, 4, 3}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {3, 4, 4}] + 9*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 57/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] - 1127/691200*Log[2]*Zeta[3] - 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/128*Zeta[3]*EEbar[{0}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 56/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 8/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** e[0, 4, 3]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {4, 4, 3}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {3, 4, 4}] - 1847/1382400*Zeta[5] + 49/86400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{1}, {4}, {4}] - 9*EE[{1}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] + 57/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] + 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 49/43200*Log[2]^2*Zeta[3] - 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {2}] - 56/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {3}] - 8/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{1}, {4}, {4}] + 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** e[1, 4, 3]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {4, 4, 3}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {3, 4, 4}] + 49/5120*Zeta[3]^2 + 9/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{1}, {4}, {4}] + 9/2*EE[{2}, {4}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 57/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] - 31/1920*Log[2]*Zeta[5] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {3}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {2}] + 28/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {3}] + 4/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{1}, {4}, {4}] + 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** e[2, 4, 3]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {4, 4, 3}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {3, 4, 4}] + 1847/1382400*Zeta[5] - 49/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 57/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 49/43200*Log[2]^2*Zeta[3] - 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 28/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 28/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 4/5*Log[2]*EE[{0}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {3}] - 7/720*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 77/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {4, 4, 3}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {3, 4, 4}] - 49/5120*Zeta[3]^2 - 9/2*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{2}, {4}, {4}] - 9/2*EE[{1}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] + 57/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] + 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] + 31/1920*Log[2]*Zeta[5] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/256*Zeta[3]*EEbar[{2}, {4}, {3}] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 28/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {2}] - 28/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {3}] - 4/5*Log[2]*EE[{1}, {4}, {3}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {3}])*e[2, 4, 4] ** eTilde[2, 4] ** e[1, 4, 3]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {4, 4, 3}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {3, 4, 4}] + 311/8192*Zeta[7] + 9/4*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{2}, {4}, {4}] + 9/4*EE[{2}, {4}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 57/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 14/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {2}] + 14/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {3}] + 2/5*Log[2]*EE[{2}, {4}, {3}]*EEbar[{2}, {4}, {4}] + 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {3}] + 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** e[2, 4, 3]
  + (9*EE[{0, 0, 0}, {4, 2, 4}, {4, 4, 4}] + 9*EEbar[{0, 0, 0}, {4, 2, 4}, {4, 4, 4}] + 9*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] - 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}] + 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 8/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-9*EE[{0, 0, 1}, {4, 2, 4}, {4, 4, 4}] + 9*EEbar[{1, 0, 0}, {4, 2, 4}, {4, 4, 4}] - 9*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0}, {4}, {4}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 49/86400*Log[2]*Zeta[3] - 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {2}] - 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {3}] - 8/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** e[1, 4, 4]
  + (9/2*EE[{0, 0, 2}, {4, 2, 4}, {4, 4, 4}] + 9/2*EEbar[{2, 0, 0}, {4, 2, 4}, {4, 4, 4}] + 811/43200*Zeta[5] - 49/5400*rhoSV[1, 1, 3] + 9/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0}, {4}, {4}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] - 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 49/2700*Log[2]^2*Zeta[3] + 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {2}] + 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {3}] + 4/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{0}, {4}, {4}] - 49/1800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** e[2, 4, 4]
  + (-9*EE[{1, 0, 0}, {4, 2, 4}, {4, 4, 4}] + 9*EEbar[{0, 0, 1}, {4, 2, 4}, {4, 4, 4}] + 9*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 49/86400*Log[2]*Zeta[3] + 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 56/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 8/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** e[0, 4, 4]
  + (9*EE[{1, 0, 1}, {4, 2, 4}, {4, 4, 4}] + 9*EEbar[{1, 0, 1}, {4, 2, 4}, {4, 4, 4}] - 811/43200*Zeta[5] + 49/5400*rhoSV[1, 1, 3] - 9*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{1}, {4}, {4}] - 9*EE[{1}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] - 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 49/2700*Log[2]^2*Zeta[3] - 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {2}] - 56/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {3}] - 8/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{1}, {4}, {4}] + 49/1800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** e[1, 4, 4]
  + (-9/2*EE[{1, 0, 2}, {4, 2, 4}, {4, 4, 4}] + 9/2*EEbar[{2, 0, 1}, {4, 2, 4}, {4, 4, 4}] + 9/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{1}, {4}, {4}] + 9/2*EE[{2}, {4}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] - 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {2}] + 28/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {3}] + 4/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{1}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** e[2, 4, 4]
  + (9/2*EE[{2, 0, 0}, {4, 2, 4}, {4, 4, 4}] + 9/2*EEbar[{0, 0, 2}, {4, 2, 4}, {4, 4, 4}] + 811/43200*Zeta[5] - 49/5400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 49/2700*Log[2]^2*Zeta[3] + 28/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 28/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 4/5*Log[2]*EE[{0}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 7/5*Log[2]*Zeta[3]*EE[{0}, {4}, {4}] - 49/1800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-9/2*EE[{2, 0, 1}, {4, 2, 4}, {4, 4, 4}] + 9/2*EEbar[{1, 0, 2}, {4, 2, 4}, {4, 4, 4}] - 9/2*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{2}, {4}, {4}] - 9/2*EE[{1}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] - 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 28/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {2}] - 28/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {3}] - 4/5*Log[2]*EE[{1}, {4}, {4}]*EEbar[{2}, {4}, {4}] - 7/5*Log[2]*Zeta[3]*EE[{1}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** e[1, 4, 4]
  + (9/4*EE[{2, 0, 2}, {4, 2, 4}, {4, 4, 4}] + 9/4*EEbar[{2, 0, 2}, {4, 2, 4}, {4, 4, 4}] - 13/128*Zeta[7] + 9/4*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{2}, {4}, {4}] + 9/4*EE[{2}, {4}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] - 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 14/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {2}] + 14/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {3}] + 2/5*Log[2]*EE[{2}, {4}, {4}]*EEbar[{2}, {4}, {4}] + 7/10*Log[2]*Zeta[3]*EE[{2}, {4}, {4}] - 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** e[2, 4, 4]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {2, 2, 3}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {3, 2, 2}] - 1/15360*Zeta[3] + 9*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}])*e[0, 4, 2] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {2, 2, 3}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {3, 2, 2}] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 9*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 49/43200*Log[2]*Zeta[3] - 1/320*Zeta[3]*EE[{0}, {2}, {3}] + 17/160*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** e[1, 4, 2] ** eTilde[2, 3]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {2, 2, 3}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {3, 2, 2}] - 3919/345600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 9/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {4}, {2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] - 49/5400*Log[2]^2*Zeta[3] + 1/80*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] + 9/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}])*e[0, 4, 2] ** e[2, 4, 2] ** eTilde[2, 3]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {2, 2, 3}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {3, 2, 2}] + 9*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 49/86400*Log[2]*Zeta[3] + 1/320*Zeta[3]*EE[{0}, {2}, {3}] - 1/80*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 2] ** e[0, 4, 2] ** eTilde[2, 3]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {2, 2, 3}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {3, 2, 2}] + 811/86400*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 9*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 49/5400*Log[2]^2*Zeta[3] + 3/32*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** e[1, 4, 2] ** eTilde[2, 3]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {2, 2, 3}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {3, 2, 2}] + 1/640*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 9/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{1}, {4}, {2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 217/5760*Log[2]*Zeta[5] + 1/160*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] - 3/64*Zeta[5]*EE[{0}, {2}, {3}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] + 9/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}])*e[1, 4, 2] ** e[2, 4, 2] ** eTilde[2, 3]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {2, 2, 3}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {3, 2, 2}] - 2569/345600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 49/5400*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {4, 2}, {2, 3}] - 1/80*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {2, 2, 3}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {3, 2, 2}] + 13/1280*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 9/2*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 217/5760*Log[2]*Zeta[5] - 9/4*Zeta[3]*EE[{1, 0}, {4, 2}, {2, 3}] + 13/320*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 3/64*Zeta[5]*EE[{0}, {2}, {3}])*e[2, 4, 2] ** e[1, 4, 2] ** eTilde[2, 3]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {2, 2, 3}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {3, 2, 2}] + 6841/20480*Zeta[7] - 49/640*rhoSV[1, 3, 3] + 9/4*EE[{0}, {2}, {3}]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 9/4*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{2}, {4}, {2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 9/8*Zeta[3]*EE[{2, 0}, {4, 2}, {2, 3}] + 9/32*Zeta[3]^2*EE[{0}, {2}, {3}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] + 9/8*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}])*e[2, 4, 2] ** e[2, 4, 2] ** eTilde[2, 3]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {2, 2, 4}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {4, 2, 2}] - 1/15360*Zeta[3] + 9*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}])*e[0, 4, 2] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {2, 2, 4}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {4, 2, 2}] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 9*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 49/43200*Log[2]*Zeta[3] - 1/320*Zeta[3]*EE[{0}, {2}, {4}] + 17/160*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** e[1, 4, 2] ** eTilde[2, 4]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {2, 2, 4}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {4, 2, 2}] - 3919/345600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 9/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {4}, {2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] - 49/5400*Log[2]^2*Zeta[3] + 1/80*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] + 9/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}])*e[0, 4, 2] ** e[2, 4, 2] ** eTilde[2, 4]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {2, 2, 4}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {4, 2, 2}] + 9*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 49/86400*Log[2]*Zeta[3] + 1/320*Zeta[3]*EE[{0}, {2}, {4}] - 1/80*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 2] ** e[0, 4, 2] ** eTilde[2, 4]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {2, 2, 4}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {4, 2, 2}] + 811/86400*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 9*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 49/5400*Log[2]^2*Zeta[3] + 3/32*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** e[1, 4, 2] ** eTilde[2, 4]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {2, 2, 4}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {4, 2, 2}] + 1/640*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 9/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{1}, {4}, {2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 217/5760*Log[2]*Zeta[5] + 1/160*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] - 3/64*Zeta[5]*EE[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}] + 9/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}])*e[1, 4, 2] ** e[2, 4, 2] ** eTilde[2, 4]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {2, 2, 4}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {4, 2, 2}] - 2569/345600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 49/5400*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {4, 2}, {2, 4}] - 1/80*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {2, 2, 4}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {4, 2, 2}] + 13/1280*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 9/2*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 217/5760*Log[2]*Zeta[5] - 9/4*Zeta[3]*EE[{1, 0}, {4, 2}, {2, 4}] + 13/320*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 3/64*Zeta[5]*EE[{0}, {2}, {4}])*e[2, 4, 2] ** e[1, 4, 2] ** eTilde[2, 4]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {2, 2, 4}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {4, 2, 2}] + 6841/20480*Zeta[7] - 49/640*rhoSV[1, 3, 3] + 9/4*EE[{0}, {2}, {4}]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 9/4*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{2}, {4}, {2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 9/8*Zeta[3]*EE[{2, 0}, {4, 2}, {2, 4}] + 9/32*Zeta[3]^2*EE[{0}, {2}, {4}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}] + 9/8*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}])*e[2, 4, 2] ** e[2, 4, 2] ** eTilde[2, 4]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {2, 3, 3}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {3, 3, 2}] - 7/368640*Zeta[3] + 9*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] + 8/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}])*e[0, 4, 2] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {2, 3, 3}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {3, 3, 2}] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 9*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] + 8/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 7/5400*Log[2]*Zeta[3] + 7/7680*Zeta[3]*EE[{0}, {2}, {3}] + 63/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** e[1, 4, 3] ** eTilde[2, 3]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {2, 3, 3}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {3, 3, 2}] + 91121/5529600*Zeta[5] - 553/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 9/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 4/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 7/675*Log[2]^2*Zeta[3] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 63/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[0, 4, 2] ** e[2, 4, 3] ** eTilde[2, 3]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {2, 3, 3}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {3, 3, 2}] + 9*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] + 8/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 7/10800*Log[2]*Zeta[3] - 7/3840*Zeta[3]*EE[{0}, {2}, {3}] - 63/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 2] ** e[0, 4, 3] ** eTilde[2, 3]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {2, 3, 3}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {3, 3, 2}] - 95621/5529600*Zeta[5] + 553/86400*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 9*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] + 8/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 7/675*Log[2]^2*Zeta[3] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 7/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** e[1, 4, 3] ** eTilde[2, 3]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {2, 3, 3}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {3, 3, 2}] + 63/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 9/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 4/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] - 31/720*Log[2]*Zeta[5] + 63/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EE[{0}, {2}, {3}] + 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}])*e[1, 4, 2] ** e[2, 4, 3] ** eTilde[2, 3]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {2, 3, 3}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {3, 3, 2}] + 100121/5529600*Zeta[5] - 553/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] + 4/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 7/675*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {4, 2}, {3, 3}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 63/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {2, 3, 3}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {3, 3, 2}] - 63/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 9/2*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] + 4/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] + 31/720*Log[2]*Zeta[5] - 9/4*Zeta[3]*EE[{1, 0}, {4, 2}, {3, 3}] - 63/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EE[{0}, {2}, {3}])*e[2, 4, 2] ** e[1, 4, 3] ** eTilde[2, 3]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {2, 3, 3}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {3, 3, 2}] - 803743/860160*Zeta[7] + 7/80*rhoSV[1, 3, 3] + 9/4*EE[{0}, {2}, {3}]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 9/4*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 2/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 9/8*Zeta[3]*EE[{2, 0}, {4, 2}, {3, 3}] + 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}])*e[2, 4, 2] ** e[2, 4, 3] ** eTilde[2, 3]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {2, 3, 4}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {4, 3, 2}] - 7/368640*Zeta[3] + 9*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}])*e[0, 4, 2] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {2, 3, 4}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {4, 3, 2}] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 9*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 49/43200*Log[2]*Zeta[3] + 7/7680*Zeta[3]*EE[{0}, {2}, {4}] - 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** e[1, 4, 3] ** eTilde[2, 4]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {2, 3, 4}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {4, 3, 2}] - 47719/5529600*Zeta[5] + 287/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 9/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] - 49/5400*Log[2]^2*Zeta[3] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 217/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[0, 4, 2] ** e[2, 4, 3] ** eTilde[2, 4]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {2, 3, 4}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {4, 3, 2}] + 9*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 49/86400*Log[2]*Zeta[3] - 7/3840*Zeta[3]*EE[{0}, {2}, {4}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 2] ** e[0, 4, 3] ** eTilde[2, 4]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {2, 3, 4}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {4, 3, 2}] + 43219/5529600*Zeta[5] - 287/86400*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 9*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 49/5400*Log[2]^2*Zeta[3] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 217/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** e[1, 4, 3] ** eTilde[2, 4]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {2, 3, 4}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {4, 3, 2}] - 7/1024*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 9/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 217/5760*Log[2]*Zeta[5] - 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EE[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}])*e[1, 4, 2] ** e[2, 4, 3] ** eTilde[2, 4]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {2, 3, 4}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {4, 3, 2}] - 38719/5529600*Zeta[5] + 287/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 49/5400*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {4, 2}, {3, 4}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 217/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {2, 3, 4}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {4, 3, 2}] + 7/1024*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 9/2*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 217/5760*Log[2]*Zeta[5] - 9/4*Zeta[3]*EE[{1, 0}, {4, 2}, {3, 4}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EE[{0}, {2}, {4}])*e[2, 4, 2] ** e[1, 4, 3] ** eTilde[2, 4]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {2, 3, 4}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {4, 3, 2}] + 751717/860160*Zeta[7] - 49/640*rhoSV[1, 3, 3] + 9/4*EE[{0}, {2}, {4}]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 9/4*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 9/8*Zeta[3]*EE[{2, 0}, {4, 2}, {3, 4}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}])*e[2, 4, 2] ** e[2, 4, 3] ** eTilde[2, 4]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {2, 4, 3}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {3, 4, 2}] - 7/368640*Zeta[3] + 9*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 4}, {4, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}])*e[0, 4, 2] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {2, 4, 3}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {3, 4, 2}] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 9*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] + 49/43200*Log[2]*Zeta[3] + 7/7680*Zeta[3]*EE[{0}, {2}, {3}] - 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** e[1, 4, 4] ** eTilde[2, 3]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {2, 4, 3}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {3, 4, 2}] - 47719/5529600*Zeta[5] + 287/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 9/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] - 49/5400*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 217/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[0, 4, 2] ** e[2, 4, 4] ** eTilde[2, 3]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {2, 4, 3}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {3, 4, 2}] + 9*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] - 49/86400*Log[2]*Zeta[3] - 7/3840*Zeta[3]*EE[{0}, {2}, {3}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 2] ** e[0, 4, 4] ** eTilde[2, 3]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {2, 4, 3}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {3, 4, 2}] + 43219/5529600*Zeta[5] - 287/86400*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 9*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] + 49/5400*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 217/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** e[1, 4, 4] ** eTilde[2, 3]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {2, 4, 3}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {3, 4, 2}] - 7/1024*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 9/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 217/5760*Log[2]*Zeta[5] - 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EE[{0}, {2}, {3}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}])*e[1, 4, 2] ** e[2, 4, 4] ** eTilde[2, 3]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {2, 4, 3}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {3, 4, 2}] - 38719/5529600*Zeta[5] + 287/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] - 49/5400*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {4, 2}, {4, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 217/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {2, 4, 3}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {3, 4, 2}] + 7/1024*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 9/2*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 217/5760*Log[2]*Zeta[5] - 9/4*Zeta[3]*EE[{1, 0}, {4, 2}, {4, 3}] + 7/256*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EE[{0}, {2}, {3}])*e[2, 4, 2] ** e[1, 4, 4] ** eTilde[2, 3]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {2, 4, 3}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {3, 4, 2}] + 751717/860160*Zeta[7] - 49/640*rhoSV[1, 3, 3] + 9/4*EE[{0}, {2}, {3}]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 9/4*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 9/8*Zeta[3]*EE[{2, 0}, {4, 2}, {4, 3}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}])*e[2, 4, 2] ** e[2, 4, 4] ** eTilde[2, 3]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {2, 4, 4}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {4, 4, 2}] - 7/368640*Zeta[3] + 9*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 4}, {4, 2}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 2}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 2}] + 8/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 2}])*e[0, 4, 2] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {2, 4, 4}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {4, 4, 2}] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 9*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 2}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 2}] + 8/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 2}] - 7/5400*Log[2]*Zeta[3] + 7/7680*Zeta[3]*EE[{0}, {2}, {4}] + 63/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** e[1, 4, 4] ** eTilde[2, 4]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {2, 4, 4}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {4, 4, 2}] + 91121/5529600*Zeta[5] - 553/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 9/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 2}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 2}] + 4/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 2}] + 7/675*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 63/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[0, 4, 2] ** e[2, 4, 4] ** eTilde[2, 4]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {2, 4, 4}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {4, 4, 2}] + 9*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 2}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 2}] + 8/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 2}] + 7/10800*Log[2]*Zeta[3] - 7/3840*Zeta[3]*EE[{0}, {2}, {4}] - 63/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 2] ** e[0, 4, 4] ** eTilde[2, 4]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {2, 4, 4}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {4, 4, 2}] - 95621/5529600*Zeta[5] + 553/86400*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 9*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 2}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 2}] + 8/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 2}] - 7/675*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[1, 4, 2] ** e[1, 4, 4] ** eTilde[2, 4]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {2, 4, 4}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {4, 4, 2}] + 63/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 1}, {4, 4}, {4, 2}] + 9/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 2}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 2}] + 4/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 2}] - 31/720*Log[2]*Zeta[5] + 63/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EE[{0}, {2}, {4}] + 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {2}])*e[1, 4, 2] ** e[2, 4, 4] ** eTilde[2, 4]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {2, 4, 4}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {4, 4, 2}] + 100121/5529600*Zeta[5] - 553/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 2}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 2}] + 4/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 2}] + 7/675*Log[2]^2*Zeta[3] + 9/4*Zeta[3]*EE[{0, 0}, {4, 2}, {4, 4}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 63/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/7200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[2, 4, 2] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {2, 4, 4}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {4, 4, 2}] - 63/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{1, 2}, {4, 4}, {4, 2}] - 9/2*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 2}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 2}] + 4/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 2}] + 31/720*Log[2]*Zeta[5] - 9/4*Zeta[3]*EE[{1, 0}, {4, 2}, {4, 4}] - 63/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EE[{0}, {2}, {4}])*e[2, 4, 2] ** e[1, 4, 4] ** eTilde[2, 4]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {2, 4, 4}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {4, 4, 2}] - 803743/860160*Zeta[7] + 7/80*rhoSV[1, 3, 3] + 9/4*EE[{0}, {2}, {4}]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 9/4*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 2}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 2}] + 2/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 2}] + 9/8*Zeta[3]*EE[{2, 0}, {4, 2}, {4, 4}] + 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {2}])*e[2, 4, 2] ** e[2, 4, 4] ** eTilde[2, 4]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {3, 2, 3}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {3, 2, 3}] + 7/92160*Zeta[3] + 9*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}])*e[0, 4, 3] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {3, 2, 3}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {3, 2, 3}] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 9*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 343/345600*Log[2]*Zeta[3] + 7/3840*Zeta[3]*EE[{0}, {2}, {3}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/20*Zeta[3]*EEbar[{0}, {4}, {3}])*e[0, 4, 3] ** e[1, 4, 2] ** eTilde[2, 3]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {3, 2, 3}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {3, 2, 3}] + 12071/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 9/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {4}, {3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 343/43200*Log[2]^2*Zeta[3] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 161/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}] + 9/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}])*e[0, 4, 3] ** e[2, 4, 2] ** eTilde[2, 3]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {3, 2, 3}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {3, 2, 3}] + 9*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 343/691200*Log[2]*Zeta[3] - 7/7680*Zeta[3]*EE[{0}, {2}, {3}] - 7/160*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {3}])*e[1, 4, 3] ** e[0, 4, 2] ** eTilde[2, 3]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {3, 2, 3}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {3, 2, 3}] - 16571/5529600*Zeta[5] + 119/43200*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 9*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 343/43200*Log[2]^2*Zeta[3] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3/32*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 161/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[1, 4, 3] ** e[1, 4, 2] ** eTilde[2, 3]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {3, 2, 3}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {3, 2, 3}] + 7/1280*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 9/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 217/5760*Log[2]*Zeta[5] + 7/320*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] - 5/256*Zeta[5]*EE[{0}, {2}, {3}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] + 9/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}])*e[1, 4, 3] ** e[2, 4, 2] ** eTilde[2, 3]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {3, 2, 3}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {3, 2, 3}] + 21071/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 343/43200*Log[2]^2*Zeta[3] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 161/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[2, 4, 3] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {3, 2, 3}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {3, 2, 3}] - 7/1280*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 9/2*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 217/5760*Log[2]*Zeta[5] - 7/320*Zeta[3]*EEbar[{2}, {4}, {2}] + 11/160*Zeta[3]*EEbar[{2}, {4}, {3}] + 5/256*Zeta[5]*EE[{0}, {2}, {3}])*e[2, 4, 3] ** e[1, 4, 2] ** eTilde[2, 3]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {3, 2, 3}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {3, 2, 3}] + 45967/86016*Zeta[7] + 9/4*EE[{0}, {2}, {3}]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 9/4*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{2}, {4}, {3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] + 9/8*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}])*e[2, 4, 3] ** e[2, 4, 2] ** eTilde[2, 3]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {3, 2, 4}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {4, 2, 3}] + 7/92160*Zeta[3] + 9*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}])*e[0, 4, 3] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {3, 2, 4}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {4, 2, 3}] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 9*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 343/345600*Log[2]*Zeta[3] + 7/3840*Zeta[3]*EE[{0}, {2}, {4}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 5/128*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** e[1, 4, 2] ** eTilde[2, 4]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {3, 2, 4}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {4, 2, 3}] + 31331/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 9/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {4}, {3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 343/43200*Log[2]^2*Zeta[3] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/1200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}] + 9/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}])*e[0, 4, 3] ** e[2, 4, 2] ** eTilde[2, 4]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {3, 2, 4}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {4, 2, 3}] + 9*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 343/691200*Log[2]*Zeta[3] - 7/7680*Zeta[3]*EE[{0}, {2}, {4}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 3] ** e[0, 4, 2] ** eTilde[2, 4]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {3, 2, 4}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {4, 2, 3}] - 35831/5529600*Zeta[5] + 119/43200*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 9*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 343/43200*Log[2]^2*Zeta[3] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3/32*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/1200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[1, 4, 3] ** e[1, 4, 2] ** eTilde[2, 4]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {3, 2, 4}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {4, 2, 3}] - 21/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 9/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 217/11520*Log[2]*Zeta[5] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/256*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EE[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}] + 9/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}])*e[1, 4, 3] ** e[2, 4, 2] ** eTilde[2, 4]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {3, 2, 4}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {4, 2, 3}] + 40331/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 343/43200*Log[2]^2*Zeta[3] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {4}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/1200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[2, 4, 3] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {3, 2, 4}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {4, 2, 3}] + 21/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 9/2*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 217/11520*Log[2]*Zeta[5] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 19/256*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EE[{0}, {2}, {4}])*e[2, 4, 3] ** e[1, 4, 2] ** eTilde[2, 4]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {3, 2, 4}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {4, 2, 3}] - 90947/172032*Zeta[7] + 9/4*EE[{0}, {2}, {4}]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 9/4*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{2}, {4}, {3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}] + 9/8*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}])*e[2, 4, 3] ** e[2, 4, 2] ** eTilde[2, 4]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {3, 3, 3}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {3, 3, 3}] + 9*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 8/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}])*e[0, 4, 3] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {3, 3, 3}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {3, 3, 3}] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 9*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 8/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 49/43200*Log[2]*Zeta[3] - 7/40*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/40*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/40*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** e[1, 4, 3] ** eTilde[2, 3]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {3, 3, 3}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {3, 3, 3}] - 293/43200*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 9/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 4/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] - 49/5400*Log[2]^2*Zeta[3] - 7/40*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/40*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/40*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}])*e[0, 4, 3] ** e[2, 4, 3] ** eTilde[2, 3]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {3, 3, 3}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {3, 3, 3}] + 9*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 8/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 49/86400*Log[2]*Zeta[3] + 7/40*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/40*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/40*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 3] ** e[0, 4, 3] ** eTilde[2, 3]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {3, 3, 3}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {3, 3, 3}] + 811/86400*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 9*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 8/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] + 49/5400*Log[2]^2*Zeta[3] - 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*e[1, 4, 3] ** e[1, 4, 3] ** eTilde[2, 3]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {3, 3, 3}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {3, 3, 3}] - 7/320*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 9/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 4/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 31/720*Log[2]*Zeta[5] - 7/80*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/80*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/16*Zeta[5]*EE[{0}, {2}, {3}] + 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}])*e[1, 4, 3] ** e[2, 4, 3] ** eTilde[2, 3]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {3, 3, 3}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {3, 3, 3}] - 259/21600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 4/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 49/5400*Log[2]^2*Zeta[3] + 7/40*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/40*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/40*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}])*e[2, 4, 3] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {3, 3, 3}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {3, 3, 3}] + 7/320*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 9/2*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 4/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 31/720*Log[2]*Zeta[5] + 7/80*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/80*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/16*Zeta[5]*EE[{0}, {2}, {3}])*e[2, 4, 3] ** e[1, 4, 3] ** eTilde[2, 3]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {3, 3, 3}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {3, 3, 3}] + 13/256*Zeta[7] + 9/4*EE[{0}, {2}, {3}]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 9/4*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 2/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}])*e[2, 4, 3] ** e[2, 4, 3] ** eTilde[2, 3]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {3, 3, 4}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {4, 3, 3}] + 9*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}])*e[0, 4, 3] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {3, 3, 4}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {4, 3, 3}] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 9*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 343/345600*Log[2]*Zeta[3] + 7/80*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/80*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** e[1, 4, 3] ** eTilde[2, 4]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {3, 3, 4}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {4, 3, 3}] + 15179/1382400*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 9/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 343/43200*Log[2]^2*Zeta[3] + 7/80*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/80*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}])*e[0, 4, 3] ** e[2, 4, 3] ** eTilde[2, 4]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {3, 3, 4}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {4, 3, 3}] + 9*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 343/691200*Log[2]*Zeta[3] - 7/80*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/80*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 3] ** e[0, 4, 3] ** eTilde[2, 4]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {3, 3, 4}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {4, 3, 3}] - 11579/1382400*Zeta[5] + 343/86400*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 9*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 343/43200*Log[2]^2*Zeta[3] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 3] ** e[1, 4, 3] ** eTilde[2, 4]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {3, 3, 4}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {4, 3, 3}] + 7/640*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 9/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] - 217/11520*Log[2]*Zeta[5] + 7/160*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/160*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/16*Zeta[5]*EE[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}])*e[1, 4, 3] ** e[2, 4, 3] ** eTilde[2, 4]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {3, 3, 4}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {4, 3, 3}] + 7979/1382400*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 343/43200*Log[2]^2*Zeta[3] - 7/80*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/80*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 3] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {3, 3, 4}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {4, 3, 3}] - 7/640*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 9/2*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] + 217/11520*Log[2]*Zeta[5] - 7/160*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/160*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/16*Zeta[5]*EE[{0}, {2}, {4}])*e[2, 4, 3] ** e[1, 4, 3] ** eTilde[2, 4]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {3, 3, 4}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {4, 3, 3}] - 23/2048*Zeta[7] + 9/4*EE[{0}, {2}, {4}]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 9/4*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}])*e[2, 4, 3] ** e[2, 4, 3] ** eTilde[2, 4]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {3, 4, 3}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {3, 4, 3}] + 9*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 4}, {4, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}])*e[0, 4, 3] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {3, 4, 3}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {3, 4, 3}] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 9*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 343/345600*Log[2]*Zeta[3] - 7/160*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** e[1, 4, 4] ** eTilde[2, 3]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {3, 4, 3}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {3, 4, 3}] + 22331/5529600*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 9/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 343/43200*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] - 413/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[0, 4, 3] ** e[2, 4, 4] ** eTilde[2, 3]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {3, 4, 3}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {3, 4, 3}] + 9*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 343/691200*Log[2]*Zeta[3] + 7/160*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 3] ** e[0, 4, 4] ** eTilde[2, 3]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {3, 4, 3}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {3, 4, 3}] - 35831/5529600*Zeta[5] + 343/86400*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 9*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 343/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 413/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[1, 4, 3] ** e[1, 4, 4] ** eTilde[2, 3]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {3, 4, 3}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {3, 4, 3}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 9/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 217/5760*Log[2]*Zeta[5] - 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] - 15/256*Zeta[5]*EE[{0}, {2}, {3}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}])*e[1, 4, 3] ** e[2, 4, 4] ** eTilde[2, 3]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {3, 4, 3}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {3, 4, 3}] + 49331/5529600*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 343/43200*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] - 413/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[2, 4, 3] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {3, 4, 3}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {3, 4, 3}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 9/2*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 217/5760*Log[2]*Zeta[5] + 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] + 15/256*Zeta[5]*EE[{0}, {2}, {3}])*e[2, 4, 3] ** e[1, 4, 4] ** eTilde[2, 3]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {3, 4, 3}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {3, 4, 3}] - 42019/86016*Zeta[7] + 9/4*EE[{0}, {2}, {3}]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 9/4*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}])*e[2, 4, 3] ** e[2, 4, 4] ** eTilde[2, 3]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {3, 4, 4}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {4, 4, 3}] + 9*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 4}, {4, 3}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 3}] + 8/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 3}])*e[0, 4, 3] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {3, 4, 4}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {4, 4, 3}] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 4}, {4, 3}] - 9*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 3}] + 8/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 3}] + 49/43200*Log[2]*Zeta[3] + 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 63/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** e[1, 4, 4] ** eTilde[2, 4]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {3, 4, 4}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {4, 4, 3}] - 56719/5529600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 4}, {4, 3}] + 9/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 3}] + 4/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 3}] - 49/5400*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 63/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[0, 4, 3] ** e[2, 4, 4] ** eTilde[2, 4]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {3, 4, 4}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {4, 4, 3}] + 9*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {4, 4}, {4, 3}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 3}] + 8/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 3}] - 49/86400*Log[2]*Zeta[3] - 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 63/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 3] ** e[0, 4, 4] ** eTilde[2, 4]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {3, 4, 4}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {4, 4, 3}] + 43219/5529600*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 1}, {4, 4}, {4, 3}] - 9*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 3}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 3}] + 8/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 3}] + 49/5400*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[1, 4, 3] ** e[1, 4, 4] ** eTilde[2, 4]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {3, 4, 4}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {4, 4, 3}] + 49/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 9/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 3}] + 4/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 3}] + 31/1440*Log[2]*Zeta[5] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 63/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 15/256*Zeta[5]*EE[{0}, {2}, {4}] + 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {3}])*e[1, 4, 3] ** e[2, 4, 4] ** eTilde[2, 4]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {3, 4, 4}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {4, 4, 3}] - 29719/5529600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {4, 4}, {4, 3}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 3}] + 4/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 3}] - 49/5400*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 63/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[2, 4, 3] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {3, 4, 4}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {4, 4, 3}] - 49/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 9/2*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 3}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 3}] + 4/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 3}] - 31/1440*Log[2]*Zeta[5] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 63/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 15/256*Zeta[5]*EE[{0}, {2}, {4}])*e[2, 4, 3] ** e[1, 4, 4] ** eTilde[2, 4]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {3, 4, 4}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {4, 4, 3}] + 77507/172032*Zeta[7] + 9/4*EE[{0}, {2}, {4}]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 9/4*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 3}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 3}] + 2/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 3}] + 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {3}])*e[2, 4, 3] ** e[2, 4, 4] ** eTilde[2, 4]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {4, 2, 3}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {3, 2, 4}] + 7/92160*Zeta[3] + 9*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}])*e[0, 4, 4] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {4, 2, 3}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {3, 2, 4}] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 9*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 343/345600*Log[2]*Zeta[3] + 7/3840*Zeta[3]*EE[{0}, {2}, {3}] - 21/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 5/128*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** e[1, 4, 2] ** eTilde[2, 3]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {4, 2, 3}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {3, 2, 4}] + 31331/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 9/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {4}, {4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 21/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/128*Zeta[3]*EEbar[{1}, {4}, {4}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/1200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}] + 9/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** e[2, 4, 2] ** eTilde[2, 3]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {4, 2, 3}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {3, 2, 4}] + 9*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 343/691200*Log[2]*Zeta[3] - 7/7680*Zeta[3]*EE[{0}, {2}, {3}] + 21/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/128*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 4] ** e[0, 4, 2] ** eTilde[2, 3]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {4, 2, 3}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {3, 2, 4}] - 35831/5529600*Zeta[5] + 119/43200*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 1}, {4, 4}, {2, 4}] - 9*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{1}, {4}, {4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 343/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3/32*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 7/1200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** e[1, 4, 2] ** eTilde[2, 3]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {4, 2, 3}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {3, 2, 4}] - 21/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 9/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] - 217/11520*Log[2]*Zeta[5] - 21/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/256*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EE[{0}, {2}, {3}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}] + 9/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** e[2, 4, 2] ** eTilde[2, 3]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {4, 2, 3}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {3, 2, 4}] + 40331/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 21/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/128*Zeta[3]*EEbar[{1}, {4}, {4}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/1200*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 77/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 7/480*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {4, 2, 3}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {3, 2, 4}] + 21/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{1, 2}, {4, 4}, {2, 4}] - 9/2*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{2}, {4}, {4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] + 217/11520*Log[2]*Zeta[5] + 21/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 19/256*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EE[{0}, {2}, {3}])*e[2, 4, 4] ** e[1, 4, 2] ** eTilde[2, 3]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {4, 2, 3}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {3, 2, 4}] - 90947/172032*Zeta[7] + 9/4*EE[{0}, {2}, {3}]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 9/4*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{2}, {4}, {4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}] + 9/8*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** e[2, 4, 2] ** eTilde[2, 3]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {4, 2, 4}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {4, 2, 4}] + 7/92160*Zeta[3] + 9*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}])*e[0, 4, 4] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {4, 2, 4}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {4, 2, 4}] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 9*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 343/345600*Log[2]*Zeta[3] + 7/3840*Zeta[3]*EE[{0}, {2}, {4}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/20*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** e[1, 4, 2] ** eTilde[2, 4]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {4, 2, 4}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {4, 2, 4}] + 12071/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 9/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {4}, {4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 161/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}] + 9/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** e[2, 4, 2] ** eTilde[2, 4]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {4, 2, 4}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {4, 2, 4}] + 9*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 343/691200*Log[2]*Zeta[3] - 7/7680*Zeta[3]*EE[{0}, {2}, {4}] - 7/160*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 4] ** e[0, 4, 2] ** eTilde[2, 4]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {4, 2, 4}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {4, 2, 4}] - 16571/5529600*Zeta[5] + 119/43200*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 1}, {4, 4}, {2, 4}] - 9*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{1}, {4}, {4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 343/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3/32*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 161/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** e[1, 4, 2] ** eTilde[2, 4]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {4, 2, 4}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {4, 2, 4}] + 7/1280*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 9/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 217/5760*Log[2]*Zeta[5] + 7/320*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] - 5/256*Zeta[5]*EE[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}] + 9/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** e[2, 4, 2] ** eTilde[2, 4]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {4, 2, 4}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {4, 2, 4}] + 21071/5529600*Zeta[5] - 119/43200*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/480*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] - 7/960*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 161/9600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 7/480*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {4, 2, 4}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {4, 2, 4}] - 7/1280*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{1, 2}, {4, 4}, {2, 4}] - 9/2*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{2}, {4}, {4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 217/5760*Log[2]*Zeta[5] - 7/320*Zeta[3]*EEbar[{2}, {4}, {2}] + 11/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 5/256*Zeta[5]*EE[{0}, {2}, {4}])*e[2, 4, 4] ** e[1, 4, 2] ** eTilde[2, 4]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {4, 2, 4}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {4, 2, 4}] + 45967/86016*Zeta[7] + 9/4*EE[{0}, {2}, {4}]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 9/4*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{2}, {4}, {4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}] + 9/8*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** e[2, 4, 2] ** eTilde[2, 4]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {4, 3, 3}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {3, 3, 4}] + 9*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 8/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}])*e[0, 4, 4] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {4, 3, 3}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {3, 3, 4}] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 9*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 8/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] + 49/43200*Log[2]*Zeta[3] + 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/640*Zeta[3]*EEbar[{0}, {4}, {3}] + 63/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** e[1, 4, 3] ** eTilde[2, 3]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {4, 3, 3}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {3, 3, 4}] - 56719/5529600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 9/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 4/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] - 49/5400*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/640*Zeta[3]*EEbar[{1}, {4}, {3}] + 63/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[0, 4, 4] ** e[2, 4, 3] ** eTilde[2, 3]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {4, 3, 3}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {3, 3, 4}] + 9*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 8/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] - 49/86400*Log[2]*Zeta[3] - 49/640*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{0}, {4}, {3}] - 63/640*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 4] ** e[0, 4, 3] ** eTilde[2, 3]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {4, 3, 3}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {3, 3, 4}] + 43219/5529600*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 9*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 8/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] + 49/5400*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** e[1, 4, 3] ** eTilde[2, 3]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {4, 3, 3}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {3, 3, 4}] + 49/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 9/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 4/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 31/1440*Log[2]*Zeta[5] + 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/1280*Zeta[3]*EEbar[{2}, {4}, {3}] + 63/1280*Zeta[3]*EEbar[{2}, {4}, {4}] - 15/256*Zeta[5]*EE[{0}, {2}, {3}] + 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** e[2, 4, 3] ** eTilde[2, 3]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {4, 3, 3}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {3, 3, 4}] - 29719/5529600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 4/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] - 49/5400*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 49/640*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/640*Zeta[3]*EEbar[{1}, {4}, {3}] - 63/640*Zeta[3]*EEbar[{1}, {4}, {4}] + 91/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/960*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {4, 3, 3}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {3, 3, 4}] - 49/5120*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 9/2*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 4/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 31/1440*Log[2]*Zeta[5] - 49/1280*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/1280*Zeta[3]*EEbar[{2}, {4}, {3}] - 63/1280*Zeta[3]*EEbar[{2}, {4}, {4}] + 15/256*Zeta[5]*EE[{0}, {2}, {3}])*e[2, 4, 4] ** e[1, 4, 3] ** eTilde[2, 3]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {4, 3, 3}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {3, 3, 4}] + 77507/172032*Zeta[7] + 9/4*EE[{0}, {2}, {3}]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 9/4*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 2/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** e[2, 4, 3] ** eTilde[2, 3]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {4, 3, 4}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {4, 3, 4}] + 9*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}])*e[0, 4, 4] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {4, 3, 4}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {4, 3, 4}] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 9*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 343/345600*Log[2]*Zeta[3] + 7/160*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** e[1, 4, 3] ** eTilde[2, 4]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {4, 3, 4}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {4, 3, 4}] + 22331/5529600*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 9/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 413/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[0, 4, 4] ** e[2, 4, 3] ** eTilde[2, 4]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {4, 3, 4}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {4, 3, 4}] + 9*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 343/691200*Log[2]*Zeta[3] - 7/160*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 4] ** e[0, 4, 3] ** eTilde[2, 4]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {4, 3, 4}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {4, 3, 4}] - 35831/5529600*Zeta[5] + 343/86400*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 9*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 343/43200*Log[2]^2*Zeta[3] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 413/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** e[1, 4, 3] ** eTilde[2, 4]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {4, 3, 4}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {4, 3, 4}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 9/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 217/5760*Log[2]*Zeta[5] + 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] - 15/256*Zeta[5]*EE[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** e[2, 4, 3] ** eTilde[2, 4]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {4, 3, 4}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {4, 3, 4}] + 49331/5529600*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] - 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/960*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/160*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{1}, {4}, {4}] + 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 413/28800*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 7/960*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {4, 3, 4}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {4, 3, 4}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 9/2*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 217/5760*Log[2]*Zeta[5] - 7/320*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/320*Zeta[3]*EEbar[{2}, {4}, {4}] + 15/256*Zeta[5]*EE[{0}, {2}, {4}])*e[2, 4, 4] ** e[1, 4, 3] ** eTilde[2, 4]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {4, 3, 4}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {4, 3, 4}] - 42019/86016*Zeta[7] + 9/4*EE[{0}, {2}, {4}]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 9/4*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** e[2, 4, 3] ** eTilde[2, 4]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {4, 4, 3}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {3, 4, 4}] + 9*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 4}, {4, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] - 7/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}])*e[0, 4, 4] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {4, 4, 3}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {3, 4, 4}] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 9*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] - 7/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 343/345600*Log[2]*Zeta[3] + 7/80*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/80*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** e[1, 4, 4] ** eTilde[2, 3]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {4, 4, 3}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {3, 4, 4}] + 15179/1382400*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 9/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] - 7/10*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] + 7/80*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/80*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 49/40*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** e[2, 4, 4] ** eTilde[2, 3]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {4, 4, 3}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {3, 4, 4}] + 9*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {4, 4}, {4, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] - 7/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 343/691200*Log[2]*Zeta[3] - 7/80*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/80*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 4] ** e[0, 4, 4] ** eTilde[2, 3]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {4, 4, 3}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {3, 4, 4}] - 11579/1382400*Zeta[5] + 343/86400*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {3}]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 9*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] - 7/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] - 49/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 343/43200*Log[2]^2*Zeta[3] + 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** e[1, 4, 4] ** eTilde[2, 3]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {4, 4, 3}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {3, 4, 4}] + 7/640*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 9/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] - 7/10*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] - 217/11520*Log[2]*Zeta[5] + 7/160*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/16*Zeta[5]*EE[{0}, {2}, {3}] - 49/40*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** e[2, 4, 4] ** eTilde[2, 3]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {4, 4, 3}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {3, 4, 4}] + 7979/1382400*Zeta[5] - 343/86400*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {4, 4}, {4, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] - 7/10*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 343/43200*Log[2]^2*Zeta[3] - 7/80*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/80*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/14400*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 49/5760*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {4, 4, 3}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {3, 4, 4}] - 7/640*Zeta[3]^2 + 9/2*EE[{0}, {2}, {3}]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 9/2*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] - 7/10*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] - 49/10*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] + 217/11520*Log[2]*Zeta[5] - 7/160*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/160*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/16*Zeta[5]*EE[{0}, {2}, {3}])*e[2, 4, 4] ** e[1, 4, 4] ** eTilde[2, 3]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {4, 4, 3}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {3, 4, 4}] - 23/2048*Zeta[7] + 9/4*EE[{0}, {2}, {3}]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 9/4*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] - 7/20*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] - 49/20*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] - 49/80*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** e[2, 4, 4] ** eTilde[2, 3]
  + (9*EE[{0, 0, 0}, {4, 4, 2}, {4, 4, 4}] + 9*EEbar[{0, 0, 0}, {2, 4, 4}, {4, 4, 4}] + 9*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 4}, {4, 4}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {2, 4}] + 56/5*Log[2]*EEbar[{0, 0}, {4, 4}, {3, 4}] + 8/5*Log[2]*EEbar[{0, 0}, {4, 4}, {4, 4}])*e[0, 4, 4] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-9*EE[{0, 1, 0}, {4, 4, 2}, {4, 4, 4}] + 9*EEbar[{0, 1, 0}, {2, 4, 4}, {4, 4, 4}] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 4}, {4, 4}] - 9*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {2, 4}] + 56/5*Log[2]*EEbar[{1, 0}, {4, 4}, {3, 4}] + 8/5*Log[2]*EEbar[{1, 0}, {4, 4}, {4, 4}] + 49/43200*Log[2]*Zeta[3] - 7/40*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/40*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/40*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** e[1, 4, 4] ** eTilde[2, 4]
  + (9/2*EE[{0, 2, 0}, {4, 4, 2}, {4, 4, 4}] + 9/2*EEbar[{0, 2, 0}, {2, 4, 4}, {4, 4, 4}] - 293/43200*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 4}, {4, 4}] + 9/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {2, 4}] + 28/5*Log[2]*EEbar[{2, 0}, {4, 4}, {3, 4}] + 4/5*Log[2]*EEbar[{2, 0}, {4, 4}, {4, 4}] - 49/5400*Log[2]^2*Zeta[3] - 7/40*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/40*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/40*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/5*Log[2]*Zeta[3]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** e[2, 4, 4] ** eTilde[2, 4]
  + (-9*EE[{1, 0, 0}, {4, 4, 2}, {4, 4, 4}] + 9*EEbar[{0, 0, 1}, {2, 4, 4}, {4, 4, 4}] + 9*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] + 9*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {4, 4}, {4, 4}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {2, 4}] + 56/5*Log[2]*EEbar[{0, 1}, {4, 4}, {3, 4}] + 8/5*Log[2]*EEbar[{0, 1}, {4, 4}, {4, 4}] - 49/86400*Log[2]*Zeta[3] + 7/40*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/40*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/40*Zeta[3]*EEbar[{0}, {4}, {4}])*e[1, 4, 4] ** e[0, 4, 4] ** eTilde[2, 4]
  + (9*EE[{1, 1, 0}, {4, 4, 2}, {4, 4, 4}] + 9*EEbar[{0, 1, 1}, {2, 4, 4}, {4, 4, 4}] + 811/86400*Zeta[5] - 49/10800*rhoSV[1, 1, 3] + 9*EE[{0}, {2}, {4}]*EEbar[{1, 1}, {4, 4}, {4, 4}] - 9*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {2, 4}] + 56/5*Log[2]*EEbar[{1, 1}, {4, 4}, {3, 4}] + 8/5*Log[2]*EEbar[{1, 1}, {4, 4}, {4, 4}] + 49/5400*Log[2]^2*Zeta[3] - 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[1, 4, 4] ** e[1, 4, 4] ** eTilde[2, 4]
  + (-9/2*EE[{1, 2, 0}, {4, 4, 2}, {4, 4, 4}] + 9/2*EEbar[{0, 2, 1}, {2, 4, 4}, {4, 4, 4}] - 7/320*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{2, 1}, {4, 4}, {4, 4}] + 9/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {2, 4}] + 28/5*Log[2]*EEbar[{2, 1}, {4, 4}, {3, 4}] + 4/5*Log[2]*EEbar[{2, 1}, {4, 4}, {4, 4}] - 31/720*Log[2]*Zeta[5] - 7/80*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/80*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/16*Zeta[5]*EE[{0}, {2}, {4}] + 7/5*Log[2]*Zeta[3]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** e[2, 4, 4] ** eTilde[2, 4]
  + (9/2*EE[{2, 0, 0}, {4, 4, 2}, {4, 4, 4}] + 9/2*EEbar[{0, 0, 2}, {2, 4, 4}, {4, 4, 4}] - 259/21600*Zeta[5] + 49/10800*rhoSV[1, 1, 3] + 9/2*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] + 9/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {4, 4}, {4, 4}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {2, 4}] + 28/5*Log[2]*EEbar[{0, 2}, {4, 4}, {3, 4}] + 4/5*Log[2]*EEbar[{0, 2}, {4, 4}, {4, 4}] - 49/5400*Log[2]^2*Zeta[3] + 7/40*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/40*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/40*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/3600*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}])*e[2, 4, 4] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-9/2*EE[{2, 1, 0}, {4, 4, 2}, {4, 4, 4}] + 9/2*EEbar[{0, 1, 2}, {2, 4, 4}, {4, 4, 4}] + 7/320*Zeta[3]^2 + 9/2*EE[{0}, {2}, {4}]*EEbar[{1, 2}, {4, 4}, {4, 4}] - 9/2*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {2, 4}] + 28/5*Log[2]*EEbar[{1, 2}, {4, 4}, {3, 4}] + 4/5*Log[2]*EEbar[{1, 2}, {4, 4}, {4, 4}] + 31/720*Log[2]*Zeta[5] + 7/80*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/80*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/16*Zeta[5]*EE[{0}, {2}, {4}])*e[2, 4, 4] ** e[1, 4, 4] ** eTilde[2, 4]
  + (9/4*EE[{2, 2, 0}, {4, 4, 2}, {4, 4, 4}] + 9/4*EEbar[{0, 2, 2}, {2, 4, 4}, {4, 4, 4}] + 13/256*Zeta[7] + 9/4*EE[{0}, {2}, {4}]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 9/4*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {2, 4}] + 14/5*Log[2]*EEbar[{2, 2}, {4, 4}, {3, 4}] + 2/5*Log[2]*EEbar[{2, 2}, {4, 4}, {4, 4}] + 7/10*Log[2]*Zeta[3]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** e[2, 4, 4] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {2, 3, 3}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {3, 3, 2}] + 5*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {6}, {2}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 6}, {3, 2}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] - 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] + 961/189*Log[2]^2*EEbar[{0}, {6}, {2}] + 31/189*Log[2]^2*EEbar[{0}, {6}, {3}] + 961/189*Log[2]^2*EEbar[{0}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] - 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*e[0, 6, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {2, 3, 3}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {3, 3, 2}] + 5*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {6}, {2}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 6}, {3, 2}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] - 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] + 961/189*Log[2]^2*EEbar[{1}, {6}, {2}] + 31/189*Log[2]^2*EEbar[{1}, {6}, {3}] + 961/189*Log[2]^2*EEbar[{1}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] - 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*e[1, 6, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {2, 3, 3}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {3, 3, 2}] + 5/36864*Zeta[5] + 5/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {6}, {2}] + 5/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 6}, {3, 2}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] - 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] + 961/378*Log[2]^2*EEbar[{2}, {6}, {2}] + 31/378*Log[2]^2*EEbar[{2}, {6}, {3}] + 961/378*Log[2]^2*EEbar[{2}, {6}, {4}] - 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] - 31/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] - 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*e[2, 6, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {2, 3, 3}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {3, 3, 2}] + 5/6*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{3}, {6}, {2}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{0, 3}, {2, 6}, {3, 2}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] - 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 961/580608*Log[2]*Zeta[5] + 961/1134*Log[2]^2*EEbar[{3}, {6}, {2}] + 31/1134*Log[2]^2*EEbar[{3}, {6}, {3}] + 961/1134*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/1536*Zeta[5]*EE[{0}, {2}, {3}] - 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] - 31/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] - 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*e[3, 6, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {2, 3, 3}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {3, 3, 2}] + 61949/802816*Zeta[7] + 961/48384*rhoSV[1, 1, 5] + 5/24*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{4}, {6}, {2}] + 5/24*EE[{0}, {2}, {3}]*EEbar[{0, 4}, {2, 6}, {3, 2}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] - 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] + 961/4536*Log[2]^2*EEbar[{4}, {6}, {2}] + 31/4536*Log[2]^2*EEbar[{4}, {6}, {3}] + 961/4536*Log[2]^2*EEbar[{4}, {6}, {4}] + 5/64*Zeta[5]*EE[{0, 0}, {2, 2}, {3, 3}] - 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] - 31/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] - 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] - 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {3}])*e[4, 6, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {2, 3, 4}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {4, 3, 2}] + 5*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {6}, {2}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 6}, {3, 2}] - 10/3*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] - 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] - 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] - 310/189*Log[2]^2*EEbar[{0}, {6}, {3}] + 310/189*Log[2]^2*EEbar[{0}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] - 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*e[0, 6, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {2, 3, 4}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {4, 3, 2}] + 5*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {6}, {2}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 6}, {3, 2}] - 10/3*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] - 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] - 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] - 310/189*Log[2]^2*EEbar[{1}, {6}, {3}] + 310/189*Log[2]^2*EEbar[{1}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] - 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*e[1, 6, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {2, 3, 4}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {4, 3, 2}] + 5/36864*Zeta[5] + 5/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {6}, {2}] + 5/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 6}, {3, 2}] - 5/3*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] - 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] - 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] - 155/189*Log[2]^2*EEbar[{2}, {6}, {3}] + 155/189*Log[2]^2*EEbar[{2}, {6}, {4}] - 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] - 31/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] - 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*e[2, 6, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {2, 3, 4}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {4, 3, 2}] + 5/6*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{3}, {6}, {2}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{0, 3}, {2, 6}, {3, 2}] - 5/9*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] - 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] - 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] - 961/580608*Log[2]*Zeta[5] - 155/567*Log[2]^2*EEbar[{3}, {6}, {3}] + 155/567*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/1536*Zeta[5]*EE[{0}, {2}, {4}] - 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] - 31/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] - 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*e[3, 6, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {2, 3, 4}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {4, 3, 2}] - 22091/1032192*Zeta[7] + 5/24*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{4}, {6}, {2}] + 5/24*EE[{0}, {2}, {4}]*EEbar[{0, 4}, {2, 6}, {3, 2}] - 5/36*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] - 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] - 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] - 155/2268*Log[2]^2*EEbar[{4}, {6}, {3}] + 155/2268*Log[2]^2*EEbar[{4}, {6}, {4}] + 5/64*Zeta[5]*EE[{0, 0}, {2, 2}, {3, 4}] - 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] - 31/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] - 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] - 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {4}])*e[4, 6, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {2, 4, 3}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {3, 4, 2}] + 5*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {6}, {2}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 6}, {4, 2}] - 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] - 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 10/3*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] + 310/189*Log[2]^2*EEbar[{0}, {6}, {3}] - 310/189*Log[2]^2*EEbar[{0}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] - 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*e[0, 6, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {2, 4, 3}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {3, 4, 2}] + 5*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {6}, {2}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 6}, {4, 2}] - 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] - 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 10/3*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] + 310/189*Log[2]^2*EEbar[{1}, {6}, {3}] - 310/189*Log[2]^2*EEbar[{1}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] - 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*e[1, 6, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {2, 4, 3}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {3, 4, 2}] + 5/36864*Zeta[5] + 5/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {6}, {2}] + 5/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 6}, {4, 2}] - 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] - 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 5/3*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] + 155/189*Log[2]^2*EEbar[{2}, {6}, {3}] - 155/189*Log[2]^2*EEbar[{2}, {6}, {4}] - 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] - 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] - 31/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*e[2, 6, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {2, 4, 3}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {3, 4, 2}] + 5/6*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{3}, {6}, {2}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{0, 3}, {2, 6}, {4, 2}] - 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] - 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 5/9*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] - 961/580608*Log[2]*Zeta[5] + 155/567*Log[2]^2*EEbar[{3}, {6}, {3}] - 155/567*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/1536*Zeta[5]*EE[{0}, {2}, {3}] - 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] - 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] - 31/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*e[3, 6, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {2, 4, 3}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {3, 4, 2}] - 22091/1032192*Zeta[7] + 5/24*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{4}, {6}, {2}] + 5/24*EE[{0}, {2}, {3}]*EEbar[{0, 4}, {2, 6}, {4, 2}] - 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] - 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 5/36*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] + 155/2268*Log[2]^2*EEbar[{4}, {6}, {3}] - 155/2268*Log[2]^2*EEbar[{4}, {6}, {4}] + 5/64*Zeta[5]*EE[{0, 0}, {2, 2}, {4, 3}] - 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] - 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] - 31/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] - 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {3}])*e[4, 6, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {2, 4, 4}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {4, 4, 2}] + 5*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {6}, {2}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 6}, {4, 2}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] - 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] + 961/189*Log[2]^2*EEbar[{0}, {6}, {2}] + 961/189*Log[2]^2*EEbar[{0}, {6}, {3}] + 31/189*Log[2]^2*EEbar[{0}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] - 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*e[0, 6, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {2, 4, 4}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {4, 4, 2}] + 5*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {6}, {2}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 6}, {4, 2}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] - 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] + 961/189*Log[2]^2*EEbar[{1}, {6}, {2}] + 961/189*Log[2]^2*EEbar[{1}, {6}, {3}] + 31/189*Log[2]^2*EEbar[{1}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] - 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*e[1, 6, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {2, 4, 4}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {4, 4, 2}] + 5/36864*Zeta[5] + 5/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {6}, {2}] + 5/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 6}, {4, 2}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] - 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] + 961/378*Log[2]^2*EEbar[{2}, {6}, {2}] + 961/378*Log[2]^2*EEbar[{2}, {6}, {3}] + 31/378*Log[2]^2*EEbar[{2}, {6}, {4}] - 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] - 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] - 31/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*e[2, 6, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {2, 4, 4}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {4, 4, 2}] + 5/6*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{3}, {6}, {2}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{0, 3}, {2, 6}, {4, 2}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] - 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] - 961/580608*Log[2]*Zeta[5] + 961/1134*Log[2]^2*EEbar[{3}, {6}, {2}] + 961/1134*Log[2]^2*EEbar[{3}, {6}, {3}] + 31/1134*Log[2]^2*EEbar[{3}, {6}, {4}] + 5/1536*Zeta[5]*EE[{0}, {2}, {4}] - 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] - 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] - 31/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*e[3, 6, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {2, 4, 4}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {4, 4, 2}] + 61949/802816*Zeta[7] + 961/48384*rhoSV[1, 1, 5] + 5/24*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{4}, {6}, {2}] + 5/24*EE[{0}, {2}, {4}]*EEbar[{0, 4}, {2, 6}, {4, 2}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] - 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] + 961/4536*Log[2]^2*EEbar[{4}, {6}, {2}] + 961/4536*Log[2]^2*EEbar[{4}, {6}, {3}] + 31/4536*Log[2]^2*EEbar[{4}, {6}, {4}] + 5/64*Zeta[5]*EE[{0, 0}, {2, 2}, {4, 4}] - 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] - 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] - 31/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] - 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {4}])*e[4, 6, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {3, 3, 3}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {3, 3, 3}] + 5*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {6}, {3}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 6}, {3, 3}] + 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] + 32/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] + 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 992/189*Log[2]^2*EEbar[{0}, {6}, {2}] - 32/189*Log[2]^2*EEbar[{0}, {6}, {3}] - 992/189*Log[2]^2*EEbar[{0}, {6}, {4}] + 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] + 32/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] + 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*e[0, 6, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {3, 3, 3}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {3, 3, 3}] + 5*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {6}, {3}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 6}, {3, 3}] + 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] + 32/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] + 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 992/189*Log[2]^2*EEbar[{1}, {6}, {2}] - 32/189*Log[2]^2*EEbar[{1}, {6}, {3}] - 992/189*Log[2]^2*EEbar[{1}, {6}, {4}] + 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] + 32/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] + 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*e[1, 6, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {3, 3, 3}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {3, 3, 3}] + 5/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {6}, {3}] + 5/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 6}, {3, 3}] + 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] + 16/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] + 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 496/189*Log[2]^2*EEbar[{2}, {6}, {2}] - 16/189*Log[2]^2*EEbar[{2}, {6}, {3}] - 496/189*Log[2]^2*EEbar[{2}, {6}, {4}] + 496/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] + 16/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] + 496/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*e[2, 6, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {3, 3, 3}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {3, 3, 3}] + 5/6*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{3}, {6}, {3}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{0, 3}, {2, 6}, {3, 3}] + 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] + 16/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] + 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] + 31/18144*Log[2]*Zeta[5] - 496/567*Log[2]^2*EEbar[{3}, {6}, {2}] - 16/567*Log[2]^2*EEbar[{3}, {6}, {3}] - 496/567*Log[2]^2*EEbar[{3}, {6}, {4}] + 496/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] + 16/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] + 496/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*e[3, 6, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {3, 3, 3}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {3, 3, 3}] - 6617/112896*Zeta[7] - 31/1512*rhoSV[1, 1, 5] + 5/24*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{4}, {6}, {3}] + 5/24*EE[{0}, {2}, {3}]*EEbar[{0, 4}, {2, 6}, {3, 3}] + 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] + 4/567*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] + 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 124/567*Log[2]^2*EEbar[{4}, {6}, {2}] - 4/567*Log[2]^2*EEbar[{4}, {6}, {3}] - 124/567*Log[2]^2*EEbar[{4}, {6}, {4}] + 124/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] + 4/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] + 124/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] + 31/756*Log[2]*Zeta[5]*EE[{0}, {2}, {3}])*e[4, 6, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {3, 3, 4}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {4, 3, 3}] + 5*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {6}, {3}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 6}, {3, 3}] - 10/3*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] + 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] + 662/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] + 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] - 31/9*Log[2]^2*EEbar[{0}, {6}, {2}] - 331/189*Log[2]^2*EEbar[{0}, {6}, {3}] - 341/189*Log[2]^2*EEbar[{0}, {6}, {4}] + 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] + 32/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] + 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*e[0, 6, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {3, 3, 4}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {4, 3, 3}] + 5*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {6}, {3}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 6}, {3, 3}] - 10/3*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] + 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] + 662/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] + 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] - 31/9*Log[2]^2*EEbar[{1}, {6}, {2}] - 331/189*Log[2]^2*EEbar[{1}, {6}, {3}] - 341/189*Log[2]^2*EEbar[{1}, {6}, {4}] + 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] + 32/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] + 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*e[1, 6, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {3, 3, 4}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {4, 3, 3}] + 5/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {6}, {3}] + 5/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 6}, {3, 3}] - 5/3*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] + 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] + 331/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] + 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] - 31/18*Log[2]^2*EEbar[{2}, {6}, {2}] - 331/378*Log[2]^2*EEbar[{2}, {6}, {3}] - 341/378*Log[2]^2*EEbar[{2}, {6}, {4}] + 496/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] + 16/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] + 496/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*e[2, 6, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {3, 3, 4}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {4, 3, 3}] + 5/6*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{3}, {6}, {3}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{0, 3}, {2, 6}, {3, 3}] - 5/9*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] + 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] + 331/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] + 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] + 31/18144*Log[2]*Zeta[5] - 31/54*Log[2]^2*EEbar[{3}, {6}, {2}] - 331/1134*Log[2]^2*EEbar[{3}, {6}, {3}] - 341/1134*Log[2]^2*EEbar[{3}, {6}, {4}] + 496/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] + 16/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] + 496/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*e[3, 6, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {3, 3, 4}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {4, 3, 3}] - 9103/258048*Zeta[7] - 31/2304*rhoSV[1, 1, 5] + 5/24*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{4}, {6}, {3}] + 5/24*EE[{0}, {2}, {4}]*EEbar[{0, 4}, {2, 6}, {3, 3}] - 5/36*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] + 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] + 331/2268*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] + 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] - 31/216*Log[2]^2*EEbar[{4}, {6}, {2}] - 331/4536*Log[2]^2*EEbar[{4}, {6}, {3}] - 341/4536*Log[2]^2*EEbar[{4}, {6}, {4}] + 124/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] + 4/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] + 124/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] + 31/756*Log[2]*Zeta[5]*EE[{0}, {2}, {4}])*e[4, 6, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {3, 4, 3}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {3, 4, 3}] + 5*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {6}, {3}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 6}, {4, 3}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] - 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] - 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 10/3*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] + 31/9*Log[2]^2*EEbar[{0}, {6}, {2}] + 331/189*Log[2]^2*EEbar[{0}, {6}, {3}] + 341/189*Log[2]^2*EEbar[{0}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] - 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*e[0, 6, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {3, 4, 3}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {3, 4, 3}] + 5*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {6}, {3}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 6}, {4, 3}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] - 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] - 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 10/3*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] + 31/9*Log[2]^2*EEbar[{1}, {6}, {2}] + 331/189*Log[2]^2*EEbar[{1}, {6}, {3}] + 341/189*Log[2]^2*EEbar[{1}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] - 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*e[1, 6, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {3, 4, 3}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {3, 4, 3}] + 5/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {6}, {3}] + 5/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 6}, {4, 3}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] - 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] - 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 5/3*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] + 31/18*Log[2]^2*EEbar[{2}, {6}, {2}] + 331/378*Log[2]^2*EEbar[{2}, {6}, {3}] + 341/378*Log[2]^2*EEbar[{2}, {6}, {4}] - 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] - 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] - 31/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*e[2, 6, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {3, 4, 3}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {3, 4, 3}] + 5/6*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{3}, {6}, {3}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{0, 3}, {2, 6}, {4, 3}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] - 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] - 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 5/9*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] - 961/580608*Log[2]*Zeta[5] + 31/54*Log[2]^2*EEbar[{3}, {6}, {2}] + 331/1134*Log[2]^2*EEbar[{3}, {6}, {3}] + 341/1134*Log[2]^2*EEbar[{3}, {6}, {4}] - 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] - 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] - 31/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*e[3, 6, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {3, 4, 3}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {3, 4, 3}] + 6617/114688*Zeta[7] + 31/2304*rhoSV[1, 1, 5] + 5/24*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{4}, {6}, {3}] + 5/24*EE[{0}, {2}, {3}]*EEbar[{0, 4}, {2, 6}, {4, 3}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] - 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] - 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 5/36*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] + 31/216*Log[2]^2*EEbar[{4}, {6}, {2}] + 331/4536*Log[2]^2*EEbar[{4}, {6}, {3}] + 341/4536*Log[2]^2*EEbar[{4}, {6}, {4}] - 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] - 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] - 31/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] - 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {3}])*e[4, 6, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {3, 4, 4}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {4, 4, 3}] + 5*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {6}, {3}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 6}, {4, 3}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] - 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] + 961/189*Log[2]^2*EEbar[{0}, {6}, {2}] + 961/189*Log[2]^2*EEbar[{0}, {6}, {3}] + 31/189*Log[2]^2*EEbar[{0}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] - 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*e[0, 6, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {3, 4, 4}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {4, 4, 3}] + 5*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {6}, {3}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 6}, {4, 3}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] - 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] + 961/189*Log[2]^2*EEbar[{1}, {6}, {2}] + 961/189*Log[2]^2*EEbar[{1}, {6}, {3}] + 31/189*Log[2]^2*EEbar[{1}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] - 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*e[1, 6, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {3, 4, 4}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {4, 4, 3}] + 5/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {6}, {3}] + 5/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 6}, {4, 3}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] - 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] + 961/378*Log[2]^2*EEbar[{2}, {6}, {2}] + 961/378*Log[2]^2*EEbar[{2}, {6}, {3}] + 31/378*Log[2]^2*EEbar[{2}, {6}, {4}] - 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] - 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] - 31/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*e[2, 6, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {3, 4, 4}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {4, 4, 3}] + 5/6*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{3}, {6}, {3}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{0, 3}, {2, 6}, {4, 3}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] - 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] - 961/580608*Log[2]*Zeta[5] + 961/1134*Log[2]^2*EEbar[{3}, {6}, {2}] + 961/1134*Log[2]^2*EEbar[{3}, {6}, {3}] + 31/1134*Log[2]^2*EEbar[{3}, {6}, {4}] - 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] - 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] - 31/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*e[3, 6, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {3, 4, 4}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {4, 4, 3}] + 248267/7225344*Zeta[7] + 961/48384*rhoSV[1, 1, 5] + 5/24*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{4}, {6}, {3}] + 5/24*EE[{0}, {2}, {4}]*EEbar[{0, 4}, {2, 6}, {4, 3}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] - 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] + 961/4536*Log[2]^2*EEbar[{4}, {6}, {2}] + 961/4536*Log[2]^2*EEbar[{4}, {6}, {3}] + 31/4536*Log[2]^2*EEbar[{4}, {6}, {4}] - 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] - 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] - 31/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] - 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {4}])*e[4, 6, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {4, 3, 3}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {3, 3, 4}] + 5*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {6}, {4}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] - 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] + 961/189*Log[2]^2*EEbar[{0}, {6}, {2}] + 31/189*Log[2]^2*EEbar[{0}, {6}, {3}] + 961/189*Log[2]^2*EEbar[{0}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] - 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*e[0, 6, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {4, 3, 3}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {3, 3, 4}] + 5*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {6}, {4}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] - 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] + 961/189*Log[2]^2*EEbar[{1}, {6}, {2}] + 31/189*Log[2]^2*EEbar[{1}, {6}, {3}] + 961/189*Log[2]^2*EEbar[{1}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] - 31/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] - 961/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*e[1, 6, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {4, 3, 3}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {3, 3, 4}] + 5/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {6}, {4}] + 5/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] - 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] + 961/378*Log[2]^2*EEbar[{2}, {6}, {2}] + 31/378*Log[2]^2*EEbar[{2}, {6}, {3}] + 961/378*Log[2]^2*EEbar[{2}, {6}, {4}] - 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] - 31/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] - 961/378*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*e[2, 6, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {4, 3, 3}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {3, 3, 4}] + 5/6*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{3}, {6}, {4}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] - 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 961/580608*Log[2]*Zeta[5] + 961/1134*Log[2]^2*EEbar[{3}, {6}, {2}] + 31/1134*Log[2]^2*EEbar[{3}, {6}, {3}] + 961/1134*Log[2]^2*EEbar[{3}, {6}, {4}] - 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] - 31/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] - 961/1134*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*e[3, 6, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {4, 3, 3}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {3, 3, 4}] + 248267/7225344*Zeta[7] + 961/48384*rhoSV[1, 1, 5] + 5/24*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{4}, {6}, {4}] + 5/24*EE[{0}, {2}, {3}]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] - 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] + 961/4536*Log[2]^2*EEbar[{4}, {6}, {2}] + 31/4536*Log[2]^2*EEbar[{4}, {6}, {3}] + 961/4536*Log[2]^2*EEbar[{4}, {6}, {4}] - 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] - 31/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] - 961/4536*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] - 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {3}])*e[4, 6, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {4, 3, 4}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {4, 3, 4}] + 5*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {6}, {4}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 10/3*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] - 31/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] - 331/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] + 31/9*Log[2]^2*EEbar[{0}, {6}, {2}] + 341/189*Log[2]^2*EEbar[{0}, {6}, {3}] + 331/189*Log[2]^2*EEbar[{0}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] - 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*e[0, 6, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {4, 3, 4}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {4, 3, 4}] + 5*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {6}, {4}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 10/3*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 961/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] - 31/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] - 331/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] + 31/9*Log[2]^2*EEbar[{1}, {6}, {2}] + 341/189*Log[2]^2*EEbar[{1}, {6}, {3}] + 331/189*Log[2]^2*EEbar[{1}, {6}, {4}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] - 31/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] - 961/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*e[1, 6, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {4, 3, 4}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {4, 3, 4}] + 5/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {6}, {4}] + 5/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 5/3*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 961/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] - 31/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] - 331/378*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] + 31/18*Log[2]^2*EEbar[{2}, {6}, {2}] + 341/378*Log[2]^2*EEbar[{2}, {6}, {3}] + 331/378*Log[2]^2*EEbar[{2}, {6}, {4}] - 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] - 31/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] - 961/378*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*e[2, 6, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {4, 3, 4}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {4, 3, 4}] + 5/6*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{3}, {6}, {4}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 5/9*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 961/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] - 31/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] - 331/1134*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] - 961/580608*Log[2]*Zeta[5] + 31/54*Log[2]^2*EEbar[{3}, {6}, {2}] + 341/1134*Log[2]^2*EEbar[{3}, {6}, {3}] + 331/1134*Log[2]^2*EEbar[{3}, {6}, {4}] - 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] - 31/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] - 961/1134*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*e[3, 6, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {4, 3, 4}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {4, 3, 4}] + 6617/114688*Zeta[7] + 31/2304*rhoSV[1, 1, 5] + 5/24*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{4}, {6}, {4}] + 5/24*EE[{0}, {2}, {4}]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 5/36*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 961/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] - 31/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] - 331/4536*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] + 31/216*Log[2]^2*EEbar[{4}, {6}, {2}] + 341/4536*Log[2]^2*EEbar[{4}, {6}, {3}] + 331/4536*Log[2]^2*EEbar[{4}, {6}, {4}] - 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] - 31/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] - 961/4536*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] - 961/24192*Log[2]*Zeta[5]*EE[{0}, {2}, {4}])*e[4, 6, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {4, 4, 3}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {3, 4, 4}] + 5*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {6}, {4}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 6}, {4, 4}] + 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 2}] + 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 3}] + 662/189*Log[2]*EEbar[{0, 0}, {2, 6}, {3, 4}] - 10/3*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] - 31/9*Log[2]^2*EEbar[{0}, {6}, {2}] - 341/189*Log[2]^2*EEbar[{0}, {6}, {3}] - 331/189*Log[2]^2*EEbar[{0}, {6}, {4}] + 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {2}] + 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {3}] + 32/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0}, {6}, {4}])*e[0, 6, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {4, 4, 3}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {3, 4, 4}] + 5*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {6}, {4}] + 5*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 6}, {4, 4}] + 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 2}] + 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 3}] + 662/189*Log[2]*EEbar[{0, 1}, {2, 6}, {3, 4}] - 10/3*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] - 31/9*Log[2]^2*EEbar[{1}, {6}, {2}] - 341/189*Log[2]^2*EEbar[{1}, {6}, {3}] - 331/189*Log[2]^2*EEbar[{1}, {6}, {4}] + 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {2}] + 992/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {3}] + 32/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1}, {6}, {4}])*e[1, 6, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {4, 4, 3}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {3, 4, 4}] + 5/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {6}, {4}] + 5/2*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 6}, {4, 4}] + 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 2}] + 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 3}] + 331/189*Log[2]*EEbar[{0, 2}, {2, 6}, {3, 4}] - 5/3*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] - 31/18*Log[2]^2*EEbar[{2}, {6}, {2}] - 341/378*Log[2]^2*EEbar[{2}, {6}, {3}] - 331/378*Log[2]^2*EEbar[{2}, {6}, {4}] + 496/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {2}] + 496/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {3}] + 16/189*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2}, {6}, {4}])*e[2, 6, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {4, 4, 3}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {3, 4, 4}] + 5/6*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{3}, {6}, {4}] + 5/6*EE[{0}, {2}, {3}]*EEbar[{0, 3}, {2, 6}, {4, 4}] + 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 2}] + 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 3}] + 331/567*Log[2]*EEbar[{0, 3}, {2, 6}, {3, 4}] - 5/9*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] + 31/18144*Log[2]*Zeta[5] - 31/54*Log[2]^2*EEbar[{3}, {6}, {2}] - 341/1134*Log[2]^2*EEbar[{3}, {6}, {3}] - 331/1134*Log[2]^2*EEbar[{3}, {6}, {4}] + 496/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {2}] + 496/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {3}] + 16/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{3}, {6}, {4}])*e[3, 6, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {4, 4, 3}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {3, 4, 4}] - 9103/258048*Zeta[7] - 31/2304*rhoSV[1, 1, 5] + 5/24*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{4}, {6}, {4}] + 5/24*EE[{0}, {2}, {3}]*EEbar[{0, 4}, {2, 6}, {4, 4}] + 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 2}] + 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 3}] + 331/2268*Log[2]*EEbar[{0, 4}, {2, 6}, {3, 4}] - 5/36*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] - 31/216*Log[2]^2*EEbar[{4}, {6}, {2}] - 341/4536*Log[2]^2*EEbar[{4}, {6}, {3}] - 331/4536*Log[2]^2*EEbar[{4}, {6}, {4}] + 124/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {2}] + 124/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {3}] + 4/567*Log[2]*EE[{0}, {2}, {3}]*EEbar[{4}, {6}, {4}] + 31/756*Log[2]*Zeta[5]*EE[{0}, {2}, {3}])*e[4, 6, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (5*EE[{0, 0, 0}, {6, 2, 2}, {4, 4, 4}] + 5*EEbar[{0, 0, 0}, {2, 2, 6}, {4, 4, 4}] + 5*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {6}, {4}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 6}, {4, 4}] + 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 2}] + 992/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 3}] + 32/189*Log[2]*EEbar[{0, 0}, {2, 6}, {4, 4}] - 992/189*Log[2]^2*EEbar[{0}, {6}, {2}] - 992/189*Log[2]^2*EEbar[{0}, {6}, {3}] - 32/189*Log[2]^2*EEbar[{0}, {6}, {4}] + 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {2}] + 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {3}] + 32/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0}, {6}, {4}])*e[0, 6, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-5*EE[{1, 0, 0}, {6, 2, 2}, {4, 4, 4}] + 5*EEbar[{0, 0, 1}, {2, 2, 6}, {4, 4, 4}] + 5*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {6}, {4}] + 5*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 6}, {4, 4}] + 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 2}] + 992/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 3}] + 32/189*Log[2]*EEbar[{0, 1}, {2, 6}, {4, 4}] - 992/189*Log[2]^2*EEbar[{1}, {6}, {2}] - 992/189*Log[2]^2*EEbar[{1}, {6}, {3}] - 32/189*Log[2]^2*EEbar[{1}, {6}, {4}] + 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {2}] + 992/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {3}] + 32/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1}, {6}, {4}])*e[1, 6, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (5/2*EE[{2, 0, 0}, {6, 2, 2}, {4, 4, 4}] + 5/2*EEbar[{0, 0, 2}, {2, 2, 6}, {4, 4, 4}] + 5/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {6}, {4}] + 5/2*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 6}, {4, 4}] + 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 2}] + 496/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 3}] + 16/189*Log[2]*EEbar[{0, 2}, {2, 6}, {4, 4}] - 496/189*Log[2]^2*EEbar[{2}, {6}, {2}] - 496/189*Log[2]^2*EEbar[{2}, {6}, {3}] - 16/189*Log[2]^2*EEbar[{2}, {6}, {4}] + 496/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {2}] + 496/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {3}] + 16/189*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2}, {6}, {4}])*e[2, 6, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-5/6*EE[{3, 0, 0}, {6, 2, 2}, {4, 4, 4}] + 5/6*EEbar[{0, 0, 3}, {2, 2, 6}, {4, 4, 4}] + 5/6*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{3}, {6}, {4}] + 5/6*EE[{0}, {2}, {4}]*EEbar[{0, 3}, {2, 6}, {4, 4}] + 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 2}] + 496/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 3}] + 16/567*Log[2]*EEbar[{0, 3}, {2, 6}, {4, 4}] + 31/18144*Log[2]*Zeta[5] - 496/567*Log[2]^2*EEbar[{3}, {6}, {2}] - 496/567*Log[2]^2*EEbar[{3}, {6}, {3}] - 16/567*Log[2]^2*EEbar[{3}, {6}, {4}] + 496/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {2}] + 496/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {3}] + 16/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{3}, {6}, {4}])*e[3, 6, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (5/24*EE[{4, 0, 0}, {6, 2, 2}, {4, 4, 4}] + 5/24*EEbar[{0, 0, 4}, {2, 2, 6}, {4, 4, 4}] - 6617/112896*Zeta[7] - 31/1512*rhoSV[1, 1, 5] + 5/24*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{4}, {6}, {4}] + 5/24*EE[{0}, {2}, {4}]*EEbar[{0, 4}, {2, 6}, {4, 4}] + 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 2}] + 124/567*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 3}] + 4/567*Log[2]*EEbar[{0, 4}, {2, 6}, {4, 4}] - 124/567*Log[2]^2*EEbar[{4}, {6}, {2}] - 124/567*Log[2]^2*EEbar[{4}, {6}, {3}] - 4/567*Log[2]^2*EEbar[{4}, {6}, {4}] + 124/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {2}] + 124/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {3}] + 4/567*Log[2]*EE[{0}, {2}, {4}]*EEbar[{4}, {6}, {4}] + 31/756*Log[2]*Zeta[5]*EE[{0}, {2}, {4}])*e[4, 6, 4] ** eTilde[2, 4] ** eTilde[2, 4]
}


==> anc/IeqvDepth4.txt <==
(* Ieqv[4, d]: the terms of modular depth 4 and degree d (d <= 10) of the generating series I^eqv (5.1), I^eqv = 1 + sum_r sum_d Ieqv[r, d]; the coefficient of a word equals the normalisation of (5.76) times the equivariant iterated Eisenstein integral, in terms of EE (iterated Eisenstein integrals (2.61)), EEbar (complex conjugate), Log[2], Zeta[n] and rhoSV[i1, ..., ir] = rho^-1(sv(f_i1 ... f_ir)); words a ** b ** ... in the letters e[j, k, mu] = eps^(j)_{k|mu} and eTilde[2, nu] = tilde-eps_{2|nu} *)
{
Ieqv[4, 8] -> (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/432*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 1/432*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0}, {2}, {3}] - 1/288*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/144*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 1/432*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0}, {2}, {4}] + 5/864*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/432*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 1/216*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {3}] - 1/144*Zeta[3]*EE[{0}, {2}, {3}] - 1/144*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 1/216*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {3}] - 1/144*Zeta[3]*EE[{0}, {2}, {4}] - 5/432*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/216*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 1/432*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0}, {2}, {3}] + 1/288*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 1/432*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0}, {2}, {4}] + 1/432*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/864*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 1/432*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0}, {2}, {3}] + 1/864*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 1/432*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0}, {2}, {4}] + 1/288*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 1/216*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {4}] - 1/144*Zeta[3]*EE[{0}, {2}, {3}] + 1/216*Zeta[3]*EEbar[{0}, {2}, {3}] - 5/432*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 1/216*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {4}] - 1/144*Zeta[3]*EE[{0}, {2}, {4}] - 1/144*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 1/432*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0}, {2}, {3}] - 1/432*Zeta[3]*EEbar[{0}, {2}, {3}] + 5/864*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 1/432*Log[2]*Zeta[3] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0}, {2}, {4}] + 1/144*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/288*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {4}] - 1/432*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}] + EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}] + 2/243*Log[2]^4 + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}] - 4/81*Log[2]^3*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4],
Ieqv[4, 10] -> (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 3, 2}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 11/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 2}] + 79/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {2}] + 26/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 98/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/288*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/288*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 3, 2}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 3}] + 3439/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 2}] + 79/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 19/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {2}] + 26/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 98/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/288*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/288*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/288*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 11/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 3, 2}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 3}] + 1/2304*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 751/4608*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 2}] + 79/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {2}] + 13/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 49/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 89/1080*Log[2]^3*Zeta[3] + 3/4*Zeta[3]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 1/576*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/576*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/576*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 11/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {3}] - 19/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 7/8640*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 22/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {3}] - 112/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 4/15*Log[2]^3*EEbar[{0}, {4}, {3}] - 112/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/36*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/36*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/36*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 3, 3}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 3}] - 427/23040*Zeta[5] + 7/720*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 38/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 22/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/540*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {3}] - 112/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 4/15*Log[2]^3*EEbar[{1}, {4}, {3}] - 112/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/36*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/36*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/36*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 3, 3}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 3}] - 7/288*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 19/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 133/576*Log[2]*Zeta[5] - 7/90*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 3}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 11/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {3}] - 56/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 2/15*Log[2]^3*EEbar[{2}, {4}, {3}] - 56/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/135*Log[2]^3*Zeta[3] - 7/72*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/72*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/72*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EEbar[{0}, {2}, {3}] - 7/30*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {3}] + 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 49/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 79/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {4}] + 98/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 26/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/288*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/288*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/288*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 3, 4}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 3}] + 3559/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 79/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {4}] + 98/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 26/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/288*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/288*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/288*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 3, 4}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 3}] + 7/2304*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 703/4608*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 4}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 79/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {4}] + 49/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 13/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/1080*Log[2]^3*Zeta[3] + 7/576*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/576*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/576*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {3}] - 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 4, 2}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 11/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 2}] - 68/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{0}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {2}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/320*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/576*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/2880*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 4, 2}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 3}] + 1/3072*Zeta[5] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 2}] - 68/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 19/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{1}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {2}] - 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/320*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/576*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/2880*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 11/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 4, 2}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 3}] + 7/7680*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 877/7680*Log[2]*Zeta[5] - 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 2}] - 34/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {2}] - 2/27*Log[2]^3*EEbar[{2}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 107/1080*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {2}] + 3/4*Zeta[3]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 1/640*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/1152*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/5760*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 11/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {3}] - 19/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 49/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 11/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {3}] + 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] + 2/15*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {3}] + 133/1440*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/72*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/480*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 4, 3}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 3}] + 235/18432*Zeta[5] - 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 11/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {3}] + 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] + 2/15*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {3}] + 133/1440*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/72*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/480*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 4, 3}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 3}] + 133/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 967/11520*Log[2]*Zeta[5] + 7/240*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 3}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 11/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {3}] + 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] + 1/15*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/1080*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {3}] + 133/2880*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/144*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/960*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EEbar[{0}, {2}, {3}] + 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {3}] - 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 7/8640*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 11/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {4}] - 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 58/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {4}] - 119/2880*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/2880*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 4, 4}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 3}] - 73/4608*Zeta[5] + 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 38/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 4}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 11/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/540*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {4}] - 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 58/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {4}] - 119/2880*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/2880*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 4, 4}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 3}] - 119/23040*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 19/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 1631/23040*Log[2]*Zeta[5] - 7/360*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 4}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 11/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {4}] - 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 29/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/270*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {4}] - 119/5760*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/384*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/5760*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EEbar[{0}, {2}, {3}] - 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {3}] + 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 3, 2}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 11/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 2}] - 68/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{0}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/48*Zeta[3]*EE[{0}, {4}, {2}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/60*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/144*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/180*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 3, 2}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 3}] + 1/3072*Zeta[5] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 2}] - 68/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 19/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{1}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/48*Zeta[3]*EE[{1}, {4}, {2}] - 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/60*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/144*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/180*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 11/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 3, 2}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 3}] - 1/1920*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 4243/23040*Log[2]*Zeta[5] - 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 2}] - 34/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {2}] - 2/27*Log[2]^3*EEbar[{2}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 107/1080*Log[2]^3*Zeta[3] - 1/96*Zeta[3]*EE[{2}, {4}, {2}] + 3/4*Zeta[3]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 1/120*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/288*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/360*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 11/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {3}] - 19/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 7/8640*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 11/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {3}] + 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] + 2/15*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/48*Zeta[3]*EE[{0}, {4}, {3}] + 77/720*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/72*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 3, 3}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 3}] - 73/4608*Zeta[5] + 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 38/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 11/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/540*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {3}] + 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] + 2/15*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/48*Zeta[3]*EE[{1}, {4}, {3}] + 77/720*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/72*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 3, 3}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 3}] + 77/5760*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 19/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2641/11520*Log[2]*Zeta[5] + 7/90*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 3}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 11/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {3}] + 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] + 1/15*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/540*Log[2]^3*Zeta[3] - 1/96*Zeta[3]*EE[{2}, {4}, {3}] + 77/1440*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/144*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EEbar[{0}, {2}, {3}] - 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {3}] + 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 49/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 11/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {4}] - 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 58/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/48*Zeta[3]*EE[{0}, {4}, {4}] - 91/1440*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 29/1440*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 3, 4}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 3}] + 235/18432*Zeta[5] - 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 4}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 11/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {4}] - 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 58/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/48*Zeta[3]*EE[{1}, {4}, {4}] - 91/1440*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 29/1440*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 3, 4}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 3}] - 91/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 3553/23040*Log[2]*Zeta[5] - 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 4}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 11/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {4}] - 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 29/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 77/1080*Log[2]^3*Zeta[3] - 1/96*Zeta[3]*EE[{2}, {4}, {4}] - 91/2880*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 29/2880*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EEbar[{0}, {2}, {3}] + 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {3}] - 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 4, 2}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 11/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 2}] + 79/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{0}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {2}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/320*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/2880*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/576*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 4, 2}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 3}] + 3439/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 2}] + 79/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 19/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{1}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {2}] - 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 1/320*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/2880*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/576*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 11/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 4, 2}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 3}] + 7/7680*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 61/5760*Log[2]*Zeta[5] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 2}] + 79/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {2}] - 2/27*Log[2]^3*EEbar[{2}, {4}, {2}] - 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 1/27*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {2}] + 3/4*Zeta[3]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 1/640*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/5760*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/1152*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 11/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {3}] - 19/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 49/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 79/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {3}] - 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] - 58/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {3}] - 119/2880*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/2880*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 4, 3}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 3}] + 3559/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 79/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {3}] - 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] - 58/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {3}] - 119/2880*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/2880*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 4, 3}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 3}] - 119/23040*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 1327/11520*Log[2]*Zeta[5] - 7/144*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 3}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 79/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {3}] - 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] - 29/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/216*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {3}] - 119/5760*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/5760*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/384*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {3}] - 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 3}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 7/8640*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 22/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 4/27*Log[2]^3*EE[{0}, {4}, {4}] + 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 2/15*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {4}] + 133/1440*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/480*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/72*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 4, 4}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 3}] - 427/23040*Zeta[5] + 7/720*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] - 3*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 38/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 4}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 22/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/540*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {4}] + 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 2/15*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {4}] + 133/1440*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/480*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/72*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]^2*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 4, 4}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 3}] + 133/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 19/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 109/960*Log[2]*Zeta[5] + 7/144*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 4}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 11/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 2/27*Log[2]^3*EE[{2}, {4}, {4}] + 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 1/15*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/216*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {4}] + 133/2880*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/960*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/144*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EEbar[{0}, {2}, {3}] - 7/30*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {3}] + 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 3, 2}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 11/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 2}] + 79/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{0}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {2}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {4}] - 1/320*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/576*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/2880*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 3, 2}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 4}] + 3439/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 2}] + 79/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 19/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{1}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {2}] - 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 1/320*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/576*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/2880*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 11/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 3, 2}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 4}] + 7/7680*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 61/5760*Log[2]*Zeta[5] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 2}] + 79/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {2}] - 2/27*Log[2]^3*EEbar[{2}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 1/27*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {2}] + 3/4*Zeta[3]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 1/640*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/1152*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/5760*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 11/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {4}] - 19/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 7/8640*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 22/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {3}] + 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] + 2/15*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {3}] + 133/1440*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/72*Zeta[3]*EEbar[{0}, {4}, {3}] + 49/480*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 3, 3}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 4}] - 427/23040*Zeta[5] + 7/720*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 38/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 22/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/540*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {3}] + 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] + 2/15*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {3}] + 133/1440*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/72*Zeta[3]*EEbar[{1}, {4}, {3}] + 49/480*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 3, 3}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 4}] + 133/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 19/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 109/960*Log[2]*Zeta[5] + 7/144*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 3}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 11/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {3}] + 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] + 1/15*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/216*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {3}] + 133/2880*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/144*Zeta[3]*EEbar[{2}, {4}, {3}] + 49/960*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EEbar[{0}, {2}, {4}] - 7/30*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {4}] + 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 49/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 79/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {4}] - 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 58/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {4}] - 119/2880*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/2880*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 3, 4}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 4}] + 3559/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 79/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {4}] - 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 58/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {4}] - 119/2880*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/2880*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 3, 4}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 4}] - 119/23040*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 1327/11520*Log[2]*Zeta[5] - 7/144*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 4}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 79/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {4}] - 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 29/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/216*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {4}] - 119/5760*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/384*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/5760*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {4}] - 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 4, 2}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 11/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 2}] - 68/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{0}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/48*Zeta[3]*EE[{0}, {4}, {2}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {4}] + 1/60*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/180*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/144*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 4, 2}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 4}] + 1/3072*Zeta[5] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 2}] - 68/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 19/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{1}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/48*Zeta[3]*EE[{1}, {4}, {2}] - 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/60*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/180*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/144*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 11/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 4, 2}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 4}] - 1/1920*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 4243/23040*Log[2]*Zeta[5] - 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 2}] - 34/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {2}] - 2/27*Log[2]^3*EEbar[{2}, {4}, {2}] - 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 107/1080*Log[2]^3*Zeta[3] - 1/96*Zeta[3]*EE[{2}, {4}, {2}] + 3/4*Zeta[3]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 1/120*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/360*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/288*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 11/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {4}] - 19/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 49/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 11/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {3}] - 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] - 58/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/48*Zeta[3]*EE[{0}, {4}, {3}] - 91/1440*Zeta[3]*EEbar[{0}, {4}, {2}] - 29/1440*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 4, 3}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 4}] + 235/18432*Zeta[5] - 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 11/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {3}] - 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] - 58/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/48*Zeta[3]*EE[{1}, {4}, {3}] - 91/1440*Zeta[3]*EEbar[{1}, {4}, {2}] - 29/1440*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 4, 3}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 4}] - 91/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 3553/23040*Log[2]*Zeta[5] - 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 3}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 11/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {3}] - 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] - 29/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 77/1080*Log[2]^3*Zeta[3] - 1/96*Zeta[3]*EE[{2}, {4}, {3}] - 91/2880*Zeta[3]*EEbar[{2}, {4}, {2}] - 29/2880*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EEbar[{0}, {2}, {4}] + 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {4}] - 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 7/8640*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 11/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {4}] + 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 2/15*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/48*Zeta[3]*EE[{0}, {4}, {4}] + 77/720*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/72*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 4, 4}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 4}] - 73/4608*Zeta[5] + 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 38/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 4}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 11/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/540*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {4}] + 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 2/15*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/48*Zeta[3]*EE[{1}, {4}, {4}] + 77/720*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/72*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 4, 4}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 4}] + 77/5760*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 19/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2641/11520*Log[2]*Zeta[5] + 7/90*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 4}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 11/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {4}] + 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 1/15*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/540*Log[2]^3*Zeta[3] - 1/96*Zeta[3]*EE[{2}, {4}, {4}] + 77/1440*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/144*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EEbar[{0}, {2}, {4}] - 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {4}] + 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 3, 2}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 11/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 2}] - 68/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{0}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {2}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {4}] - 1/320*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/2880*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/576*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 3, 2}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 4}] + 1/3072*Zeta[5] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 2}] - 68/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 19/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {2}] - 4/27*Log[2]^3*EEbar[{1}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {2}] - 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 1/320*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/2880*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/576*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 11/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 3, 2}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 4}] + 7/7680*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 877/7680*Log[2]*Zeta[5] - 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 2}] - 34/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {2}] - 2/27*Log[2]^3*EEbar[{2}, {4}, {2}] - 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 107/1080*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {2}] + 3/4*Zeta[3]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 1/640*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/5760*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/1152*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 2}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 11/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {4}] - 19/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 7/8640*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 11/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {3}] - 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] - 58/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {3}] - 119/2880*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/2880*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 3, 3}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 4}] - 73/4608*Zeta[5] + 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 38/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 11/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/540*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {3}] - 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] - 58/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {3}] - 119/2880*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/2880*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 3, 3}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 4}] - 119/23040*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 19/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 1631/23040*Log[2]*Zeta[5] - 7/360*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 3}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 11/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {3}] - 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] - 29/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/270*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {3}] - 119/5760*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/5760*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/384*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EEbar[{0}, {2}, {4}] - 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {4}] + 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 49/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 11/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {4}] + 14/27*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 2/15*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/96*Zeta[3]*EE[{0}, {4}, {4}] + 133/1440*Zeta[3]*EEbar[{0}, {4}, {2}] + 49/480*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/72*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 3, 4}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 4}] + 235/18432*Zeta[5] - 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {3, 4}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 11/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {4}] + 14/27*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 2/15*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/96*Zeta[3]*EE[{1}, {4}, {4}] + 133/1440*Zeta[3]*EEbar[{1}, {4}, {2}] + 49/480*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/72*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 3, 4}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 4}] + 133/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 967/11520*Log[2]*Zeta[5] + 7/240*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {3, 4}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 11/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {4}] + 7/27*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 1/15*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/1080*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EE[{2}, {4}, {4}] + 133/2880*Zeta[3]*EEbar[{2}, {4}, {2}] + 49/960*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/144*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EEbar[{0}, {2}, {4}] + 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {3, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {4}] - 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 4, 2}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 11/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 2}] + 79/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {2}] + 26/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 98/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/288*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/288*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 2]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 4, 2}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 4}] + 3439/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 3*EE[{1}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 2}] + 79/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 19/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {2}] + 26/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 98/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 1/288*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/288*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/288*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 11/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {2}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 2]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 4, 2}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 4}] + 1/2304*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3/2*EE[{2}, {4}, {2}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 751/4608*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 2}] + 79/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {2}] + 13/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 49/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 89/1080*Log[2]^3*Zeta[3] + 3/4*Zeta[3]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 1/576*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/576*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/576*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 2}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {2}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 11/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {2}]*EEbar[{0}, {2}, {4}] - 19/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 2]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 49/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 79/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {3}] + 98/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 26/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/288*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/288*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/288*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 3]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 4, 3}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 4}] + 3559/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 3*EE[{1}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 19/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 79/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {3}] + 98/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 26/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/288*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/288*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/288*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 3]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 4, 3}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 4}] + 7/2304*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3/2*EE[{2}, {4}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] + 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 19/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 703/4608*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 3}] + 49/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 79/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/90*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {3}] + 49/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 13/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/1080*Log[2]^3*Zeta[3] + 7/576*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/576*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/576*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {3}]*EEbar[{0}, {2}, {4}] - 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 4}] + 3*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 7/8640*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {2, 4}, {4, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 22/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 4/27*Log[2]^3*EE[{0}, {4}, {4}] - 112/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 112/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 4/15*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/36*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/36*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/36*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] - 2*Log[2]*EE[{0}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/3*Log[2]^2*EE[{0}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 4]
  + (-3*EE[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 4, 4}] + 3*EEbar[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 4}] - 427/23040*Zeta[5] + 7/720*rhoSV[1, 1, 3] - 3*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] - 3*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 3*EE[{1}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2*Log[2]*EE[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 38/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{0, 1}, {2, 4}, {4, 4}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 56/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 22/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/540*Log[2]^2*Zeta[3] + 4/27*Log[2]^3*EE[{1}, {4}, {4}] - 112/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 112/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 4/15*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/36*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/36*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/36*Zeta[3]*EEbar[{1}, {4}, {4}] + 2*Log[2]*EE[{0, 1}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]^2*EE[{1}, {4}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 4]
  + (3/2*EE[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 4, 4}] + 3/2*EEbar[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 4}] - 7/288*Zeta[3]^2 + 3/2*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3/2*EE[{2}, {4}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - Log[2]*EE[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 19/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 133/576*Log[2]*Zeta[5] - 7/90*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{0, 2}, {2, 4}, {4, 4}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 28/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 11/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 2/27*Log[2]^3*EE[{2}, {4}, {4}] - 56/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 56/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 2/15*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/135*Log[2]^3*Zeta[3] - 7/72*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/72*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/72*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EEbar[{0}, {2}, {4}] - 7/30*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{0, 2}, {2, 4}, {4, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2}, {4}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 1/3*Log[2]^2*EE[{2}, {4}, {4}]*EEbar[{0}, {2}, {4}] + 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 2, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 1/2560*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {2, 3}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 28/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 392/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 56/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 392/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {3}] - 1/384*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 79/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 2, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 3}] - 3439/61440*Zeta[5] + 49/1920*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 3*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {2, 3}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 28/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 17/1080*Log[2]^2*Zeta[3] - 392/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 56/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 392/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] + 11/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 19/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 79/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 2] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 2, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 3}] - 1/768*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 3/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 18143/23040*Log[2]*Zeta[5] - 49/144*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {2, 3}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 14/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 196/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 196/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 343/1080*Log[2]^3*Zeta[3] - 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EE[{0}, {2}, {3}] + 3439/3840*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 49/120*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 79/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 7/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 49/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] + 3/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 2] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 2, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 1/2560*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {2, 4}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 14/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 98/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 98/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {4}] - 1/384*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 79/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 2, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 3}] - 3559/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 3*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {2, 4}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 14/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 17/1080*Log[2]^2*Zeta[3] - 98/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 98/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] + 11/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 19/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 79/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 2] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 2, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 3}] - 1/768*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 3/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 1/96*Log[2]*Zeta[5] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {2, 4}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 49/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 49/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/540*Log[2]^3*Zeta[3] - 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EE[{0}, {2}, {4}] + 1/64*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 79/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 7/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 49/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] + 3/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 2] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 7/2880*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 22/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 224/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 32/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 224/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 448/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 64/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 448/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/12*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/12*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/12*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 22/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 3, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 3}] + 427/7680*Zeta[5] - 7/240*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 3*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] - 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 8/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 22/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 224/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 32/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 224/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 7/270*Log[2]^2*Zeta[3] + 448/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 64/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 448/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/12*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/12*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/12*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/180*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 22/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 3, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 3}] + 7/96*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 3/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] - 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 4/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2849/2880*Log[2]*Zeta[5] + 7/18*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {3, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 11/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 112/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 16/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 112/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 224/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 32/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 224/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/135*Log[2]^3*Zeta[3] + 7/24*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/24*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/24*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EE[{0}, {2}, {3}] - 427/480*Zeta[5]*EEbar[{0}, {2}, {3}] - 7/30*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 7/15*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 11/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] - 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 7/7680*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {3, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 22/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 14/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 98/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 98/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/24*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 22/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 3, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 3}] + 1993/92160*Zeta[5] - 7/720*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 3*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] - 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {3, 4}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 22/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 14/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 7/4320*Log[2]^2*Zeta[3] - 98/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 98/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/24*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 22/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 3, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 3}] - 7/192*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 3/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] - 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 25/192*Log[2]*Zeta[5] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {3, 4}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 11/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 49/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 49/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/540*Log[2]^3*Zeta[3] - 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/48*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/48*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EE[{0}, {2}, {4}] - 19/256*Zeta[5]*EEbar[{0}, {2}, {3}] - 7/30*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 11/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 49/23040*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 28/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 392/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 56/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 392/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 79/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 4, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 3}] - 3559/61440*Zeta[5] + 49/1920*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 3*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 28/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 49/2160*Log[2]^2*Zeta[3] - 392/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 56/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 392/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 49/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 79/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 4, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 3}] - 7/768*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 3/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 17663/23040*Log[2]*Zeta[5] - 49/144*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {4, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 14/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 196/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 196/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 343/1080*Log[2]^3*Zeta[3] - 7/192*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EE[{0}, {2}, {3}] + 3559/3840*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 49/120*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 49/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 7/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 79/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 7/11520*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {4, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 112/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 112/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 16/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 112/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 112/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 16/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/48*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 79/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 4, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 3}] - 2989/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 3*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 8/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {4, 4}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 112/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 112/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 16/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 7/4320*Log[2]^2*Zeta[3] + 112/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 112/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 16/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/48*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 79/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** e[1, 4, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 4, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 3}] + 7/384*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 3/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 4/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 1/32*Log[2]*Zeta[5] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {4, 4}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 56/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 56/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 8/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 56/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 56/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 8/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 14/135*Log[2]^3*Zeta[3] + 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/96*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EE[{0}, {2}, {4}] - 19/256*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 49/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 7/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 79/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] - 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** e[2, 4, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 2, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 1/2560*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {2, 3}] - 68/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 14/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {3}] - 1/384*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 68/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 2, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 3}] - 1/1024*Zeta[5] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 3*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {2, 3}] - 68/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 14/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 17/1080*Log[2]^2*Zeta[3] + 196/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 196/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] + 11/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 19/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 68/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 2] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 2, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 3}] - 1/768*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 3/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 1877/4608*Log[2]*Zeta[5] + 49/240*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {2, 3}] - 34/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/216*Log[2]^3*Zeta[3] - 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EE[{0}, {2}, {3}] + 1/64*Zeta[5]*EEbar[{0}, {2}, {3}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 34/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] + 3/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 2] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 2, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 1/2560*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {2, 4}] - 68/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 28/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {4}] - 1/384*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 68/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 2, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 3}] - 3469/92160*Zeta[5] + 49/2880*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 3*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {2, 4}] - 68/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 28/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 17/1080*Log[2]^2*Zeta[3] + 196/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 196/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] + 11/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 19/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 68/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 2] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 2, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 3}] - 1/768*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 3/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 1537/7680*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {2, 4}] - 34/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 14/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/1080*Log[2]^3*Zeta[3] - 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EE[{0}, {2}, {4}] + 3439/3840*Zeta[5]*EEbar[{0}, {2}, {3}] - 49/120*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 34/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] + 3/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 2] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 7/11520*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 11/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 112/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 16/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 112/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 224/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 32/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 224/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/24*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 11/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 3, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 3}] - 89/9216*Zeta[5] + 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 3*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 8/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 11/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 112/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 16/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 112/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 7/4320*Log[2]^2*Zeta[3] - 224/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 32/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 224/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/24*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 11/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 3, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 3}] - 7/192*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 3/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 4/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 1385/2304*Log[2]*Zeta[5] - 7/30*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {3, 3}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 11/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 56/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 8/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 56/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 112/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 16/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 112/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/27*Log[2]^3*Zeta[3] - 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/48*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/48*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EE[{0}, {2}, {3}] - 19/256*Zeta[5]*EEbar[{0}, {2}, {3}] + 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 11/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 49/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] - 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 49/23040*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 11/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 28/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/48*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 11/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 3, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 3}] - 263/5120*Zeta[5] + 133/5760*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 3*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 11/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 28/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 49/2160*Log[2]^2*Zeta[3] + 196/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 196/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/48*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 49/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 11/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 3, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 3}] + 7/384*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 3/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 1387/7680*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {3, 4}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 11/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 14/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/1080*Log[2]^3*Zeta[3] + 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/96*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EE[{0}, {2}, {4}] + 3559/3840*Zeta[5]*EEbar[{0}, {2}, {3}] + 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 49/120*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 11/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 49/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 7/7680*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 11/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 14/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/48*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 11/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 4, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 3}] + 349/18432*Zeta[5] - 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 3*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] - 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 11/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 14/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 7/4320*Log[2]^2*Zeta[3] + 196/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 196/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/48*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 11/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 4, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 3}] + 7/384*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 3/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] - 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2531/4608*Log[2]*Zeta[5] + 49/240*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {4, 3}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 11/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/216*Log[2]^3*Zeta[3] + 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/96*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EE[{0}, {2}, {3}] - 19/256*Zeta[5]*EEbar[{0}, {2}, {3}] - 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 49/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 11/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 3}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 7/2880*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {4, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 11/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 224/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 224/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 32/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 224/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 224/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 32/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/24*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 11/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 4, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 3}] + 1219/23040*Zeta[5] - 49/1920*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 3*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] - 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 8/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {4, 4}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 11/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 224/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 224/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 32/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 7/270*Log[2]^2*Zeta[3] - 224/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 224/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 32/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/24*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/180*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 11/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** e[1, 4, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 4, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 3}] - 7/192*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 3/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] - 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 4/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 779/3840*Log[2]*Zeta[5] - 7/90*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {4, 4}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 11/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 112/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 112/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 16/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 112/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 112/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 16/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/135*Log[2]^3*Zeta[3] - 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/48*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/48*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EE[{0}, {2}, {4}] - 427/480*Zeta[5]*EEbar[{0}, {2}, {3}] - 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 7/15*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 7/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 49/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 11/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] - 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {3}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** e[2, 4, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 2, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 1/2560*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {2, 3}] - 68/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 28/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {3}] - 1/384*Zeta[3]*EEbar[{0}, {2}, {4}] - 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 68/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 2, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 4}] - 3469/92160*Zeta[5] + 49/2880*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 3*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {2, 3}] - 68/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 28/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 17/1080*Log[2]^2*Zeta[3] + 196/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 196/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] + 11/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 19/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 68/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 2] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 2, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 4}] - 1/768*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 3/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 1537/7680*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {2, 3}] - 34/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 14/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/1080*Log[2]^3*Zeta[3] - 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EE[{0}, {2}, {3}] + 3439/3840*Zeta[5]*EEbar[{0}, {2}, {4}] - 49/120*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 34/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] + 3/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 2] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 2, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 1/2560*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {2, 4}] - 68/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 14/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {4}] - 1/384*Zeta[3]*EEbar[{0}, {2}, {4}] - 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 68/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 2, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 4}] - 1/1024*Zeta[5] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 3*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {2, 4}] - 68/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 14/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 17/1080*Log[2]^2*Zeta[3] + 196/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 196/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] + 11/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 19/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 68/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 2] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 2, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 4}] - 1/768*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 3/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 1877/4608*Log[2]*Zeta[5] + 49/240*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {2, 4}] - 34/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/216*Log[2]^3*Zeta[3] - 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EE[{0}, {2}, {4}] + 1/64*Zeta[5]*EEbar[{0}, {2}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 34/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] + 3/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 2] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 7/2880*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 11/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 224/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 32/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 224/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 224/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 32/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 224/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/24*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 11/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 3, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 4}] + 1219/23040*Zeta[5] - 49/1920*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 3*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] - 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 8/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 11/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 224/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 32/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 224/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 7/270*Log[2]^2*Zeta[3] - 224/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 32/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 224/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/24*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/180*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 11/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 3, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 4}] - 7/192*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 3/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] - 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 4/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 779/3840*Log[2]*Zeta[5] - 7/90*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {3, 3}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 11/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 112/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 16/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 112/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 112/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 16/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 112/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/135*Log[2]^3*Zeta[3] - 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/48*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/48*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EE[{0}, {2}, {3}] - 427/480*Zeta[5]*EEbar[{0}, {2}, {4}] - 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 7/15*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 11/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 49/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] - 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 7/7680*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 11/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 14/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/48*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 11/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 3, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 4}] + 349/18432*Zeta[5] - 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 3*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] - 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 11/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 14/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 7/4320*Log[2]^2*Zeta[3] + 196/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 196/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/48*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 11/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 3, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 4}] + 7/384*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 3/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] - 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2531/4608*Log[2]*Zeta[5] + 49/240*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {3, 4}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 11/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/216*Log[2]^3*Zeta[3] + 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/96*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EE[{0}, {2}, {4}] - 19/256*Zeta[5]*EEbar[{0}, {2}, {4}] - 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 11/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 49/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 49/23040*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 11/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 28/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 196/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/48*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 11/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 4, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 4}] - 263/5120*Zeta[5] + 133/5760*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 3*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 11/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 28/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 49/2160*Log[2]^2*Zeta[3] + 196/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 196/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/48*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 49/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 11/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 4, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 4}] + 7/384*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 3/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 1387/7680*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {4, 3}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 11/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 14/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 98/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/1080*Log[2]^3*Zeta[3] + 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/96*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EE[{0}, {2}, {3}] + 3559/3840*Zeta[5]*EEbar[{0}, {2}, {4}] + 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 49/120*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 49/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 11/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 7/11520*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {4, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 11/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 112/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 112/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 16/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 224/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 224/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 32/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/24*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 11/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 4, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 4}] - 89/9216*Zeta[5] + 7/1152*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 3*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 8/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {4, 4}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 11/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 112/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 112/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 16/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 7/4320*Log[2]^2*Zeta[3] - 224/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 224/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 32/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/24*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 11/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[1, 4, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 4, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 4}] - 7/192*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 3/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 4/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 1385/2304*Log[2]*Zeta[5] - 7/30*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {4, 4}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 11/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 56/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 56/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 8/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 112/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 112/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 16/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/27*Log[2]^3*Zeta[3] - 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/48*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/48*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EE[{0}, {2}, {4}] - 19/256*Zeta[5]*EEbar[{0}, {2}, {4}] + 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 7/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 49/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 11/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] - 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** e[2, 4, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 2, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 1/2560*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {2, 3}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 14/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 98/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 98/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {3}] - 1/384*Zeta[3]*EEbar[{0}, {2}, {4}] - 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 79/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 2] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 2, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 4}] - 3559/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 3*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {2, 3}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 14/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 17/1080*Log[2]^2*Zeta[3] - 98/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 98/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] + 11/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 19/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 79/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 2] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 2, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 4}] - 1/768*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 3/2*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 1/96*Log[2]*Zeta[5] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {2, 3}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 49/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 49/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/540*Log[2]^3*Zeta[3] - 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EE[{0}, {2}, {3}] + 1/64*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 3}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 79/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 49/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 7/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] + 3/4*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 2] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 2, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 1/2560*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {2, 4}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 28/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 392/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 392/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 56/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {4}] - 1/384*Zeta[3]*EEbar[{0}, {2}, {4}] - 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 79/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 2] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 2, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 4}] - 3439/61440*Zeta[5] + 49/1920*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 3*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {2, 4}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 28/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 17/1080*Log[2]^2*Zeta[3] - 392/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 392/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 56/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] + 11/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 19/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 79/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 2] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 2, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 4}] - 1/768*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 3/2*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 18143/23040*Log[2]*Zeta[5] - 49/144*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {2, 4}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 14/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 196/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 196/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 343/1080*Log[2]^3*Zeta[3] - 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EE[{0}, {2}, {4}] + 3439/3840*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 49/120*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {2, 4}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 79/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 49/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 7/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 19/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] + 3/4*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 11/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 2] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 7/11520*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 112/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 16/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 112/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 112/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 16/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 112/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/48*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/48*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 79/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 3, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 4}] - 2989/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 3*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 8/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 112/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 16/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 112/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 7/4320*Log[2]^2*Zeta[3] + 112/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 16/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 112/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/48*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/48*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 79/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 3, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 4}] + 7/384*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 3/2*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 4/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 1/32*Log[2]*Zeta[5] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {3, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 56/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 8/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 56/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 56/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 8/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 56/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 14/135*Log[2]^3*Zeta[3] + 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/96*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EE[{0}, {2}, {3}] - 19/256*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 49/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 79/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 7/90*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] - 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 49/23040*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 196/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 28/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 392/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 392/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 56/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 79/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 3, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 4}] - 3559/61440*Zeta[5] + 49/1920*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 3*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] + 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] + 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 196/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 28/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 49/2160*Log[2]^2*Zeta[3] - 392/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 392/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 56/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 49/1440*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 79/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 3, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 4}] - 7/768*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 3/2*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 17663/23040*Log[2]*Zeta[5] - 49/144*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {3, 4}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 98/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 14/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 196/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 196/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 343/1080*Log[2]^3*Zeta[3] - 7/192*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EE[{0}, {2}, {4}] + 3559/3840*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 49/120*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 49/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 79/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 7/90*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] + 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 7/7680*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 22/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 14/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 98/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 98/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/24*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/24*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 22/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 4, 3}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 4}] + 1993/92160*Zeta[5] - 7/720*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {3}]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 3*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] - 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 7/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 22/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 14/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 98/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 7/4320*Log[2]^2*Zeta[3] - 98/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 98/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/24*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/24*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 22/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 4, 3}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 4}] - 7/192*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 3/2*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] - 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] - 7/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 49/30*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 25/192*Log[2]*Zeta[5] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {4, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 11/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 49/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 49/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/540*Log[2]^3*Zeta[3] - 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/48*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/48*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EE[{0}, {2}, {3}] - 19/256*Zeta[5]*EEbar[{0}, {2}, {4}] - 7/30*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 11/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 49/180*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 4}] + 3*EE[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 7/2880*Log[2]*Zeta[3] + 2/3*Log[2]^2*EE[{0, 0}, {4, 2}, {4, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 22/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 224/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 224/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 32/45*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 448/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 448/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 64/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/12*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/12*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/12*Zeta[3]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 22/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[0, 4, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 4, 4}] + 3*EEbar[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 4}] + 427/7680*Zeta[5] - 7/240*rhoSV[1, 1, 3] - 3*EE[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0}, {2}, {4}]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 3*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2*Log[2]*EE[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] - 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] - 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 56/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 8/15*Log[2]*EEbar[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2/3*Log[2]^2*EE[{1, 0}, {4, 2}, {4, 4}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 22/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 224/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 224/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 32/45*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 7/270*Log[2]^2*Zeta[3] + 448/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 448/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 64/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/12*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/12*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/12*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 2*Log[2]*EE[{1, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/180*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 22/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[1, 4, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 4, 4}] + 3/2*EEbar[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 4}] + 7/96*Zeta[3]^2 + 3/2*EE[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 3/2*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - Log[2]*EE[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] - 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] - 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 28/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 4/15*Log[2]*EEbar[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 2849/2880*Log[2]*Zeta[5] + 7/18*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EE[{2, 0}, {4, 2}, {4, 4}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 11/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 112/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 112/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 16/45*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 224/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 224/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 32/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/135*Log[2]^3*Zeta[3] + 7/24*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/24*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/24*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EE[{0}, {2}, {4}] - 427/480*Zeta[5]*EEbar[{0}, {2}, {4}] - 7/30*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 7/15*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - Log[2]*EE[{2, 0}, {4, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 7/15*Log[2]*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 11/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] - 14/45*Log[2]^2*Zeta[3]*EEbar[{0}, {2}, {4}] - 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** e[2, 4, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 2, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] + 29/23040*Log[2]*Zeta[3] - 196/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 28/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 196/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 196/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 28/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 196/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/384*Zeta[3]*EE[{0}, {2}, {3}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 2, 3}] + 3439/61440*Zeta[5] - 49/1920*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 196/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 28/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 196/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] + 196/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 28/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 196/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 19/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[1, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 2, 3}] + 1/768*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] - 25021/23040*Log[2]*Zeta[5] + 343/720*Log[2]*rhoSV[1, 1, 3] - 98/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 14/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 98/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 98/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 98/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/120*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] + 3439/3840*Zeta[5]*EE[{0}, {2}, {3}] - 3439/7680*Zeta[5]*EEbar[{0}, {2}, {3}] - 49/120*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 11/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] - 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 2, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] + 29/23040*Log[2]*Zeta[3] - 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 158/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 14/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 14/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/15*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/9*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/384*Zeta[3]*EE[{0}, {2}, {4}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 2, 3}] + 3469/92160*Zeta[5] - 49/2880*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] - 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 158/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 14/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 14/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] + 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/15*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/9*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 19/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[1, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 2, 3}] + 1/768*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] - 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] - 1805/4608*Log[2]*Zeta[5] + 49/240*Log[2]*rhoSV[1, 1, 3] - 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 79/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/15*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/9*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/360*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] + 3439/3840*Zeta[5]*EE[{0}, {2}, {4}] - 1/128*Zeta[5]*EEbar[{0}, {2}, {3}] - 49/120*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 11/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 2, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] + 29/23040*Log[2]*Zeta[3] + 136/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 14/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 14/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/15*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/9*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/384*Zeta[3]*EE[{0}, {2}, {3}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 2, 3}] + 1/1024*Zeta[5] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 136/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 14/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 14/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] - 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/15*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/9*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 19/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[1, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 2, 3}] + 1/768*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 1853/4608*Log[2]*Zeta[5] - 49/240*Log[2]*rhoSV[1, 1, 3] + 68/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/15*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/9*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/360*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/64*Zeta[5]*EE[{0}, {2}, {3}] - 1/128*Zeta[5]*EEbar[{0}, {2}, {3}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 11/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 2, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] + 29/23040*Log[2]*Zeta[3] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/384*Zeta[3]*EE[{0}, {2}, {4}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 2, 3}] + 3559/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] - 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 19/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[1, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 2, 3}] + 1/768*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] + 3439/11520*Log[2]*Zeta[5] - 49/360*Log[2]*rhoSV[1, 1, 3] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/64*Zeta[5]*EE[{0}, {2}, {4}] - 3439/7680*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 11/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 3, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 7/2880*Log[2]*Zeta[3] + 224/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 32/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 224/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 56/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 8/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 56/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 224/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 32/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 224/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/12*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/12*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/12*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 224/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 32/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 224/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 3, 3}] - 427/7680*Zeta[5] + 7/240*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] - 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] + 8/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] + 224/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 32/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 224/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 56/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 8/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 56/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/540*Log[2]^2*Zeta[3] - 224/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 32/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 224/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/12*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/12*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/12*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/180*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 224/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 32/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 224/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 3, 3}] - 7/96*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 4/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] + 3703/2880*Log[2]*Zeta[5] - 49/90*Log[2]*rhoSV[1, 1, 3] + 112/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 16/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 112/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 28/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 4/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 28/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 112/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 16/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 112/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/15*Log[2]^3*Zeta[3] - 7/24*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/24*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/24*Zeta[3]*EEbar[{2}, {4}, {4}] - 427/480*Zeta[5]*EE[{0}, {2}, {3}] + 427/960*Zeta[5]*EEbar[{0}, {2}, {3}] + 7/15*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 7/30*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] - 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 4/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 16/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 3, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] + 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 7/2880*Log[2]*Zeta[3] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 76/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 44/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 19/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 7/5*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 14/15*Log[2]^3*EEbar[{0}, {4}, {2}] + 22/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/9*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/24*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 224/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 32/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 224/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 3, 3}] - 1219/23040*Zeta[5] + 49/1920*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] - 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 76/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 44/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 19/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 7/5*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/540*Log[2]^2*Zeta[3] - 14/15*Log[2]^3*EEbar[{1}, {4}, {2}] + 22/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/9*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/24*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/180*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 224/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 32/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 224/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 3, 3}] + 7/192*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] + 35/256*Log[2]*Zeta[5] - 49/360*Log[2]*rhoSV[1, 1, 3] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 38/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 22/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/6*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 19/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 7/10*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 7/15*Log[2]^3*EEbar[{2}, {4}, {2}] + 11/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/9*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/45*Log[2]^3*Zeta[3] + 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/48*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/48*Zeta[3]*EEbar[{2}, {4}, {4}] - 427/480*Zeta[5]*EE[{0}, {2}, {4}] + 73/192*Zeta[5]*EEbar[{0}, {2}, {3}] + 7/15*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] - 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 4/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 16/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 3, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 7/11520*Log[2]*Zeta[3] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 22/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 76/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/5*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 14/15*Log[2]^3*EEbar[{0}, {4}, {2}] - 22/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/9*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/24*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 3, 3}] + 89/9216*Zeta[5] - 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] - 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] - 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 22/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 76/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 19/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/5*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] + 14/15*Log[2]^3*EEbar[{1}, {4}, {2}] - 22/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/9*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/24*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 3, 3}] + 7/192*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] - 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] - 89/256*Log[2]*Zeta[5] + 49/360*Log[2]*rhoSV[1, 1, 3] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 11/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 38/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/6*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 19/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/10*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 7/15*Log[2]^3*EEbar[{2}, {4}, {2}] - 11/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/9*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/45*Log[2]^3*Zeta[3] + 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/48*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/48*Zeta[3]*EEbar[{2}, {4}, {4}] - 19/256*Zeta[5]*EE[{0}, {2}, {3}] - 235/768*Zeta[5]*EEbar[{0}, {2}, {3}] + 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] - 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 3, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] + 7/11520*Log[2]*Zeta[3] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/48*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 3, 3}] + 2989/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] - 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 7/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] - 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/48*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 3, 3}] - 7/384*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] - 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] + 4489/11520*Log[2]*Zeta[5] - 49/360*Log[2]*rhoSV[1, 1, 3] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 7/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/96*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{2}, {4}, {4}] - 19/256*Zeta[5]*EE[{0}, {2}, {4}] - 3559/7680*Zeta[5]*EEbar[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] - 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] - 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 4, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] + 49/23040*Log[2]*Zeta[3] - 196/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 28/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 196/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 196/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 28/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 196/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/96*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 4, 3}] + 3559/61440*Zeta[5] - 49/1920*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 196/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 28/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 196/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] + 196/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 28/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 196/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 4, 3}] + 7/768*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] - 24781/23040*Log[2]*Zeta[5] + 343/720*Log[2]*rhoSV[1, 1, 3] - 98/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 14/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 98/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 98/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 98/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/120*Log[2]^3*Zeta[3] + 7/192*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/192*Zeta[3]*EEbar[{2}, {4}, {4}] + 3559/3840*Zeta[5]*EE[{0}, {2}, {3}] - 3559/7680*Zeta[5]*EEbar[{0}, {2}, {3}] - 49/120*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] - 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 4, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] + 49/23040*Log[2]*Zeta[3] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 158/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] + 7/5*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] + 19/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 28/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 28/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 4/3*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/48*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 4, 3}] + 263/5120*Zeta[5] - 133/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] - 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 158/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] + 7/5*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] + 19/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/4320*Log[2]^2*Zeta[3] + 28/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 28/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 4/3*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/48*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 49/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 4, 3}] - 7/384*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] - 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] - 1075/4608*Log[2]*Zeta[5] + 77/720*Log[2]*rhoSV[1, 1, 3] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 79/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/6*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] + 7/10*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] + 19/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 14/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 2/3*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/360*Log[2]^3*Zeta[3] - 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/96*Zeta[3]*EEbar[{2}, {4}, {4}] + 3559/3840*Zeta[5]*EE[{0}, {2}, {4}] - 235/768*Zeta[5]*EEbar[{0}, {2}, {3}] - 49/120*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 4, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] + 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 7/7680*Log[2]*Zeta[3] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 22/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 7/5*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 19/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] - 28/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 28/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 4/3*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/48*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 16/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 4, 3}] - 349/18432*Zeta[5] + 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] + 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 22/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 7/5*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 19/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/540*Log[2]^2*Zeta[3] - 28/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 28/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 4/3*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/48*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 16/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 4, 3}] - 7/384*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] + 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] + 1591/4608*Log[2]*Zeta[5] - 77/720*Log[2]*rhoSV[1, 1, 3] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 11/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/6*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 7/10*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 19/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] - 14/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 2/3*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/360*Log[2]^3*Zeta[3] - 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/96*Zeta[3]*EEbar[{2}, {4}, {4}] - 19/256*Zeta[5]*EE[{0}, {2}, {3}] + 73/192*Zeta[5]*EEbar[{0}, {2}, {3}] - 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 4/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 8/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 4, 3}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] - 7/7680*Log[2]*Zeta[3] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 16/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 56/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 3}] - 56/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 3}] - 8/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 3}] + 112/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 112/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 16/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/24*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 3}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 3}] - 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 16/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 3] ** e[0, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 4, 3}] - 1993/92160*Zeta[5] + 7/720*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] + 8/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 16/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 56/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 3}] - 56/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 3}] - 8/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/540*Log[2]^2*Zeta[3] + 112/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 112/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 16/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/24*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 3}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 3}] - 7/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 16/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 3] ** e[1, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 4, 3}] + 7/192*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] + 4/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] - 2173/5760*Log[2]*Zeta[5] + 7/45*Log[2]*rhoSV[1, 1, 3] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 8/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 28/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 3}] - 28/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 3}] - 4/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 3}] + 56/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 56/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 8/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/48*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/48*Zeta[3]*EEbar[{2}, {4}, {4}] - 19/256*Zeta[5]*EE[{0}, {2}, {4}] + 427/960*Zeta[5]*EEbar[{0}, {2}, {3}] - 7/30*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {3}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 3}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 3}] + 4/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 3}] + 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 8/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** e[2, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 2, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] + 29/23040*Log[2]*Zeta[3] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/384*Zeta[3]*EE[{0}, {2}, {3}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {4}] + 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 2, 4}] + 3559/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] - 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 19/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 2, 4}] + 1/768*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] + 3439/11520*Log[2]*Zeta[5] - 49/360*Log[2]*rhoSV[1, 1, 3] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/64*Zeta[5]*EE[{0}, {2}, {3}] - 3439/7680*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 11/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 2, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] + 29/23040*Log[2]*Zeta[3] - 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 136/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 14/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 14/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/9*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/15*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/384*Zeta[3]*EE[{0}, {2}, {4}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {4}] + 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 2, 4}] + 1/1024*Zeta[5] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] - 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 136/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 14/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 14/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] - 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/9*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/15*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 19/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 2, 4}] + 1/768*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] - 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] + 1853/4608*Log[2]*Zeta[5] - 49/240*Log[2]*rhoSV[1, 1, 3] - 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 68/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/9*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/15*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/360*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] + 1/64*Zeta[5]*EE[{0}, {2}, {4}] - 1/128*Zeta[5]*EEbar[{0}, {2}, {4}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 11/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 2, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] + 29/23040*Log[2]*Zeta[3] - 158/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 14/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 14/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/9*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/15*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/384*Zeta[3]*EE[{0}, {2}, {3}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {4}] + 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 2, 4}] + 3469/92160*Zeta[5] - 49/2880*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] - 158/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 14/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 14/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] + 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/9*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/15*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 19/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 2, 4}] + 1/768*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] - 1805/4608*Log[2]*Zeta[5] + 49/240*Log[2]*rhoSV[1, 1, 3] - 79/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/9*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/15*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/360*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] + 3439/3840*Zeta[5]*EE[{0}, {2}, {3}] - 1/128*Zeta[5]*EEbar[{0}, {2}, {4}] - 49/120*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 11/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] - 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 2, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] + 29/23040*Log[2]*Zeta[3] - 196/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 196/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 28/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 196/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 196/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 28/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 1/384*Zeta[3]*EE[{0}, {2}, {4}] + 1/768*Zeta[3]*EEbar[{0}, {2}, {4}] + 1/96*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 2, 4}] + 3439/61440*Zeta[5] - 49/1920*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 196/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 196/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 28/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] + 196/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 196/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 28/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 1/96*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 19/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[1, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 2, 4}] + 1/768*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] - 25021/23040*Log[2]*Zeta[5] + 343/720*Log[2]*rhoSV[1, 1, 3] - 98/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 98/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 14/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 98/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 98/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/120*Log[2]^3*Zeta[3] + 1/192*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] + 3439/3840*Zeta[5]*EE[{0}, {2}, {4}] - 3439/7680*Zeta[5]*EEbar[{0}, {2}, {4}] - 49/120*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 11/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] - 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 3/4*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 3, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 7/7680*Log[2]*Zeta[3] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 16/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 56/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 8/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 56/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 112/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 16/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 112/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/24*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 16/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 3, 4}] - 1993/92160*Zeta[5] + 7/720*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] + 8/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 16/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 56/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 8/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 56/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/540*Log[2]^2*Zeta[3] + 112/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 16/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 112/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/24*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 16/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 3, 4}] + 7/192*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 4/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] - 2173/5760*Log[2]*Zeta[5] + 7/45*Log[2]*rhoSV[1, 1, 3] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 8/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 28/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 4/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 28/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 56/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 8/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 56/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/48*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/48*Zeta[3]*EEbar[{2}, {4}, {4}] - 19/256*Zeta[5]*EE[{0}, {2}, {3}] + 427/960*Zeta[5]*EEbar[{0}, {2}, {4}] - 7/30*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 4/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 8/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 3, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] + 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 7/7680*Log[2]*Zeta[3] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 22/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 19/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 7/5*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 28/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 4/3*Log[2]^3*EEbar[{0}, {4}, {3}] + 28/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/48*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 16/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 3, 4}] - 349/18432*Zeta[5] + 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] + 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 22/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 19/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 7/5*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/540*Log[2]^2*Zeta[3] - 28/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 4/3*Log[2]^3*EEbar[{1}, {4}, {3}] + 28/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/48*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 16/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 3, 4}] - 7/384*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] + 1591/4608*Log[2]*Zeta[5] - 77/720*Log[2]*rhoSV[1, 1, 3] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 11/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/6*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 19/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 7/10*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 14/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 2/3*Log[2]^3*EEbar[{2}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/360*Log[2]^3*Zeta[3] - 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/96*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{2}, {4}, {4}] - 19/256*Zeta[5]*EE[{0}, {2}, {4}] + 73/192*Zeta[5]*EEbar[{0}, {2}, {4}] - 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 4/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 8/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 56/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 3, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 49/23040*Log[2]*Zeta[3] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 158/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/5*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 28/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 4/3*Log[2]^3*EEbar[{0}, {4}, {3}] - 28/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/48*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 3, 4}] + 263/5120*Zeta[5] - 133/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] - 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 158/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 19/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/5*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] + 28/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 4/3*Log[2]^3*EEbar[{1}, {4}, {3}] - 28/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/48*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 196/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 3, 4}] - 7/384*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] - 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] - 1075/4608*Log[2]*Zeta[5] + 77/720*Log[2]*rhoSV[1, 1, 3] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 79/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/6*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 19/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/10*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 14/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 2/3*Log[2]^3*EEbar[{2}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/360*Log[2]^3*Zeta[3] - 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/96*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/96*Zeta[3]*EEbar[{2}, {4}, {4}] + 3559/3840*Zeta[5]*EE[{0}, {2}, {3}] - 235/768*Zeta[5]*EEbar[{0}, {2}, {4}] - 49/120*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] - 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 3, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] + 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] + 49/23040*Log[2]*Zeta[3] - 196/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 196/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 28/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 196/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 196/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 28/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/96*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 3, 4}] + 3559/61440*Zeta[5] - 49/1920*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 196/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 196/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 28/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 7/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] + 196/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 196/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 28/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/96*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] + 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] + 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/1440*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 196/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 28/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 3, 4}] + 7/768*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] + 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] + 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] + 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] - 24781/23040*Log[2]*Zeta[5] + 343/720*Log[2]*rhoSV[1, 1, 3] - 98/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 98/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 14/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 7/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 98/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 98/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/120*Log[2]^3*Zeta[3] + 7/192*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/192*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] + 3559/3840*Zeta[5]*EE[{0}, {2}, {4}] - 3559/7680*Zeta[5]*EEbar[{0}, {2}, {4}] - 49/120*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] + 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] + 19/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] + 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] - 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 4, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] + 7/11520*Log[2]*Zeta[3] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/48*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/48*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 4, 4}] + 2989/184320*Zeta[5] - 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] - 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 49/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] - 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/48*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/48*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 14/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 4, 4}] - 7/384*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] - 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] + 4489/11520*Log[2]*Zeta[5] - 49/360*Log[2]*rhoSV[1, 1, 3] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 49/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/96*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/96*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/96*Zeta[3]*EEbar[{2}, {4}, {4}] - 19/256*Zeta[5]*EE[{0}, {2}, {3}] - 3559/7680*Zeta[5]*EEbar[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] - 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 4, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] + 7/11520*Log[2]*Zeta[3] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 76/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 22/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] + 7/5*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] + 19/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] + 14/15*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/9*Log[2]^3*EEbar[{0}, {4}, {3}] - 22/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/24*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 4, 4}] + 89/9216*Zeta[5] - 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] - 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 49/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] - 7/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] - 19/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 76/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 22/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] + 7/5*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] + 19/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] + 49/4320*Log[2]^2*Zeta[3] + 14/15*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/9*Log[2]^3*EEbar[{1}, {4}, {3}] - 22/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/24*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 49/2880*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 14/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 98/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 4, 4}] + 7/192*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] - 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] - 49/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] - 7/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] - 19/30*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] - 89/256*Log[2]*Zeta[5] + 49/360*Log[2]*rhoSV[1, 1, 3] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 38/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 11/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/6*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] + 7/10*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] + 19/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] + 7/15*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/9*Log[2]^3*EEbar[{2}, {4}, {3}] - 11/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/45*Log[2]^3*Zeta[3] + 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/48*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/48*Zeta[3]*EEbar[{2}, {4}, {4}] - 19/256*Zeta[5]*EE[{0}, {2}, {4}] - 235/768*Zeta[5]*EEbar[{0}, {2}, {4}] + 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] - 19/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 7/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 49/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] + 49/180*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] - 49/120*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 4, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] + 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 7/2880*Log[2]*Zeta[3] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 44/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 76/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 7/5*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 19/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 14/15*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/9*Log[2]^3*EEbar[{0}, {4}, {3}] + 22/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/24*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/24*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 224/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 224/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 32/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 3}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 4, 4}] - 1219/23040*Zeta[5] + 49/1920*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] - 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] + 38/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 44/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 76/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 7/5*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 19/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/540*Log[2]^2*Zeta[3] - 14/15*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/9*Log[2]^3*EEbar[{1}, {4}, {3}] + 22/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/24*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/24*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/180*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 224/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 224/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 32/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 3}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 4, 4}] + 7/192*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] - 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] + 19/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] - Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] + 35/256*Log[2]*Zeta[5] - 49/360*Log[2]*rhoSV[1, 1, 3] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 22/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 38/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/6*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 7/10*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 19/30*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 7/15*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/9*Log[2]^3*EEbar[{2}, {4}, {3}] + 11/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/45*Log[2]^3*Zeta[3] + 7/48*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/48*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/48*Zeta[3]*EEbar[{2}, {4}, {4}] - 427/480*Zeta[5]*EE[{0}, {2}, {3}] + 73/192*Zeta[5]*EEbar[{0}, {2}, {4}] + 7/15*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 7/48*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] - 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 4/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 112/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 16/45*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {3}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 4, 4}] + 3*EE[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 2*Log[2]*EE[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] - 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] - 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] - 7/2880*Log[2]*Zeta[3] + 224/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 224/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 32/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 56/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {2, 4}] - 56/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {3, 4}] - 8/15*Log[2]^2*EEbar[{0, 0}, {4, 2}, {4, 4}] - 224/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 224/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 32/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/12*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/12*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/12*Zeta[3]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {2, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {3, 4}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {4, 2}, {4, 4}] + 224/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 224/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 32/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*eTilde[2, 4] ** e[0, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 4}] + 3*EEbar[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 4, 4}] - 427/7680*Zeta[5] + 7/240*rhoSV[1, 1, 3] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] - 3*EE[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] + 2*Log[2]*EE[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] - 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] - 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] + 56/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] + 8/15*Log[2]*EEbar[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] + 224/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 224/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 32/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 56/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {2, 4}] - 56/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {3, 4}] - 8/15*Log[2]^2*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/540*Log[2]^2*Zeta[3] - 224/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 224/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 32/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/12*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/12*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/12*Zeta[3]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] - 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] - 38/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {2, 4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {3, 4}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{1, 0}, {4, 2}, {4, 4}] - 7/180*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 7/360*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 224/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 224/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 32/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*eTilde[2, 4] ** e[1, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 4}] + 3/2*EEbar[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 4, 4}] - 7/96*Zeta[3]^2 + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] + 3/2*EE[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] - Log[2]*EE[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] - 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] - 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] + 28/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] + 4/15*Log[2]*EEbar[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] + 3703/2880*Log[2]*Zeta[5] - 49/90*Log[2]*rhoSV[1, 1, 3] + 112/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 112/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 16/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 28/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {2, 4}] - 28/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {3, 4}] - 4/15*Log[2]^2*EEbar[{2, 0}, {4, 2}, {4, 4}] - 112/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 112/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 16/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/15*Log[2]^3*Zeta[3] - 7/24*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/24*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/24*Zeta[3]*EEbar[{2}, {4}, {4}] - 427/480*Zeta[5]*EE[{0}, {2}, {4}] + 427/960*Zeta[5]*EEbar[{0}, {2}, {4}] + 7/15*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 7/30*rhoSV[1, 1, 3]*EEbar[{0}, {2}, {4}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] - 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] - 19/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {2, 4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {3, 4}] + 4/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{2, 0}, {4, 2}, {4, 4}] - 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 112/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 16/45*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}] - 14/45*Log[2]^2*Zeta[3]*EE[{0}, {2}, {4}] + 7/15*Log[2]*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** e[2, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 3, 2}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 49/69120*Log[2]*Zeta[3] + 49/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 7/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {3}] - 1/288*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/288*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/288*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 3, 2}] - 3439/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{1}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] + 49/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 7/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] - 1/288*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/288*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/288*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 3, 2}] - 1/2304*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] + 10633/23040*Log[2]*Zeta[5] - 49/240*Log[2]*rhoSV[1, 1, 3] + 49/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/360*Log[2]^3*Zeta[3] + 3/4*Zeta[3]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 1/576*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/576*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/576*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EE[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 49/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 49/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 3, 2}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 49/69120*Log[2]*Zeta[3] + 68/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 196/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 56/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 56/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {4}] + 13/960*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/576*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/2880*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 3, 2}] - 3439/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{1}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] + 68/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 196/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 56/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 56/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 13/960*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/576*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/2880*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 3, 2}] + 13/7680*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] + 3317/11520*Log[2]*Zeta[5] - 49/360*Log[2]*rhoSV[1, 1, 3] + 34/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 98/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 28/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/540*Log[2]^3*Zeta[3] + 3/4*Zeta[3]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 13/1920*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/1152*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/5760*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EE[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 49/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 49/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 3, 2}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] - 49/69120*Log[2]*Zeta[3] - 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 98/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/27*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {3}] - 3/80*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/144*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/180*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 14/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 14/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 3, 2}] - 1/3072*Zeta[5] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{1}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] - 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 98/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/27*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] - 3/80*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/144*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/180*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 14/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 14/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 3, 2}] - 3/640*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - 4123/23040*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] - 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/27*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/1080*Log[2]^3*Zeta[3] + 3/4*Zeta[3]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 3/160*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/288*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/360*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EE[{0}, {2}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] - Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] - 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 3, 2}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] - 49/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 2/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 14/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 14/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 98/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/15*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {4}] + 13/960*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/2880*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/576*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 14/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 14/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 3, 2}] - 1/3072*Zeta[5] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{1}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 2/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 2/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 14/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 14/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 98/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/15*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 13/960*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/2880*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/576*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 14/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 14/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 3, 2}] + 13/7680*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] - 279/2560*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 1/3*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/15*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/15*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/15*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/1080*Log[2]^3*Zeta[3] + 3/4*Zeta[3]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 13/1920*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/5760*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/1152*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EE[{0}, {2}, {4}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] - Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] - 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 4, 2}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] - 49/69120*Log[2]*Zeta[3] - 2/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 14/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 14/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 2/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 98/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/15*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {3}] + 13/960*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/576*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/2880*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 14/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 14/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 4, 2}] - 1/3072*Zeta[5] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{1}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] - 2/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 14/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 14/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 2/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 98/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/15*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 13/960*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/576*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/2880*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 14/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 14/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 4, 2}] + 13/7680*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - 279/2560*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] - 1/3*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/15*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/15*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 1/3*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/15*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/1080*Log[2]^3*Zeta[3] + 3/4*Zeta[3]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 13/1920*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/1152*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/5760*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EE[{0}, {2}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] - 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 4, 2}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 49/69120*Log[2]*Zeta[3] + 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 98/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/27*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {4}] - 3/80*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/180*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/144*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 14/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 14/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 4, 2}] - 1/3072*Zeta[5] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{1}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] + 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 98/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/27*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 3/80*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/180*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/144*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 14/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 14/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 4, 2}] - 3/640*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - 4123/23040*Log[2]*Zeta[5] + 49/720*Log[2]*rhoSV[1, 1, 3] + 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 49/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/27*Log[2]^3*EEbar[{2}, {4}, {4}] - 49/1080*Log[2]^3*Zeta[3] + 3/4*Zeta[3]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 3/160*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/360*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/288*Zeta[3]*EEbar[{2}, {4}, {4}] - 1/128*Zeta[5]*EE[{0}, {2}, {4}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] - 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 4, 2}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] - 49/69120*Log[2]*Zeta[3] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 68/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 196/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 56/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 56/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {3}] + 13/960*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/2880*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/576*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 4, 2}] - 3439/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{1}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 68/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 196/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 56/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 56/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 13/960*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/2880*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/576*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 4, 2}] + 13/7680*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] + 3317/11520*Log[2]*Zeta[5] - 49/360*Log[2]*rhoSV[1, 1, 3] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 34/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 98/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 28/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/540*Log[2]^3*Zeta[3] + 3/4*Zeta[3]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 13/1920*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/5760*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/1152*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EE[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 49/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 49/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 4, 2}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] - 49/69120*Log[2]*Zeta[3] + 49/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 1/768*Zeta[3]*EE[{0}, {2}, {4}] - 1/288*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/288*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/288*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 4, 2}] - 3439/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{1}, {4}, {2}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 49/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 7/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 1/32*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] - 1/288*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/288*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/288*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 4, 2}] - 1/2304*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{2}, {4}, {2}] + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] + 10633/23040*Log[2]*Zeta[5] - 49/240*Log[2]*rhoSV[1, 1, 3] + 49/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/360*Log[2]^3*Zeta[3] + 3/4*Zeta[3]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 1/576*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/576*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/576*Zeta[3]*EEbar[{2}, {4}, {4}] - 3439/7680*Zeta[5]*EE[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 49/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 49/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 2] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 3, 3}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] + 7/8640*Log[2]*Zeta[3] - 56/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 8/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 56/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 112/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 16/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 112/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/36*Zeta[3]*EEbar[{0}, {4}, {2}] + 1/36*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/36*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 56/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 8/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 56/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 3, 3}] + 427/23040*Zeta[5] - 7/720*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{1}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] + 8/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 56/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 8/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 56/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 112/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 16/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 112/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/36*Zeta[3]*EEbar[{1}, {4}, {2}] + 1/36*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/36*Zeta[3]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 56/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 8/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 56/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 3, 3}] + 7/288*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] + 4/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - 1519/2880*Log[2]*Zeta[5] + 7/30*Log[2]*rhoSV[1, 1, 3] - 28/15*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 4/15*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 28/15*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 56/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 8/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 56/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/45*Log[2]^3*Zeta[3] + 7/72*Zeta[3]*EEbar[{2}, {4}, {2}] + 1/72*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/72*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EE[{0}, {2}, {3}] - 7/30*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] + 4/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 4/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] - 28/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 4/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 28/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 3, 3}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] + 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] + 7/8640*Log[2]*Zeta[3] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 46/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 22/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 154/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 2/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 182/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 133/1440*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/288*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/480*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 56/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 8/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 56/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 3, 3}] + 427/23040*Zeta[5] - 7/720*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{1}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] + 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 46/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 22/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 154/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 2/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 182/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 133/1440*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/288*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/480*Zeta[3]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 56/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 8/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 56/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 3, 3}] - 133/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] + 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - 527/2880*Log[2]*Zeta[5] + 77/720*Log[2]*rhoSV[1, 1, 3] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 23/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 11/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 77/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 1/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 91/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 77/1080*Log[2]^3*Zeta[3] - 133/2880*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/576*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/960*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EE[{0}, {2}, {4}] - 7/30*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] + 4/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 4/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 28/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 4/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 28/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 3, 3}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] + 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 7/8640*Log[2]*Zeta[3] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 19/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 76/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 4/9*Log[2]^3*EEbar[{0}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 77/720*Zeta[3]*EEbar[{0}, {4}, {2}] - 5/144*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 19/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 3, 3}] + 73/4608*Zeta[5] - 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{1}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] + 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 19/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 76/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 4/9*Log[2]^3*EEbar[{1}, {4}, {3}] - 28/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 77/720*Zeta[3]*EEbar[{1}, {4}, {2}] - 5/144*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/3*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 19/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 3, 3}] - 77/5760*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] + 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] - 31/1280*Log[2]*Zeta[5] + 7/360*Log[2]*rhoSV[1, 1, 3] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 19/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 38/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 2/9*Log[2]^3*EEbar[{2}, {4}, {3}] - 14/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/540*Log[2]^3*Zeta[3] - 77/1440*Zeta[3]*EEbar[{2}, {4}, {2}] - 5/288*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EE[{0}, {2}, {3}] - 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] + 4/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] - Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] - 7/6*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 19/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 3, 3}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] + 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] + 7/8640*Log[2]*Zeta[3] + 2/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 7/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 29/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 7/5*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 136/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 56/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 119/2880*Zeta[3]*EEbar[{0}, {4}, {2}] + 31/2880*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 19/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 7/5*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 3, 3}] + 73/4608*Zeta[5] - 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{1}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 2/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 7/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 29/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 7/5*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 136/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 56/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 119/2880*Zeta[3]*EEbar[{1}, {4}, {2}] + 31/2880*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/3*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 19/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 7/5*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 3, 3}] + 119/23040*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] + 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] - 7471/23040*Log[2]*Zeta[5] + 7/60*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/6*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 29/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 7/10*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 68/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 28/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/90*Log[2]^3*Zeta[3] + 119/5760*Zeta[3]*EEbar[{2}, {4}, {2}] + 31/5760*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/384*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EE[{0}, {2}, {4}] - 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] + 4/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] - Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] - 7/6*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 19/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 7/10*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 4, 3}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] - 49/69120*Log[2]*Zeta[3] + 7/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 3/5*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/5*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 2/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 182/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 2/5*Log[2]^3*EEbar[{0}, {4}, {3}] - 154/135*Log[2]^3*EEbar[{0}, {4}, {4}] - 133/1440*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/288*Zeta[3]*EEbar[{0}, {4}, {3}] - 49/480*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/3*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 19/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 4, 3}] - 235/18432*Zeta[5] + 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{1}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 7/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 3/5*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/5*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 2/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 182/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 2/5*Log[2]^3*EEbar[{1}, {4}, {3}] - 154/135*Log[2]^3*EEbar[{1}, {4}, {4}] - 133/1440*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/288*Zeta[3]*EEbar[{1}, {4}, {3}] - 49/480*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 7/3*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 19/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 4, 3}] - 133/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] + 3317/11520*Log[2]*Zeta[5] - 91/720*Log[2]*rhoSV[1, 1, 3] + 7/6*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 3/10*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/10*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 1/3*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 91/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 1/5*Log[2]^3*EEbar[{2}, {4}, {3}] - 77/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 91/1080*Log[2]^3*Zeta[3] - 133/2880*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/576*Zeta[3]*EEbar[{2}, {4}, {3}] - 49/960*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EE[{0}, {2}, {3}] + 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 7/6*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 19/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 4, 3}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 49/69120*Log[2]*Zeta[3] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 19/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 22/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/27*Log[2]^3*EEbar[{0}, {4}, {4}] + 91/1440*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/1440*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/3*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 19/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 7/5*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 4, 3}] - 235/18432*Zeta[5] + 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{1}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 19/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 22/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/27*Log[2]^3*EEbar[{1}, {4}, {4}] + 91/1440*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/1440*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 7/3*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 19/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 7/5*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 4, 3}] + 91/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] + 1147/23040*Log[2]*Zeta[5] - 7/240*Log[2]*rhoSV[1, 1, 3] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 19/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 11/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/27*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/360*Log[2]^3*Zeta[3] + 91/2880*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/2880*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EE[{0}, {2}, {4}] + 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 7/6*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 19/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 7/10*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 4, 3}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] - 49/69120*Log[2]*Zeta[3] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 68/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 14/15*Log[2]^3*EEbar[{0}, {4}, {2}] - 158/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 119/2880*Zeta[3]*EEbar[{0}, {4}, {2}] + 31/2880*Zeta[3]*EEbar[{0}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 4, 3}] - 3559/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{1}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 68/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 14/15*Log[2]^3*EEbar[{1}, {4}, {2}] - 158/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 14/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 119/2880*Zeta[3]*EEbar[{1}, {4}, {2}] + 31/2880*Zeta[3]*EEbar[{1}, {4}, {3}] + 7/192*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 4, 3}] + 119/23040*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] + 31/160*Log[2]*Zeta[5] - 7/80*Log[2]*rhoSV[1, 1, 3] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 34/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/15*Log[2]^3*EEbar[{2}, {4}, {2}] - 79/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 7/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/120*Log[2]^3*Zeta[3] + 119/5760*Zeta[3]*EEbar[{2}, {4}, {2}] + 31/5760*Zeta[3]*EEbar[{2}, {4}, {3}] + 7/384*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EE[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 49/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 49/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 4, 3}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] - 49/69120*Log[2]*Zeta[3] + 49/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 7/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/288*Zeta[3]*EEbar[{0}, {4}, {2}] - 1/288*Zeta[3]*EEbar[{0}, {4}, {3}] - 7/288*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 4, 3}] - 3559/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{1}, {4}, {3}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 49/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 7/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/288*Zeta[3]*EEbar[{1}, {4}, {2}] - 1/288*Zeta[3]*EEbar[{1}, {4}, {3}] - 7/288*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 4, 3}] - 7/2304*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{2}, {4}, {3}] + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] + 10633/23040*Log[2]*Zeta[5] - 49/240*Log[2]*rhoSV[1, 1, 3] + 49/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 7/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/360*Log[2]^3*Zeta[3] - 7/576*Zeta[3]*EEbar[{2}, {4}, {2}] - 1/576*Zeta[3]*EEbar[{2}, {4}, {3}] - 7/576*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EE[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 49/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 49/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 7/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 3, 4}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 49/69120*Log[2]*Zeta[3] + 49/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 7/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 49/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {3}] - 98/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 7/288*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/288*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/288*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 3, 4}] - 3559/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{1}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] + 49/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 7/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 49/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {3}] - 98/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 7/288*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/288*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/288*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 3, 4}] - 7/2304*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] + 10633/23040*Log[2]*Zeta[5] - 49/240*Log[2]*rhoSV[1, 1, 3] + 49/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 49/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {3}] - 49/45*Log[2]^3*EEbar[{2}, {4}, {4}] + 49/360*Log[2]^3*Zeta[3] - 7/576*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/576*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/576*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EE[{0}, {2}, {3}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 49/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 49/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 3, 4}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 49/69120*Log[2]*Zeta[3] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 68/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 79/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 14/15*Log[2]^3*EEbar[{0}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 158/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 119/2880*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{0}, {4}, {3}] + 31/2880*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 3, 4}] - 3559/184320*Zeta[5] + 49/5760*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{1}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 68/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 79/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 14/15*Log[2]^3*EEbar[{1}, {4}, {2}] + 14/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 158/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 119/2880*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{1}, {4}, {3}] + 31/2880*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 7/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 49/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 3, 4}] + 119/23040*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] + 31/160*Log[2]*Zeta[5] - 7/80*Log[2]*rhoSV[1, 1, 3] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 34/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 79/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/15*Log[2]^3*EEbar[{2}, {4}, {2}] + 7/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 79/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/120*Log[2]^3*Zeta[3] + 119/5760*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/384*Zeta[3]*EEbar[{2}, {4}, {3}] + 31/5760*Zeta[3]*EEbar[{2}, {4}, {4}] - 3559/7680*Zeta[5]*EE[{0}, {2}, {4}] + 49/240*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 49/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 7/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 49/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 3, 4}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 49/69120*Log[2]*Zeta[3] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 19/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 14/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 38/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 14/45*Log[2]^3*EEbar[{0}, {4}, {2}] - 14/27*Log[2]^3*EEbar[{0}, {4}, {3}] + 22/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 91/1440*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/1440*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] + 19/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 3, 4}] - 235/18432*Zeta[5] + 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{1}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 19/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 98/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 14/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 38/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 14/45*Log[2]^3*EEbar[{1}, {4}, {2}] - 14/27*Log[2]^3*EEbar[{1}, {4}, {3}] + 22/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 91/1440*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/96*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/1440*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 7/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 7/3*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] + 19/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 3, 4}] + 91/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] + 1147/23040*Log[2]*Zeta[5] - 7/240*Log[2]*rhoSV[1, 1, 3] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 19/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 49/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 19/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 7/45*Log[2]^3*EEbar[{2}, {4}, {2}] - 7/27*Log[2]^3*EEbar[{2}, {4}, {3}] + 11/135*Log[2]^3*EEbar[{2}, {4}, {4}] + 7/360*Log[2]^3*Zeta[3] + 91/2880*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/2880*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EE[{0}, {2}, {3}] + 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] - Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 19/30*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 7/6*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] + 19/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 3, 4}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] - 7/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] - 19/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] - 49/69120*Log[2]*Zeta[3] + 2/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 7/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 7/5*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 3/5*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] - 182/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 154/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 2/5*Log[2]^3*EEbar[{0}, {4}, {4}] - 133/1440*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/480*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/288*Zeta[3]*EEbar[{0}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 7/3*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] + 7/5*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] + 19/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 3, 4}] - 235/18432*Zeta[5] + 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{1}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 49/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] - 7/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] - 19/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 2/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 7/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 7/5*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 3/5*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] - 182/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 154/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 2/5*Log[2]^3*EEbar[{1}, {4}, {4}] - 133/1440*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/480*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/288*Zeta[3]*EEbar[{1}, {4}, {4}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] - 7/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] - 49/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 49/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] - 7/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] - 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] - 49/2880*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 7/3*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] + 7/5*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] + 19/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 3, 4}] - 133/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - 49/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] - 7/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] - 19/30*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] + 3317/11520*Log[2]*Zeta[5] - 91/720*Log[2]*rhoSV[1, 1, 3] + 1/3*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 7/6*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 7/10*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 3/10*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] - 91/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 77/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 1/5*Log[2]^3*EEbar[{2}, {4}, {4}] + 91/1080*Log[2]^3*Zeta[3] - 133/2880*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/960*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/576*Zeta[3]*EEbar[{2}, {4}, {4}] - 235/768*Zeta[5]*EE[{0}, {2}, {4}] + 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] - 7/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] - 49/30*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] - Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - 49/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] - 7/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] - 19/30*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] - 49/120*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 7/6*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] + 7/10*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] + 19/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 4, 4}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] + 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] + 7/8640*Log[2]*Zeta[3] - 7/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 7/5*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 29/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 2/3*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 56/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 56/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 136/135*Log[2]^3*EEbar[{0}, {4}, {4}] + 119/2880*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{0}, {4}, {3}] + 31/2880*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {2}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {3}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 19/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 4, 4}] + 73/4608*Zeta[5] - 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{1}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] + 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 7/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 7/5*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 29/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 2/3*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 56/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 56/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 136/135*Log[2]^3*EEbar[{1}, {4}, {4}] + 119/2880*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/192*Zeta[3]*EEbar[{1}, {4}, {3}] + 31/2880*Zeta[3]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {2}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {3}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 38/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 7/3*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 19/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 4, 4}] + 119/23040*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - 7471/23040*Log[2]*Zeta[5] + 7/60*Log[2]*rhoSV[1, 1, 3] - 7/6*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 7/10*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 29/30*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 1/3*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 28/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 28/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 68/135*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/90*Log[2]^3*Zeta[3] + 119/5760*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/384*Zeta[3]*EEbar[{2}, {4}, {3}] + 31/5760*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EE[{0}, {2}, {3}] - 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {2}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {3}] + 4/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{2}, {4}, {4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 19/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] - 7/6*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 19/30*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 4, 4}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] + 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] + 7/8640*Log[2]*Zeta[3] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] - 76/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] + 19/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 28/135*Log[2]^3*EEbar[{0}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{0}, {4}, {3}] + 4/9*Log[2]^3*EEbar[{0}, {4}, {4}] - 77/720*Zeta[3]*EEbar[{0}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{0}, {4}, {3}] - 5/144*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {2}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {3}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 2}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 3}] + 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 7/3*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 7/5*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 19/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 4, 4}] + 73/4608*Zeta[5] - 7/1152*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{1}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] + 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] - 76/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] + 7/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] + 49/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] + 19/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 28/135*Log[2]^3*EEbar[{1}, {4}, {2}] - 28/135*Log[2]^3*EEbar[{1}, {4}, {3}] + 4/9*Log[2]^3*EEbar[{1}, {4}, {4}] - 77/720*Zeta[3]*EEbar[{1}, {4}, {2}] - 7/80*Zeta[3]*EEbar[{1}, {4}, {3}] - 5/144*Zeta[3]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {2}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {3}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 2}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 3}] + 38/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {3, 4}] - 2*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 7/3*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 7/5*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 19/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 4, 4}] - 77/5760*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] + 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] - 31/1280*Log[2]*Zeta[5] + 7/360*Log[2]*rhoSV[1, 1, 3] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] - 38/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] + 7/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] + 49/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] + 19/90*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 14/135*Log[2]^3*EEbar[{2}, {4}, {2}] - 14/135*Log[2]^3*EEbar[{2}, {4}, {3}] + 2/9*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/540*Log[2]^3*Zeta[3] - 77/1440*Zeta[3]*EEbar[{2}, {4}, {2}] - 7/160*Zeta[3]*EEbar[{2}, {4}, {3}] - 5/288*Zeta[3]*EEbar[{2}, {4}, {4}] + 73/192*Zeta[5]*EE[{0}, {2}, {4}] - 7/48*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {2}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {3}] + 4/15*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{2}, {4}, {4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 2}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 3}] + 19/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {3, 4}] - Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 7/6*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 7/10*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 19/30*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 4, 4}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] + 38/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] + 7/8640*Log[2]*Zeta[3] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 3}] + 22/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {3, 4}] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 112/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 46/45*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 154/135*Log[2]^3*EEbar[{0}, {4}, {2}] + 182/135*Log[2]^3*EEbar[{0}, {4}, {3}] - 2/45*Log[2]^3*EEbar[{0}, {4}, {4}] - 133/1440*Zeta[3]*EEbar[{0}, {4}, {2}] - 49/480*Zeta[3]*EEbar[{0}, {4}, {3}] - 1/288*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {2}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {3}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 56/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {2}] - 56/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {3}] - 8/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 3}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 4, 4}] + 427/23040*Zeta[5] - 7/720*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{1}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 3*EE[{0}, {2}, {3}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] + 38/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] - 2*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 2}] - 56/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 3}] + 22/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {3, 4}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 112/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 46/45*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 154/135*Log[2]^3*EEbar[{1}, {4}, {2}] + 182/135*Log[2]^3*EEbar[{1}, {4}, {3}] - 2/45*Log[2]^3*EEbar[{1}, {4}, {4}] - 133/1440*Zeta[3]*EEbar[{1}, {4}, {2}] - 49/480*Zeta[3]*EEbar[{1}, {4}, {3}] - 1/288*Zeta[3]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {2}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {3}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 56/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 8/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 56/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {2}] - 56/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {3}] - 8/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 3}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 4, 4}] - 133/11520*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 3/2*EE[{0}, {2}, {3}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] + 19/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] - Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] - 527/2880*Log[2]*Zeta[5] + 77/720*Log[2]*rhoSV[1, 1, 3] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 2}] - 28/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 3}] + 11/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {3, 4}] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 56/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 23/45*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 77/135*Log[2]^3*EEbar[{2}, {4}, {2}] + 91/135*Log[2]^3*EEbar[{2}, {4}, {3}] - 1/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 77/1080*Log[2]^3*Zeta[3] - 133/2880*Zeta[3]*EEbar[{2}, {4}, {2}] - 49/960*Zeta[3]*EEbar[{2}, {4}, {3}] - 1/576*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EE[{0}, {2}, {3}] - 7/30*rhoSV[1, 1, 3]*EE[{0}, {2}, {3}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {2}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {3}] + 4/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{2}, {4}, {4}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 28/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 4/15*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] - 28/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {2}] - 28/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {3}] - 4/15*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (3*EE[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 4, 4}] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] + 56/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] + 8/15*Log[2]*EEbar[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] + 7/8640*Log[2]*Zeta[3] - 56/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 2}] - 56/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 3}] - 8/15*Log[2]^2*EEbar[{0, 0}, {2, 4}, {4, 4}] + 112/45*Log[2]^3*EEbar[{0}, {4}, {2}] + 112/45*Log[2]^3*EEbar[{0}, {4}, {3}] + 16/45*Log[2]^3*EEbar[{0}, {4}, {4}] + 7/36*Zeta[3]*EEbar[{0}, {4}, {2}] + 7/36*Zeta[3]*EEbar[{0}, {4}, {3}] + 1/36*Zeta[3]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {2}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {3}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 2}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 3}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 4}, {4, 4}] - 56/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {2}] - 56/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {3}] - 8/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0}, {4}, {4}])*e[0, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (-3*EE[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 4}] + 3*EEbar[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 4, 4}] + 427/23040*Zeta[5] - 7/720*rhoSV[1, 1, 3] + 3*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{1}, {4}, {4}] + 3*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 3*EE[{0}, {2}, {4}]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] + 56/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] + 8/15*Log[2]*EEbar[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] - 56/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 2}] - 56/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 3}] - 8/15*Log[2]^2*EEbar[{0, 1}, {2, 4}, {4, 4}] + 112/45*Log[2]^3*EEbar[{1}, {4}, {2}] + 112/45*Log[2]^3*EEbar[{1}, {4}, {3}] + 16/45*Log[2]^3*EEbar[{1}, {4}, {4}] + 7/36*Zeta[3]*EEbar[{1}, {4}, {2}] + 7/36*Zeta[3]*EEbar[{1}, {4}, {3}] + 1/36*Zeta[3]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {2}] + 56/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {3}] + 8/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{1}, {4}, {4}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 2}] + 56/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 3}] + 8/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 1}, {2, 4}, {4, 4}] + 7/360*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 56/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {2}] - 56/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {3}] - 8/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{1}, {4}, {4}])*e[1, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (3/2*EE[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 4}] + 3/2*EEbar[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 4, 4}] + 7/288*Zeta[3]^2 + 3/2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{2}, {4}, {4}] + 3/2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 3/2*EE[{0}, {2}, {4}]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] + 28/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] + 4/15*Log[2]*EEbar[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] - 1519/2880*Log[2]*Zeta[5] + 7/30*Log[2]*rhoSV[1, 1, 3] - 28/15*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 2}] - 28/15*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 3}] - 4/15*Log[2]^2*EEbar[{0, 2}, {2, 4}, {4, 4}] + 56/45*Log[2]^3*EEbar[{2}, {4}, {2}] + 56/45*Log[2]^3*EEbar[{2}, {4}, {3}] + 8/45*Log[2]^3*EEbar[{2}, {4}, {4}] - 7/45*Log[2]^3*Zeta[3] + 7/72*Zeta[3]*EEbar[{2}, {4}, {2}] + 7/72*Zeta[3]*EEbar[{2}, {4}, {3}] + 1/72*Zeta[3]*EEbar[{2}, {4}, {4}] + 427/960*Zeta[5]*EE[{0}, {2}, {4}] - 7/30*rhoSV[1, 1, 3]*EE[{0}, {2}, {4}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {2}] + 28/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {3}] + 4/15*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{2}, {4}, {4}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 2}] + 28/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 3}] + 4/15*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 2}, {2, 4}, {4, 4}] + 7/15*Log[2]*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] - 28/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {2}] - 28/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {3}] - 4/15*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{2}, {4}, {4}])*e[2, 4, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
}


==> anc/IeqvDepth5.txt <==
(* Ieqv[5, d]: the terms of modular depth 5 and degree d (d <= 10) of the generating series I^eqv (5.1), I^eqv = 1 + sum_r sum_d Ieqv[r, d]; the coefficient of a word equals the normalisation of (5.76) times the equivariant iterated Eisenstein integral, in terms of EE (iterated Eisenstein integrals (2.61)), EEbar (complex conjugate), Log[2], Zeta[n] and rhoSV[i1, ..., ir] = rho^-1(sv(f_i1 ... f_ir)); words a ** b ** ... in the letters e[j, k, mu] = eps^(j)_{k|mu} and eTilde[2, nu] = tilde-eps_{2|nu} *)
{
Ieqv[5, 10] -> (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 3, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 3, 3}] - 4/3645*Log[2]^5 + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 3, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 3, 3}] - 4/3645*Log[2]^5 + 1/13824*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 4, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 3, 3}] - 4/3645*Log[2]^5 - 1/3456*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] - 1/216*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 1/432*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 4, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 3, 3}] - 4/3645*Log[2]^5 + 1/6912*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] + 5/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/288*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] - 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 1/432*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 3, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 3, 3}] - 4/3645*Log[2]^5 + 1/2304*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 1/288*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 1/432*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/216*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 1/288*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 1/144*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 3, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 3, 3}] - 4/3645*Log[2]^5 - 11/27648*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 5/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 1/432*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/216*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 1/288*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 1/144*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 4, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 3, 3}] - 4/3645*Log[2]^5 - 1/27648*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 5/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 5/1296*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 5/864*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 1/432*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 4, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 3, 3}] - 4/3645*Log[2]^5 + 1/6912*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/288*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 5/1296*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 5/864*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 1/432*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 3, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 4, 3}] - 4/3645*Log[2]^5 - 1/3456*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 1/648*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] - 1/144*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 1/216*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 1/216*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 1/144*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 3, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 4, 3}] - 4/3645*Log[2]^5 + 1/3072*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 1/648*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] - 1/144*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 1/216*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 1/216*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 1/144*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 4, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 4, 3}] - 4/3645*Log[2]^5 + 1/6912*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 1/648*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] - 1/144*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 1/216*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 5/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 1/216*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 5/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/324*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 5/432*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 1/216*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 4, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 4, 3}] - 4/3645*Log[2]^5 - 11/27648*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] - 1/648*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] - 1/144*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] - 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/216*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/216*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 1/216*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 5/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/324*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 5/432*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 1/216*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 3, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 4, 3}] - 4/3645*Log[2]^5 - 1/27648*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 5/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 1/432*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 3, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 4, 3}] - 4/3645*Log[2]^5 + 1/3072*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/288*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 1/432*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 4, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 4, 3}] - 4/3645*Log[2]^5 - 1/4608*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 1/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/1296*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 1/864*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 4, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 4, 3}] - 4/3645*Log[2]^5 + 1/13824*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}]*EEbar[{0}, {2}, {3}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 3}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {3}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {3}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/1296*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 1/864*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 3, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 3, 4}] - 4/3645*Log[2]^5 + 1/13824*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 1/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 1/1296*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}] + 1/864*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 3, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 3, 4}] - 4/3645*Log[2]^5 - 1/4608*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] + 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 1/1296*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}] + 1/864*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 4, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 3, 4}] - 4/3645*Log[2]^5 + 1/3072*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] - 1/288*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 1/432*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 4, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 3, 4}] - 4/3645*Log[2]^5 - 1/27648*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 5/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 1/432*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 3, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 3, 4}] - 4/3645*Log[2]^5 - 11/27648*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 1/648*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] - 1/144*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] + 1/216*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/216*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 1/216*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 1/324*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 5/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}] + 1/216*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 5/432*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 3, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 3, 4}] - 4/3645*Log[2]^5 + 1/6912*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 1/648*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] - 1/144*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 5/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/216*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 1/216*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 1/324*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 5/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}] + 1/216*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 5/432*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 4, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 3, 4}] - 4/3645*Log[2]^5 + 1/3072*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 1/648*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] - 1/144*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] - 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 1/216*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 1/216*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}] - 1/144*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 4, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 3, 4}] - 4/3645*Log[2]^5 - 1/3456*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] - 1/648*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {3, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] - 1/144*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] + 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 1/216*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 1/216*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}] - 1/144*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}])*eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 3, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 4, 4}] - 4/3645*Log[2]^5 + 1/6912*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 3}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 1/288*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] + 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 5/1296*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}] - 1/432*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 5/864*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 3, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 4, 4}] - 4/3645*Log[2]^5 - 1/27648*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {3, 4}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 5/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] + 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 5/1296*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}] - 1/432*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 5/864*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 4, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 4, 4}] - 4/3645*Log[2]^5 - 11/27648*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 3}] + 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] + 7/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 5/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {3}] - 1/216*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/432*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}] + 1/144*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] - 1/288*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 4, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 4, 4}] - 4/3645*Log[2]^5 + 1/2304*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] + 1/1296*Log[2]^2*Zeta[3] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] + 1/288*Zeta[3]*EE[{0, 0}, {2, 2}, {4, 4}] - 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] + 1/288*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] - 1/432*Log[2]*Zeta[3]*EE[{0}, {2}, {4}] - 1/216*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] + 1/432*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}] + 1/144*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] - 1/288*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 3, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 4, 4}] - 4/3645*Log[2]^5 + 1/6912*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 3}] - 1/288*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 5/864*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 3}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}] - 1/432*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 3, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 4, 4}] - 4/3645*Log[2]^5 - 1/3456*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {3, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] + 1/144*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 3}] - 1/216*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {3}] - 1/648*Log[2]*Zeta[3]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {3, 4}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}] - 1/432*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {3}] + 1/432*Zeta[3]*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3] ** eTilde[2, 4]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 4, 3}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 4, 4}] - 4/3645*Log[2]^5 + 1/13824*Zeta[5] + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + EE[{0}, {2}, {3}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 3}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {3}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] - 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {3, 4}] + 1/432*Zeta[3]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0}, {2}, {3}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 3}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {3}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {3}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 3]
  + (EE[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 4, 4}] + EEbar[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 4, 4}] - 4/3645*Log[2]^5 + EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}]*EEbar[{0}, {2}, {4}] + EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] + EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + EE[{0}, {2}, {4}]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}] - 2/3*Log[2]*EE[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}] - 2/3*Log[2]*EEbar[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2/9*Log[2]^2*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] - 4/81*Log[2]^3*EE[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EEbar[{0, 0}, {2, 2}, {4, 4}] + 2/243*Log[2]^4*EE[{0}, {2}, {4}] + 2/243*Log[2]^4*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}]*EEbar[{0}, {2}, {4}] - 2/3*Log[2]*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 2/3*Log[2]*EE[{0}, {2}, {4}]*EEbar[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] + 2/9*Log[2]^2*EE[{0, 0}, {2, 2}, {4, 4}]*EEbar[{0}, {2}, {4}] + 2/9*Log[2]^2*EE[{0}, {2}, {4}]*EEbar[{0, 0}, {2, 2}, {4, 4}] - 4/81*Log[2]^3*EE[{0}, {2}, {4}]*EEbar[{0}, {2}, {4}])*eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4] ** eTilde[2, 4]
}


==> anc/Xseries.txt <==
(* log X(eps) of (5.61) for the choice (A.26) of rho_2, with rho^-1(f_2n) = zeta_2n: Xlie[r] is its Lie part at modular depth r, given modulo Pollack relations; Xlie[1]: closed form (5.62), degree <= 16; Xlie[2]: degree <= 8 as in (5.64) and (G.2), and degree 10; Xlie[3], Xlie[4]: degree <= 10 (modular depth 5 vanishes at degree <= 10); letters e[j, k, mu] = eps^(j)_{k|mu}, eTilde[2, nu] = tilde-eps_{2|nu}, com[a, b] = [a, b] *)
{
Xlie[1] -> Zeta[2]*(-1/24*e[1, 4, 2] + 1/48*e[1, 4, 3] - 1/24*e[1, 4, 4] + 1/2880*e[1, 6, 2] - 7/23040*e[1, 6, 3] + 7/11520*e[1, 6, 4] - 1/181440*e[1, 8, 2] + 31/5806080*e[1, 8, 3] - 31/2903040*e[1, 8, 4] + 1/9676800*e[1, 10, 2] - 127/1238630400*e[1, 10, 3] + 127/619315200*e[1, 10, 4] - 1/479001600*e[1, 12, 2] + 73/35035545600*e[1, 12, 3] - 73/17517772800*e[1, 12, 4] + 691/15692092416000*e[1, 14, 2] - 1414477/32137405267968000*e[1, 14, 3] + 1414477/16068702633984000*e[1, 14, 4] - 1/1046139494400*e[1, 16, 2] + 8191/8569974738124800*e[1, 16, 3] - 8191/4284987369062400*e[1, 16, 4]) + Zeta[4]*(-7/1152*e[3, 6, 2] + 7/2304*e[3, 6, 3] - 1/288*e[3, 6, 4] + 7/345600*e[3, 8, 2] - 49/2764800*e[3, 8, 3] + 7/345600*e[3, 8, 4] - 1/5806080*e[3, 10, 2] + 31/185794560*e[3, 10, 3] - 31/162570240*e[3, 10, 4] + 1/497664000*e[3, 12, 2] - 127/63700992000*e[3, 12, 3] + 127/55738368000*e[3, 12, 4] - 1/36130406400*e[3, 14, 2] + 511/18498768076800*e[3, 14, 3] - 73/2312346009600*e[3, 14, 4] + 691/1631977611264000*e[3, 16, 2] - 1414477/3342290147868672000*e[3, 16, 3] + 1414477/2924503879385088000*e[3, 16, 4]) + Zeta[6]*(-31/138240*e[5, 8, 2] + 31/276480*e[5, 8, 3] - 1/8640*e[5, 8, 4] + 31/77414400*e[5, 10, 2] - 31/88473600*e[5, 10, 3] + 1/2764800*e[5, 10, 4] - 31/14631321600*e[5, 12, 2] + 961/468202291200*e[5, 12, 3] - 31/14631321600*e[5, 12, 4] + 31/1839366144000*e[5, 14, 2] - 3937/235438866432000*e[5, 14, 3] + 127/7357464576000*e[5, 14, 4] - 31/184120551014400*e[5, 16, 2] + 2263/13467103159910400*e[5, 16, 3] - 73/420846973747200*e[5, 16, 4]) + Zeta[8]*(-127/30965760*e[7, 10, 2] + 127/61931520*e[7, 10, 3] - 1/483840*e[7, 10, 4] + 127/27869184000*e[7, 12, 2] - 127/31850496000*e[7, 12, 3] + 1/248832000*e[7, 12, 4] - 127/7725337804800*e[7, 14, 2] + 3937/247210809753600*e[7, 14, 3] - 31/1931334451200*e[7, 14, 4] + 127/1339058552832000*e[7, 16, 2] - 16129/171399494762496000*e[7, 16, 3] + 127/1339058552832000*e[7, 16, 4]) + Zeta[10]*(-73/1592524800*e[9, 12, 2] + 73/3185049600*e[9, 12, 3] - 1/43545600*e[9, 12, 4] + 73/2102132736000*e[9, 14, 2] - 511/16817061888000*e[9, 14, 3] + 1/32845824000*e[9, 14, 4] - 73/803435131699200*e[9, 16, 2] + 2263/25709924214374400*e[9, 16, 3] - 31/351502870118400*e[9, 16, 4]) + Zeta[12]*(-2047/5885971660800*e[11, 14, 2] + 2047/11771943321600*e[11, 14, 3] - 1/5748019200*e[11, 14, 4] + 2047/10712468422656000*e[11, 16, 2] - 2047/12242821054464000*e[11, 16, 3] + 1/5977939968000*e[11, 16, 4]) + Zeta[14]*(-8191/4284987369062400*e[13, 16, 2] + 8191/8569974738124800*e[13, 16, 3] - 1/1046139494400*e[13, 16, 4]),
Xlie[2] -> Zeta[2]*(-1/48*com[eTilde[2, 3], eTilde[2, 4]] - 11/2880*com[eTilde[2, 3], e[0, 4, 2]] + 149/23040*com[eTilde[2, 3], e[0, 4, 3]] - 17/4608*com[eTilde[2, 3], e[0, 4, 4]] + 13651/60963840*com[eTilde[2, 3], e[0, 6, 2]] - 12167/60963840*com[eTilde[2, 3], e[0, 6, 3]] + 12167/121927680*com[eTilde[2, 3], e[0, 6, 4]] + 7/2880*com[eTilde[2, 4], e[0, 4, 2]] - 1/360*com[eTilde[2, 4], e[0, 4, 3]] + 91/11520*com[eTilde[2, 4], e[0, 4, 4]] - 797/8709120*com[eTilde[2, 4], e[0, 6, 2]] + 12167/121927680*com[eTilde[2, 4], e[0, 6, 3]] - 9001/30481920*com[eTilde[2, 4], e[0, 6, 4]] + 4247/20321280*com[e[0, 4, 2], e[0, 4, 3]] - 169/4064256*com[e[0, 4, 2], e[0, 4, 4]] + 3391/40642560*com[e[0, 4, 3], e[0, 4, 4]]) + Zeta[4]*(-85/768*com[eTilde[2, 3], e[2, 4, 2]] + 149/768*com[eTilde[2, 3], e[2, 4, 3]] - 11/96*com[eTilde[2, 3], e[2, 4, 4]] + 9/14336*com[eTilde[2, 3], e[2, 6, 2]] - 9/14336*com[eTilde[2, 3], e[2, 6, 4]] - 97/768*com[eTilde[2, 4], e[2, 4, 2]] - 85/768*com[eTilde[2, 4], e[2, 4, 3]] + 1/24*com[eTilde[2, 4], e[2, 4, 4]] + 3/14336*com[eTilde[2, 4], e[2, 6, 2]] + 3/3584*com[eTilde[2, 4], e[2, 6, 4]] + 7/7200*com[e[0, 4, 2], e[2, 4, 2]] + 62057/6451200*com[e[0, 4, 2], e[2, 4, 3]] + 6977/6451200*com[e[0, 4, 2], e[2, 4, 4]] - 127/143360*com[e[1, 4, 2], e[1, 4, 3]] - 559/143360*com[e[1, 4, 2], e[1, 4, 4]] + 7723/6451200*com[e[2, 4, 2], e[0, 4, 3]] + 16483/6451200*com[e[2, 4, 2], e[0, 4, 4]] - 4217/460800*com[e[0, 4, 3], e[2, 4, 3]] + 62057/6451200*com[e[0, 4, 3], e[2, 4, 4]] - 127/143360*com[e[1, 4, 3], e[1, 4, 4]] + 7723/6451200*com[e[2, 4, 3], e[0, 4, 4]] + 7/7200*com[e[0, 4, 4], e[2, 4, 4]]) + Zeta[6]*(-12167/1161216*com[eTilde[2, 3], e[4, 6, 2]] + 12167/580608*com[eTilde[2, 3], e[4, 6, 3]] - 13651/580608*com[eTilde[2, 3], e[4, 6, 4]] - 23837/1161216*com[eTilde[2, 4], e[4, 6, 2]] - 12167/1161216*com[eTilde[2, 4], e[4, 6, 3]] + 1009/72576*com[eTilde[2, 4], e[4, 6, 4]] + 3391/64512*com[e[2, 4, 2], e[2, 4, 3]] - 845/32256*com[e[2, 4, 2], e[2, 4, 4]] + 4247/32256*com[e[2, 4, 3], e[2, 4, 4]]) + Zeta[2]*(-9707873/1748238336000*com[eTilde[2, 3], e[0, 8, 4]] + 1411037/1857503232000*com[eTilde[2, 4], e[0, 8, 2]] - 48974929/29720051712000*com[eTilde[2, 4], e[0, 8, 3]] + 44143379/3715006464000*com[eTilde[2, 4], e[0, 8, 4]] + 3262327/176504832000*com[e[0, 4, 2], e[0, 6, 2]] - 866804893/36713005056000*com[e[0, 4, 2], e[0, 6, 3]] + 459796187/36713005056000*com[e[0, 4, 2], e[0, 6, 4]] - 392677433/18356502528000*com[e[0, 4, 3], e[0, 6, 2]] + 99617579/4589125632000*com[e[0, 4, 3], e[0, 6, 3]] + 561997679/36713005056000*com[e[0, 4, 3], e[0, 6, 4]] + 199234807/18356502528000*com[e[0, 4, 4], e[0, 6, 2]] + 139123079/36713005056000*com[e[0, 4, 4], e[0, 6, 3]] - 177120031/4589125632000*com[e[0, 4, 4], e[0, 6, 4]]) + Zeta[4]*(3151/1061683200*com[eTilde[2, 3], e[2, 8, 4]] - 2203/526417920*com[eTilde[2, 4], e[2, 8, 2]] + 70127/18048614400*com[eTilde[2, 4], e[2, 8, 3]] - 9727/1052835840*com[eTilde[2, 4], e[2, 8, 4]] + 7907/154828800*com[e[0, 4, 2], e[2, 6, 2]] + 13122833/66886041600*com[e[0, 4, 2], e[2, 6, 3]] - 13911767/66886041600*com[e[0, 4, 2], e[2, 6, 4]] - 44917/696729600*com[e[1, 4, 2], e[1, 6, 2]] - 6276547/33443020800*com[e[1, 4, 2], e[1, 6, 3]] + 5915053/33443020800*com[e[1, 4, 2], e[1, 6, 4]] + 87323/1393459200*com[e[2, 4, 2], e[0, 6, 2]] - 29749207/66886041600*com[e[2, 4, 2], e[0, 6, 3]] + 27781393/66886041600*com[e[2, 4, 2], e[0, 6, 4]] - 9054967/33443020800*com[e[0, 4, 3], e[2, 6, 2]] + 24589/928972800*com[e[0, 4, 3], e[2, 6, 3]] + 13208981/66886041600*com[e[0, 4, 3], e[2, 6, 4]] + 596909/2388787200*com[e[1, 4, 3], e[1, 6, 2]] - 3053/1393459200*com[e[1, 4, 3], e[1, 6, 3]] - 6190399/33443020800*com[e[1, 4, 3], e[1, 6, 4]] + 18759773/33443020800*com[e[2, 4, 3], e[0, 6, 2]] - 488093/2786918400*com[e[2, 4, 3], e[0, 6, 3]] - 29663059/66886041600*com[e[2, 4, 3], e[0, 6, 4]] + 42784951/234101145600*com[e[0, 4, 4], e[2, 6, 2]] - 95568293/468202291200*com[e[0, 4, 4], e[2, 6, 3]] - 56089/2167603200*com[e[0, 4, 4], e[2, 6, 4]] - 18323639/117050572800*com[e[1, 4, 4], e[1, 6, 2]] + 42411247/234101145600*com[e[1, 4, 4], e[1, 6, 3]] + 90859/9754214400*com[e[1, 4, 4], e[1, 6, 4]] - 129885269/234101145600*com[e[2, 4, 4], e[0, 6, 2]] + 260788627/468202291200*com[e[2, 4, 4], e[0, 6, 3]] + 1614079/19508428800*com[e[2, 4, 4], e[0, 6, 4]]) + Zeta[6]*(22057/2123366400*com[eTilde[2, 3], e[4, 8, 4]] + 13289/752025600*com[eTilde[2, 4], e[4, 8, 2]] - 270319/36097228800*com[eTilde[2, 4], e[4, 8, 3]] - 1/55705600*com[eTilde[2, 4], e[4, 8, 4]] + 575441/2786918400*com[e[0, 4, 2], e[4, 6, 2]] - 225461809/133772083200*com[e[0, 4, 2], e[4, 6, 3]] + 230648671/133772083200*com[e[0, 4, 2], e[4, 6, 4]] - 186169/696729600*com[e[1, 4, 2], e[3, 6, 2]] - 74982589/33443020800*com[e[1, 4, 2], e[3, 6, 3]] + 84915331/33443020800*com[e[1, 4, 2], e[3, 6, 4]] - 161333/154828800*com[e[2, 4, 2], e[2, 6, 2]] + 155894471/22295347200*com[e[2, 4, 2], e[2, 6, 3]] - 161724089/22295347200*com[e[2, 4, 2], e[2, 6, 4]] + 20793953/9555148800*com[e[0, 4, 3], e[4, 6, 2]] - 488093/796262400*com[e[0, 4, 3], e[4, 6, 3]] - 33731419/19110297600*com[e[0, 4, 3], e[4, 6, 4]] + 6183383/2388787200*com[e[1, 4, 3], e[3, 6, 2]] - 3053/199065600*com[e[1, 4, 3], e[3, 6, 3]] - 10200439/4777574400*com[e[1, 4, 3], e[3, 6, 4]] - 10463827/1592524800*com[e[2, 4, 3], e[2, 6, 2]] + 24589/44236800*com[e[2, 4, 3], e[2, 6, 3]] + 16026701/3185049600*com[e[2, 4, 3], e[2, 6, 4]] - 21139247/9555148800*com[e[0, 4, 4], e[4, 6, 2]] + 39715141/19110297600*com[e[0, 4, 4], e[4, 6, 3]] + 240817/796262400*com[e[0, 4, 4], e[4, 6, 4]] - 5725517/2388787200*com[e[1, 4, 4], e[3, 6, 2]] + 10494001/4777574400*com[e[1, 4, 4], e[3, 6, 3]] - 23663/199065600*com[e[1, 4, 4], e[3, 6, 4]] + 10707973/1592524800*com[e[2, 4, 4], e[2, 6, 2]] - 22800419/3185049600*com[e[2, 4, 4], e[2, 6, 3]] + 69499/44236800*com[e[2, 4, 4], e[2, 6, 4]]) + Zeta[8]*(-67955111/87411916800*com[eTilde[2, 3], e[6, 8, 4]] - 1314229/2321879040*com[eTilde[2, 4], e[6, 8, 2]] - 17722453/78210662400*com[eTilde[2, 4], e[6, 8, 3]] + 36822163/37150064640*com[eTilde[2, 4], e[6, 8, 4]] + 13372651/1092648960*com[e[2, 4, 2], e[4, 6, 2]] - 676338253/17482383360*com[e[2, 4, 2], e[4, 6, 3]] + 602334947/17482383360*com[e[2, 4, 2], e[4, 6, 4]] - 228664493/8741191680*com[e[2, 4, 3], e[4, 6, 2]] + 99617579/2185297920*com[e[2, 4, 3], e[4, 6, 3]] + 233971799/17482383360*com[e[2, 4, 3], e[4, 6, 4]] + 127965427/8741191680*com[e[2, 4, 4], e[4, 6, 2]] - 51343561/17482383360*com[e[2, 4, 4], e[4, 6, 3]] - 119044831/2185297920*com[e[2, 4, 4], e[4, 6, 4]]),
Xlie[3] -> Zeta[4]*(979/92160*com[eTilde[2, 3], com[eTilde[2, 3], e[1, 4, 2]]] - 193/46080*com[eTilde[2, 3], com[eTilde[2, 3], e[1, 4, 3]]] + 979/92160*com[eTilde[2, 3], com[eTilde[2, 3], e[1, 4, 4]]] + 763/92160*com[eTilde[2, 3], com[eTilde[2, 4], e[1, 4, 2]]] + 193/92160*com[eTilde[2, 3], com[eTilde[2, 4], e[1, 4, 3]]] - 871/46080*com[eTilde[2, 3], com[eTilde[2, 4], e[1, 4, 4]]] + 497/92160*com[com[eTilde[2, 3], e[1, 4, 2]], eTilde[2, 4]] - 193/92160*com[com[eTilde[2, 3], e[1, 4, 3]], eTilde[2, 4]] + 241/46080*com[com[eTilde[2, 3], e[1, 4, 4]], eTilde[2, 4]] + 59/18432*com[eTilde[2, 4], com[eTilde[2, 4], e[1, 4, 2]]] + 95/18432*com[eTilde[2, 4], com[eTilde[2, 4], e[1, 4, 3]]] + 77/4608*com[eTilde[2, 4], com[eTilde[2, 4], e[1, 4, 4]]]) + Zeta[4]*(2533/27869184*com[eTilde[2, 3], com[eTilde[2, 3], e[1, 6, 3]]] - 701/3483648*com[eTilde[2, 3], com[eTilde[2, 3], e[1, 6, 4]]] + 9095/27869184*com[eTilde[2, 3], com[eTilde[2, 4], e[1, 6, 4]]] - 894797/2090188800*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 2]]] + 1586653/2090188800*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 3]]] + 7335457/8360755200*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 4]]] - 113839/209018880*com[com[eTilde[2, 3], e[1, 4, 2]], e[0, 4, 2]] - 1304041/4180377600*com[eTilde[2, 3], com[e[1, 4, 2], e[0, 4, 3]]] + 3035563/8360755200*com[eTilde[2, 3], com[e[1, 4, 2], e[0, 4, 4]]] - 1364467/1672151040*com[com[eTilde[2, 3], e[0, 4, 3]], e[1, 4, 2]] - 85649/116121600*com[eTilde[2, 3], com[e[0, 4, 3], e[1, 4, 3]]] + 394189/2786918400*com[eTilde[2, 3], com[e[0, 4, 3], e[1, 4, 4]]] - 38779/238878720*com[com[eTilde[2, 3], e[1, 4, 3]], e[0, 4, 2]] - 253/2211840*com[com[eTilde[2, 3], e[1, 4, 3]], e[0, 4, 3]] + 505573/398131200*com[eTilde[2, 3], com[e[1, 4, 3], e[0, 4, 4]]] - 2603/3096576*com[com[eTilde[2, 3], e[0, 4, 4]], e[1, 4, 2]] + 3181729/1672151040*com[com[eTilde[2, 3], e[0, 4, 4]], e[1, 4, 3]] + 22693/37324800*com[eTilde[2, 3], com[e[0, 4, 4], e[1, 4, 4]]] + 2147/6193152*com[com[eTilde[2, 3], e[1, 4, 4]], e[0, 4, 2]] - 54163/334430208*com[com[eTilde[2, 3], e[1, 4, 4]], e[0, 4, 3]] + 19373/418037760*com[com[eTilde[2, 3], e[1, 4, 4]], e[0, 4, 4]] + 1043/2654208*com[com[eTilde[2, 3], e[1, 6, 3]], eTilde[2, 4]] - 22373/55738368*com[com[eTilde[2, 3], e[1, 6, 4]], eTilde[2, 4]] + 113/3483648*com[eTilde[2, 4], com[eTilde[2, 4], e[1, 6, 2]]] - 113/3981312*com[eTilde[2, 4], com[eTilde[2, 4], e[1, 6, 3]]] - 683/1741824*com[eTilde[2, 4], com[eTilde[2, 4], e[1, 6, 4]]] + 2324213/2090188800*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 2]]] - 22089973/8360755200*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 3]]] + 588379/1045094400*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 4]]] - 50213/209018880*com[com[eTilde[2, 4], e[1, 4, 2]], e[0, 4, 2]] + 1628573/8360755200*com[eTilde[2, 4], com[e[1, 4, 2], e[0, 4, 3]]] + 3016429/4180377600*com[eTilde[2, 4], com[e[1, 4, 2], e[0, 4, 4]]] + 61/110592*com[com[eTilde[2, 4], e[0, 4, 3]], e[1, 4, 2]] + 5262401/4180377600*com[eTilde[2, 4], com[e[0, 4, 3], e[1, 4, 3]]] - 1639367/2090188800*com[eTilde[2, 4], com[e[0, 4, 3], e[1, 4, 4]]] - 1667/4423680*com[com[eTilde[2, 4], e[1, 4, 3]], e[0, 4, 2]] - 27271/836075520*com[com[eTilde[2, 4], e[1, 4, 3]], e[0, 4, 3]] - 994201/4180377600*com[eTilde[2, 4], com[e[1, 4, 3], e[0, 4, 4]]] + 185497/238878720*com[com[eTilde[2, 4], e[0, 4, 4]], e[1, 4, 2]] - 1573123/1672151040*com[com[eTilde[2, 4], e[0, 4, 4]], e[1, 4, 3]] - 96689/116121600*com[eTilde[2, 4], com[e[0, 4, 4], e[1, 4, 4]]] + 2416441/1672151040*com[com[eTilde[2, 4], e[1, 4, 4]], e[0, 4, 2]] - 39119/47775744*com[com[eTilde[2, 4], e[1, 4, 4]], e[0, 4, 3]] + 1849/7741440*com[com[eTilde[2, 4], e[1, 4, 4]], e[0, 4, 4]]) + Zeta[6]*(-2533/3981312*com[eTilde[2, 3], com[eTilde[2, 3], e[3, 6, 3]]] + 701/497664*com[eTilde[2, 3], com[eTilde[2, 3], e[3, 6, 4]]] - 9095/3981312*com[eTilde[2, 3], com[eTilde[2, 4], e[3, 6, 4]]] + 243053/99532800*com[eTilde[2, 3], com[e[1, 4, 2], e[2, 4, 2]]] + 2294671/199065600*com[eTilde[2, 3], com[e[1, 4, 2], e[2, 4, 3]]] - 7065583/398131200*com[eTilde[2, 3], com[e[1, 4, 2], e[2, 4, 4]]] - 391729/19906560*com[com[eTilde[2, 3], e[2, 4, 2]], e[1, 4, 2]] - 3163/388800*com[eTilde[2, 3], com[e[2, 4, 2], e[1, 4, 3]]] - 1438927/398131200*com[eTilde[2, 3], com[e[2, 4, 2], e[1, 4, 4]]] + 1056829/79626240*com[com[eTilde[2, 3], e[1, 4, 3]], e[2, 4, 2]] - 144733/11059200*com[eTilde[2, 3], com[e[1, 4, 3], e[2, 4, 3]]] - 3812071/132710400*com[eTilde[2, 3], com[e[1, 4, 3], e[2, 4, 4]]] + 4509373/79626240*com[com[eTilde[2, 3], e[2, 4, 3]], e[1, 4, 2]] + 1771/737280*com[com[eTilde[2, 3], e[2, 4, 3]], e[1, 4, 3]] - 4975279/132710400*com[eTilde[2, 3], com[e[2, 4, 3], e[1, 4, 4]]] + 2603/147456*com[com[eTilde[2, 3], e[1, 4, 4]], e[2, 4, 2]] - 2874091/79626240*com[com[eTilde[2, 3], e[1, 4, 4]], e[2, 4, 3]] + 1174483/99532800*com[eTilde[2, 3], com[e[1, 4, 4], e[2, 4, 4]]] - 2147/294912*com[com[eTilde[2, 3], e[2, 4, 4]], e[1, 4, 2]] - 793421/15925248*com[com[eTilde[2, 3], e[2, 4, 4]], e[1, 4, 3]] + 300017/9953280*com[com[eTilde[2, 3], e[2, 4, 4]], e[1, 4, 4]] - 451/2654208*com[com[eTilde[2, 3], e[3, 6, 3]], eTilde[2, 4]] - 23197/7962624*com[com[eTilde[2, 3], e[3, 6, 4]], eTilde[2, 4]] + 683/248832*com[eTilde[2, 4], com[eTilde[2, 4], e[3, 6, 2]]] - 683/497664*com[eTilde[2, 4], com[eTilde[2, 4], e[3, 6, 3]]] - 113/497664*com[eTilde[2, 4], com[eTilde[2, 4], e[3, 6, 4]]] + 1996579/99532800*com[eTilde[2, 4], com[e[1, 4, 2], e[2, 4, 2]]] - 2201009/398131200*com[eTilde[2, 4], com[e[1, 4, 2], e[2, 4, 3]]] + 5882033/199065600*com[eTilde[2, 4], com[e[1, 4, 2], e[2, 4, 4]]] + 98315/3981312*com[com[eTilde[2, 4], e[2, 4, 2]], e[1, 4, 2]] + 38389/398131200*com[eTilde[2, 4], com[e[2, 4, 2], e[1, 4, 3]]] - 389113/199065600*com[eTilde[2, 4], com[e[2, 4, 2], e[1, 4, 4]]] + 29789/1474560*com[com[eTilde[2, 4], e[1, 4, 3]], e[2, 4, 2]] - 2327671/99532800*com[eTilde[2, 4], com[e[1, 4, 3], e[2, 4, 3]]] + 1204783/199065600*com[eTilde[2, 4], com[e[1, 4, 3], e[2, 4, 4]]] - 3037/147456*com[com[eTilde[2, 4], e[2, 4, 3]], e[1, 4, 2]] - 867617/39813120*com[com[eTilde[2, 4], e[2, 4, 3]], e[1, 4, 3]] - 5028563/199065600*com[eTilde[2, 4], com[e[2, 4, 3], e[1, 4, 4]]] - 4345699/79626240*com[com[eTilde[2, 4], e[1, 4, 4]], e[2, 4, 2]] + 3796411/79626240*com[com[eTilde[2, 4], e[1, 4, 4]], e[2, 4, 3]] - 21319/691200*com[eTilde[2, 4], com[e[1, 4, 4], e[2, 4, 4]]] - 1242427/79626240*com[com[eTilde[2, 4], e[2, 4, 4]], e[1, 4, 2]] + 3336979/79626240*com[com[eTilde[2, 4], e[2, 4, 4]], e[1, 4, 3]] - 1519/92160*com[com[eTilde[2, 4], e[2, 4, 4]], e[1, 4, 4]]),
Xlie[4] -> Zeta[4]*(-1/3072*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], eTilde[2, 4]]]] - 1/3072*com[eTilde[2, 3], com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]]] - 1/1536*com[com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]], eTilde[2, 4]]) + Zeta[4]*(-1585/3981312*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 2]]]] + 1403/3981312*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 3]]]] - 5441/13934592*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 4]]]] + 30029/27869184*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 2]]]] - 10057/27869184*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 3]]]] - 6281/13934592*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 4]]]] - 20869/69672960*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 2]], eTilde[2, 4]]] + 117461/69672960*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 3]], eTilde[2, 4]]] - 2233/2488320*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 4]], eTilde[2, 4]]] - 1969/139345920*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 2]]] + 51361/39813120*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 3]]] - 86573/278691840*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 4]]] - 17407/27869184*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 2]]]] + 6893/27869184*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 3]]]] - 8437/27869184*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 4]]]] + 35335/27869184*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 2]]], eTilde[2, 4]] - 23309/27869184*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 3]]], eTilde[2, 4]] - 10085/27869184*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 4]]], eTilde[2, 4]] - 3505/3981312*com[com[com[eTilde[2, 3], e[0, 4, 2]], eTilde[2, 4]], eTilde[2, 4]] + 4865/3981312*com[com[com[eTilde[2, 3], e[0, 4, 3]], eTilde[2, 4]], eTilde[2, 4]] - 305/870912*com[com[com[eTilde[2, 3], e[0, 4, 4]], eTilde[2, 4]], eTilde[2, 4]] - 1913/19906560*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 2]]]] - 7493/19906560*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 3]]]] + 8483/17418240*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 4]]]]) + Zeta[6]*(-5441/663552*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[2, 4, 2]]]] + 9821/1327104*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[2, 4, 3]]]] - 11095/1327104*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[2, 4, 4]]]] + 5861/331776*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[2, 4, 2]]]] + 59/331776*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[2, 4, 3]]]] - 9467/663552*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[2, 4, 4]]]] + 4057/1658880*com[eTilde[2, 3], com[com[eTilde[2, 3], e[2, 4, 2]], eTilde[2, 4]]] - 17089/829440*com[eTilde[2, 3], com[com[eTilde[2, 3], e[2, 4, 3]], eTilde[2, 4]]] - 17303/1658880*com[eTilde[2, 3], com[com[eTilde[2, 3], e[2, 4, 4]], eTilde[2, 4]]] - 22247/13271040*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[2, 4, 2]]] - 261317/13271040*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[2, 4, 3]]] - 26753/3317760*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[2, 4, 4]]] - 155287/13271040*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[2, 4, 2]]]] - 43747/13271040*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[2, 4, 3]]]] + 11851/1658880*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[2, 4, 4]]]] + 47017/13271040*com[com[eTilde[2, 3], com[eTilde[2, 4], e[2, 4, 2]]], eTilde[2, 4]] + 128797/13271040*com[com[eTilde[2, 3], com[eTilde[2, 4], e[2, 4, 3]]], eTilde[2, 4]] + 20009/1658880*com[com[eTilde[2, 3], com[eTilde[2, 4], e[2, 4, 4]]], eTilde[2, 4]] + 10919/3317760*com[com[com[eTilde[2, 3], e[2, 4, 2]], eTilde[2, 4]], eTilde[2, 4]] - 7771/3317760*com[com[com[eTilde[2, 3], e[2, 4, 3]], eTilde[2, 4]], eTilde[2, 4]] - 34103/1658880*com[com[com[eTilde[2, 3], e[2, 4, 4]], eTilde[2, 4]], eTilde[2, 4]] - 8783/1658880*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[2, 4, 2]]]] - 8183/1658880*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[2, 4, 3]]]] + 32921/829440*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[2, 4, 4]]]])
}


==> anc/fAlphabet.txt <==
(* rhoInv[i1, ..., ir] = rho_2^-1(f_i1 ... f_ir): the level-2 f-alphabet isomorphism of the paper (eq. (A.26)) through weight 8; on words without f_1 it is the level-1 rho of arXiv:2403.14816 (rho_2^-1(f3 f5) = -zeta_{3,5}/5 + 100471/177840 zeta_8); in terms of log 2, pi, odd zeta values and the Euler sums cmzv[n1, ..., nr] = zeta_{n1,...,nr} = sum_{1 <= m1 < ... < mr} prod_i sgn(n_i)^{m_i}/m_i^|n_i| of (A.20) (a negative entry -n stands for \bar n). rhoSV[i1, i2, i3] = rho_2^-1(sv(f_i1 f_i2 f_i3)) with the single-valued map (A.14), for the three words of (A.28) and their permutations *)
{
rhoInv[1] -> Log[2],
rhoInv[3] -> Zeta[3],
rhoInv[5] -> Zeta[5],
rhoInv[7] -> Zeta[7],
rhoInv[1, 1] -> Log[2]^2/2,
rhoInv[1, 3] -> (-4*cmzv[-1, -3])/7 + Log[2]*Zeta[3],
rhoInv[1, 5] -> (-16*cmzv[-1, -5])/31 + (6*Zeta[3]^2)/31 + Log[2]*Zeta[5],
rhoInv[1, 7] -> (-848009*Pi^8)/17786223000 - (64*cmzv[-1, -7])/127 - (12*cmzv[3, 5])/635 + (48*Zeta[3]*Zeta[5])/127 + Log[2]*Zeta[7],
rhoInv[3, 1] -> (4*cmzv[-1, -3])/7,
rhoInv[3, 3] -> Zeta[3]^2/2,
rhoInv[3, 5] -> (14353*Pi^8)/240084000 - cmzv[3, 5]/5,
rhoInv[5, 1] -> (16*cmzv[-1, -5])/31 - (6*Zeta[3]^2)/31,
rhoInv[5, 3] -> (-14353*Pi^8)/240084000 + cmzv[3, 5]/5 + Zeta[3]*Zeta[5],
rhoInv[7, 1] -> (848009*Pi^8)/17786223000 + (64*cmzv[-1, -7])/127 + (12*cmzv[3, 5])/635 - (48*Zeta[3]*Zeta[5])/127,
rhoInv[1, 1, 1] -> Log[2]^3/6,
rhoInv[1, 1, 3] -> (-2*cmzv[-1, 3, -1])/7 - (11*Pi^4*Log[2])/5040 - (4*cmzv[-1, -3]*Log[2])/7 + (Log[2]^2*Zeta[3])/2 + (27*Zeta[5])/28,
rhoInv[1, 1, 5] -> (64*cmzv[-1, -1, 5])/217 - (48*cmzv[1, 1, -5])/217 + (37*Pi^6*Log[2])/68355 - (64*cmzv[-1, -5]*Log[2])/217 + (86*Pi^4*Zeta[3])/9765 - (18*Log[2]*Zeta[3]^2)/217 + (17*Pi^2*Zeta[5])/93 - (7881*Zeta[7])/1736,
rhoInv[1, 3, 1] -> (4*cmzv[-1, 3, -1])/7 + (11*Pi^4*Log[2])/2520 + (4*cmzv[-1, -3]*Log[2])/7 - (27*Zeta[5])/14,
rhoInv[1, 3, 3] -> (-16*cmzv[-1, -1, 5])/49 - (16*cmzv[1, 1, -5])/49 - (37*Pi^6*Log[2])/61740 + (16*cmzv[-1, -5]*Log[2])/49 + (2*Pi^4*Zeta[3])/441 + (9*Log[2]*Zeta[3]^2)/98 - (3*Pi^2*Zeta[5])/28 + (769*Zeta[7])/196,
rhoInv[1, 5, 1] -> (-128*cmzv[-1, -1, 5])/217 + (96*cmzv[1, 1, -5])/217 - (74*Pi^6*Log[2])/68355 + (16*cmzv[-1, -5]*Log[2])/217 - (172*Pi^4*Zeta[3])/9765 + (78*Log[2]*Zeta[3]^2)/217 - (34*Pi^2*Zeta[5])/93 + Log[2]^2*Zeta[5] + (7881*Zeta[7])/868,
rhoInv[3, 1, 1] -> (-2*cmzv[-1, 3, -1])/7 - (11*Pi^4*Log[2])/5040 + (27*Zeta[5])/28,
rhoInv[3, 1, 3] -> (32*cmzv[-1, -1, 5])/49 + (32*cmzv[1, 1, -5])/49 + (37*Pi^6*Log[2])/30870 - (32*cmzv[-1, -5]*Log[2])/49 - (4*Pi^4*Zeta[3])/441 - (4*cmzv[-1, -3]*Zeta[3])/7 + (40*Log[2]*Zeta[3]^2)/49 + (3*Pi^2*Zeta[5])/14 - (769*Zeta[7])/98,
rhoInv[3, 3, 1] -> (-16*cmzv[-1, -1, 5])/49 - (16*cmzv[1, 1, -5])/49 - (37*Pi^6*Log[2])/61740 + (16*cmzv[-1, -5]*Log[2])/49 + (2*Pi^4*Zeta[3])/441 + (4*cmzv[-1, -3]*Zeta[3])/7 - (20*Log[2]*Zeta[3]^2)/49 - (3*Pi^2*Zeta[5])/28 + (769*Zeta[7])/196,
rhoInv[5, 1, 1] -> (64*cmzv[-1, -1, 5])/217 - (48*cmzv[1, 1, -5])/217 + (37*Pi^6*Log[2])/68355 + (48*cmzv[-1, -5]*Log[2])/217 + (86*Pi^4*Zeta[3])/9765 - (60*Log[2]*Zeta[3]^2)/217 + (17*Pi^2*Zeta[5])/93 - (Log[2]^2*Zeta[5])/2 - (7881*Zeta[7])/1736,
rhoInv[1, 1, 1, 1] -> Log[2]^4/24,
rhoInv[1, 1, 1, 3] -> (71*Pi^6)/317520 - (4*cmzv[-1, -5])/7 + (2*Pi^2*cmzv[-1, -3])/63 - (4*cmzv[-1, 1, 1, -3])/21 - (2*cmzv[-1, 3, -1]*Log[2])/7 - (11*Pi^4*Log[2]^2)/15120 - (8*cmzv[-1, -3]*Log[2]^2)/21 - (Pi^2*Log[2]*Zeta[3])/21 + (2*Log[2]^3*Zeta[3])/9 + (23*Zeta[3]^2)/56 + (27*Log[2]*Zeta[5])/28,
rhoInv[1, 1, 1, 5] -> (41782317481*Pi^8)/185261298768000 + (113808*cmzv[-1, -7])/27559 - (76*Pi^2*cmzv[-1, -5])/651 - (2*Pi^4*cmzv[-1, -3])/465 + (15659*cmzv[3, 5])/78740 - (64*cmzv[-1, -1, -1, -5])/217 - (48*cmzv[1, 1, -1, -5])/217 + (64*cmzv[-1, -1, 5]*Log[2])/217 - (48*cmzv[1, 1, -5]*Log[2])/217 - (2*Pi^6*Log[2]^2)/22785 + (24*cmzv[-1, -5]*Log[2]^2)/217 - (24*cmzv[-1, 3, -1]*Zeta[3])/217 - (43*Pi^4*Log[2]*Zeta[3])/39060 - (23*Pi^2*Zeta[3]^2)/434 - (30*Log[2]^2*Zeta[3]^2)/217 + (23*Pi^2*Log[2]*Zeta[5])/651 - (Log[2]^3*Zeta[5])/3 + (5667*Zeta[3]*Zeta[5])/110236 - (7881*Log[2]*Zeta[7])/1736,
rhoInv[1, 1, 3, 1] -> (-71*Pi^6)/105840 + (12*cmzv[-1, -5])/7 - (2*Pi^2*cmzv[-1, -3])/21 + (4*cmzv[-1, 1, 1, -3])/7 + (4*cmzv[-1, 3, -1]*Log[2])/7 + (4*cmzv[-1, -3]*Log[2]^2)/7 + (Pi^2*Log[2]*Zeta[3])/7 - (Log[2]^3*Zeta[3])/6 - (69*Zeta[3]^2)/56 - (27*Log[2]*Zeta[5])/14,
rhoInv[1, 1, 3, 3] -> (-82542164567*Pi^8)/167332785984000 - (7144*cmzv[-1, -7])/6223 - (16*Pi^2*cmzv[-1, -5])/147 - (2*Pi^4*cmzv[-1, -3])/315 + (839*cmzv[3, 5])/71120 + (16*cmzv[-1, -1, -1, -5])/49 - (16*cmzv[1, 1, -1, -5])/49 - (16*cmzv[-1, -1, 5]*Log[2])/49 - (16*cmzv[1, 1, -5]*Log[2])/49 - (2*Pi^6*Log[2]^2)/15435 + (8*cmzv[-1, -5]*Log[2]^2)/49 - (8*cmzv[-1, 3, -1]*Zeta[3])/49 + (47*Pi^4*Log[2]*Zeta[3])/3528 + (41*Pi^2*Zeta[3]^2)/1176 - (10*Log[2]^2*Zeta[3]^2)/49 + (11*Pi^2*Log[2]*Zeta[5])/196 + (154689*Zeta[3]*Zeta[5])/99568 + (769*Log[2]*Zeta[7])/196,
rhoInv[1, 1, 5, 1] -> (-41782317481*Pi^8)/61753766256000 - (341424*cmzv[-1, -7])/27559 + (76*Pi^2*cmzv[-1, -5])/217 + (2*Pi^4*cmzv[-1, -3])/155 - (46977*cmzv[3, 5])/78740 + (192*cmzv[-1, -1, -1, -5])/217 + (144*cmzv[1, 1, -1, -5])/217 - (128*cmzv[-1, -1, 5]*Log[2])/217 + (96*cmzv[1, 1, -5]*Log[2])/217 + (11*Pi^6*Log[2]^2)/13671 - (136*cmzv[-1, -5]*Log[2]^2)/217 + (72*cmzv[-1, 3, -1]*Zeta[3])/217 + (473*Pi^4*Log[2]*Zeta[3])/39060 + (69*Pi^2*Zeta[3]^2)/434 + (72*Log[2]^2*Zeta[3]^2)/217 + (50*Pi^2*Log[2]*Zeta[5])/651 + Log[2]^3*Zeta[5] - (17001*Zeta[3]*Zeta[5])/110236 + (7881*Log[2]*Zeta[7])/868,
rhoInv[1, 3, 1, 1] -> (71*Pi^6)/105840 - (12*cmzv[-1, -5])/7 + (2*Pi^2*cmzv[-1, -3])/21 - (4*cmzv[-1, 1, 1, -3])/7 - (2*cmzv[-1, 3, -1]*Log[2])/7 + (11*Pi^4*Log[2]^2)/5040 - (2*cmzv[-1, -3]*Log[2]^2)/7 - (Pi^2*Log[2]*Zeta[3])/7 + (Log[2]^3*Zeta[3])/6 + (69*Zeta[3]^2)/56 + (27*Log[2]*Zeta[5])/28,
rhoInv[1, 3, 1, 3] -> (82542164567*Pi^8)/83666392992000 + (14288*cmzv[-1, -7])/6223 + (32*Pi^2*cmzv[-1, -5])/147 + (4*Pi^4*cmzv[-1, -3])/315 + (8*cmzv[-1, -3]^2)/49 - (839*cmzv[3, 5])/35560 - (32*cmzv[-1, -1, -1, -5])/49 + (32*cmzv[1, 1, -1, -5])/49 + (32*cmzv[-1, -1, 5]*Log[2])/49 + (32*cmzv[1, 1, -5]*Log[2])/49 + (4*Pi^6*Log[2]^2)/15435 - (16*cmzv[-1, -5]*Log[2]^2)/49 + (16*cmzv[-1, 3, -1]*Zeta[3])/49 - (47*Pi^4*Log[2]*Zeta[3])/1764 - (4*cmzv[-1, -3]*Log[2]*Zeta[3])/7 - (41*Pi^2*Zeta[3]^2)/588 + (89*Log[2]^2*Zeta[3]^2)/98 - (11*Pi^2*Log[2]*Zeta[5])/98 - (154689*Zeta[3]*Zeta[5])/49784 - (769*Log[2]*Zeta[7])/98,
rhoInv[1, 3, 3, 1] -> (-8*cmzv[-1, -3]^2)/49 - (16*cmzv[-1, -1, 5]*Log[2])/49 - (16*cmzv[1, 1, -5]*Log[2])/49 - (37*Pi^6*Log[2]^2)/61740 + (16*cmzv[-1, -5]*Log[2]^2)/49 + (2*Pi^4*Log[2]*Zeta[3])/441 + (4*cmzv[-1, -3]*Log[2]*Zeta[3])/7 - (20*Log[2]^2*Zeta[3]^2)/49 - (3*Pi^2*Log[2]*Zeta[5])/28 + (769*Log[2]*Zeta[7])/196,
rhoInv[1, 5, 1, 1] -> (41782317481*Pi^8)/61753766256000 + (341424*cmzv[-1, -7])/27559 - (76*Pi^2*cmzv[-1, -5])/217 - (2*Pi^4*cmzv[-1, -3])/155 + (46977*cmzv[3, 5])/78740 - (192*cmzv[-1, -1, -1, -5])/217 - (144*cmzv[1, 1, -1, -5])/217 + (64*cmzv[-1, -1, 5]*Log[2])/217 - (48*cmzv[1, 1, -5]*Log[2])/217 - (92*Pi^6*Log[2]^2)/68355 + (144*cmzv[-1, -5]*Log[2]^2)/217 - (72*cmzv[-1, 3, -1]*Zeta[3])/217 - (817*Pi^4*Log[2]*Zeta[3])/39060 - (69*Pi^2*Zeta[3]^2)/434 - (33*Log[2]^2*Zeta[3]^2)/217 - (169*Pi^2*Log[2]*Zeta[5])/651 - (Log[2]^3*Zeta[5])/2 + (17001*Zeta[3]*Zeta[5])/110236 - (7881*Log[2]*Zeta[7])/1736,
rhoInv[3, 1, 1, 1] -> (-71*Pi^6)/317520 + (4*cmzv[-1, -5])/7 - (2*Pi^2*cmzv[-1, -3])/63 + (4*cmzv[-1, 1, 1, -3])/21 - (11*Pi^4*Log[2]^2)/7560 + (2*cmzv[-1, -3]*Log[2]^2)/21 + (Pi^2*Log[2]*Zeta[3])/21 - (Log[2]^3*Zeta[3])/18 - (23*Zeta[3]^2)/56,
rhoInv[3, 1, 1, 3] -> (-8*cmzv[-1, -3]^2)/49 - (2*cmzv[-1, 3, -1]*Zeta[3])/7 - (11*Pi^4*Log[2]*Zeta[3])/5040 + (27*Zeta[3]*Zeta[5])/28,
rhoInv[3, 1, 3, 1] -> (-82542164567*Pi^8)/83666392992000 - (14288*cmzv[-1, -7])/6223 - (32*Pi^2*cmzv[-1, -5])/147 - (4*Pi^4*cmzv[-1, -3])/315 + (8*cmzv[-1, -3]^2)/49 + (839*cmzv[3, 5])/35560 + (32*cmzv[-1, -1, -1, -5])/49 - (32*cmzv[1, 1, -1, -5])/49 + (29*Pi^6*Log[2]^2)/30870 - (16*cmzv[-1, -5]*Log[2]^2)/49 + (12*cmzv[-1, 3, -1]*Zeta[3])/49 + (43*Pi^4*Log[2]*Zeta[3])/1960 + (41*Pi^2*Zeta[3]^2)/588 - (9*Log[2]^2*Zeta[3]^2)/98 + (16*Pi^2*Log[2]*Zeta[5])/49 + (58677*Zeta[3]*Zeta[5])/49784,
rhoInv[3, 3, 1, 1] -> (82542164567*Pi^8)/167332785984000 + (7144*cmzv[-1, -7])/6223 + (16*Pi^2*cmzv[-1, -5])/147 + (2*Pi^4*cmzv[-1, -3])/315 - (839*cmzv[3, 5])/71120 - (16*cmzv[-1, -1, -1, -5])/49 + (16*cmzv[1, 1, -1, -5])/49 - (29*Pi^6*Log[2]^2)/61740 + (8*cmzv[-1, -5]*Log[2]^2)/49 - (6*cmzv[-1, 3, -1]*Zeta[3])/49 - (43*Pi^4*Log[2]*Zeta[3])/3920 - (41*Pi^2*Zeta[3]^2)/1176 + (9*Log[2]^2*Zeta[3]^2)/196 - (8*Pi^2*Log[2]*Zeta[5])/49 - (58677*Zeta[3]*Zeta[5])/99568,
rhoInv[5, 1, 1, 1] -> (-41782317481*Pi^8)/185261298768000 - (113808*cmzv[-1, -7])/27559 + (76*Pi^2*cmzv[-1, -5])/651 + (2*Pi^4*cmzv[-1, -3])/465 - (15659*cmzv[3, 5])/78740 + (64*cmzv[-1, -1, -1, -5])/217 + (48*cmzv[1, 1, -1, -5])/217 + (43*Pi^6*Log[2]^2)/68355 - (32*cmzv[-1, -5]*Log[2]^2)/217 + (24*cmzv[-1, 3, -1]*Zeta[3])/217 + (43*Pi^4*Log[2]*Zeta[3])/4340 + (23*Pi^2*Zeta[3]^2)/434 - (9*Log[2]^2*Zeta[3]^2)/217 + (32*Pi^2*Log[2]*Zeta[5])/217 - (5667*Zeta[3]*Zeta[5])/110236,
rhoInv[1, 1, 1, 1, 1] -> Log[2]^5/120,
rhoInv[1, 1, 1, 1, 3] -> (Pi^2*cmzv[-1, 3, -1])/84 - (5*cmzv[1, 1, -5])/14 + cmzv[-1, 1, 1, 1, -3]/7 - (731*Pi^6*Log[2])/2540160 - (3*cmzv[-1, -5]*Log[2])/14 + (2*Pi^2*cmzv[-1, -3]*Log[2])/63 - (4*cmzv[-1, 1, 1, -3]*Log[2])/21 - (5*cmzv[-1, 3, -1]*Log[2]^2)/28 - (11*Pi^4*Log[2]^3)/40320 - (3*cmzv[-1, -3]*Log[2]^3)/14 + (53*Pi^4*Zeta[3])/13440 - (cmzv[-1, -3]*Zeta[3])/28 - (5*Pi^2*Log[2]^2*Zeta[3])/168 + (31*Log[2]^4*Zeta[3])/288 + (41*Log[2]*Zeta[3]^2)/224 + (85*Pi^2*Zeta[5])/2688 + (73*Log[2]^2*Zeta[5])/224 + (327*Zeta[7])/896,
rhoInv[1, 1, 1, 3, 1] -> -1/21*(Pi^2*cmzv[-1, 3, -1]) + (10*cmzv[1, 1, -5])/7 - (4*cmzv[-1, 1, 1, 1, -3])/7 + (97*Pi^6*Log[2])/70560 + (2*cmzv[-1, -5]*Log[2])/7 - (2*Pi^2*cmzv[-1, -3]*Log[2])/21 + (4*cmzv[-1, 1, 1, -3]*Log[2])/7 + (3*cmzv[-1, 3, -1]*Log[2]^2)/7 + (11*Pi^4*Log[2]^3)/30240 + (10*cmzv[-1, -3]*Log[2]^3)/21 - (53*Pi^4*Zeta[3])/3360 + (cmzv[-1, -3]*Zeta[3])/7 + (Pi^2*Log[2]^2*Zeta[3])/14 - (5*Log[2]^4*Zeta[3])/24 - (9*Log[2]*Zeta[3]^2)/28 - (85*Pi^2*Zeta[5])/672 - (19*Log[2]^2*Zeta[5])/56 - (327*Zeta[7])/224,
rhoInv[1, 1, 3, 1, 1] -> (Pi^2*cmzv[-1, 3, -1])/14 - (15*cmzv[1, 1, -5])/7 + (6*cmzv[-1, 1, 1, 1, -3])/7 - (29*Pi^6*Log[2])/12096 + (3*cmzv[-1, -5]*Log[2])/7 + (2*Pi^2*cmzv[-1, -3]*Log[2])/21 - (4*cmzv[-1, 1, 1, -3]*Log[2])/7 - (5*cmzv[-1, 3, -1]*Log[2]^2)/14 - (11*Pi^4*Log[2]^3)/20160 - (3*cmzv[-1, -3]*Log[2]^3)/7 + (53*Pi^4*Zeta[3])/2240 - (3*cmzv[-1, -3]*Zeta[3])/14 - (Pi^2*Log[2]^2*Zeta[3])/28 + (11*Log[2]^4*Zeta[3])/48 - (15*Log[2]*Zeta[3]^2)/112 + (85*Pi^2*Zeta[5])/448 - (51*Log[2]^2*Zeta[5])/112 + (981*Zeta[7])/448,
rhoInv[1, 3, 1, 1, 1] -> -1/21*(Pi^2*cmzv[-1, 3, -1]) + (10*cmzv[1, 1, -5])/7 - (4*cmzv[-1, 1, 1, 1, -3])/7 + (1157*Pi^6*Log[2])/635040 - (6*cmzv[-1, -5]*Log[2])/7 - (2*Pi^2*cmzv[-1, -3]*Log[2])/63 + (4*cmzv[-1, 1, 1, -3]*Log[2])/21 + (cmzv[-1, 3, -1]*Log[2]^2)/7 + (11*Pi^4*Log[2]^3)/10080 + (4*cmzv[-1, -3]*Log[2]^3)/21 - (53*Pi^4*Zeta[3])/3360 + (cmzv[-1, -3]*Zeta[3])/7 - (Pi^2*Log[2]^2*Zeta[3])/42 - (7*Log[2]^4*Zeta[3])/72 + (Log[2]*Zeta[3]^2)/2 - (85*Pi^2*Zeta[5])/672 + (5*Log[2]^2*Zeta[5])/8 - (327*Zeta[7])/224,
rhoInv[3, 1, 1, 1, 1] -> (Pi^2*cmzv[-1, 3, -1])/84 - (5*cmzv[1, 1, -5])/14 + cmzv[-1, 1, 1, 1, -3]/7 - (433*Pi^6*Log[2])/846720 + (5*cmzv[-1, -5]*Log[2])/14 - (cmzv[-1, 3, -1]*Log[2]^2)/28 - (11*Pi^4*Log[2]^3)/17280 - (cmzv[-1, -3]*Log[2]^3)/42 + (53*Pi^4*Zeta[3])/13440 - (cmzv[-1, -3]*Zeta[3])/28 + (Pi^2*Log[2]^2*Zeta[3])/56 + (Log[2]^4*Zeta[3])/96 - (51*Log[2]*Zeta[3]^2)/224 + (85*Pi^2*Zeta[5])/2688 - (5*Log[2]^2*Zeta[5])/32 + (327*Zeta[7])/896,
rhoInv[1, 1, 1, 1, 1, 1] -> Log[2]^6/720,
rhoInv[1, 1, 1, 1, 1, 3] -> (-17*Pi^8)/3402000 + (6*cmzv[-1, -7])/7 - (Pi^2*cmzv[-1, -5])/14 - (139*Pi^4*cmzv[-1, -3])/37800 + (2*cmzv[-1, -3]^2)/35 + (2*Pi^2*cmzv[-1, 1, 1, -3])/315 - (8*cmzv[1, 1, -1, -5])/35 - (4*cmzv[-1, 1, 1, 1, 1, -3])/35 + (Pi^2*cmzv[-1, 3, -1]*Log[2])/84 - (5*cmzv[1, 1, -5]*Log[2])/14 + (cmzv[-1, 1, 1, 1, -3]*Log[2])/7 - (3499*Pi^6*Log[2]^2)/12700800 - (cmzv[-1, -5]*Log[2]^2)/70 + (Pi^2*cmzv[-1, -3]*Log[2]^2)/45 - (4*cmzv[-1, 1, 1, -3]*Log[2]^2)/35 - (13*cmzv[-1, 3, -1]*Log[2]^3)/140 - (11*Pi^4*Log[2]^4)/86400 - (23*cmzv[-1, -3]*Log[2]^4)/210 - (9*cmzv[-1, 3, -1]*Zeta[3])/70 + (59*Pi^4*Log[2]*Zeta[3])/13440 - (33*cmzv[-1, -3]*Log[2]*Zeta[3])/140 - (131*Pi^2*Log[2]^3*Zeta[3])/7560 + (43*Log[2]^5*Zeta[3])/800 - (3*Pi^2*Zeta[3]^2)/80 + (159*Log[2]^2*Zeta[3]^2)/1120 + (41*Pi^2*Log[2]*Zeta[5])/13440 + (37*Log[2]^3*Zeta[5])/672 + (1973*Zeta[3]*Zeta[5])/2240 + (327*Log[2]*Zeta[7])/896,
rhoInv[1, 1, 1, 1, 3, 1] -> (17*Pi^8)/680400 - (30*cmzv[-1, -7])/7 + (5*Pi^2*cmzv[-1, -5])/14 + (139*Pi^4*cmzv[-1, -3])/7560 - (2*cmzv[-1, -3]^2)/7 - (2*Pi^2*cmzv[-1, 1, 1, -3])/63 + (8*cmzv[1, 1, -1, -5])/7 + (4*cmzv[-1, 1, 1, 1, 1, -3])/7 - (Pi^2*cmzv[-1, 3, -1]*Log[2])/21 + (10*cmzv[1, 1, -5]*Log[2])/7 - (4*cmzv[-1, 1, 1, 1, -3]*Log[2])/7 + (173*Pi^6*Log[2]^2)/158760 - (cmzv[-1, -5]*Log[2]^2)/7 - (5*Pi^2*cmzv[-1, -3]*Log[2]^2)/63 + (8*cmzv[-1, 1, 1, -3]*Log[2]^2)/21 + (2*cmzv[-1, 3, -1]*Log[2]^3)/7 + (11*Pi^4*Log[2]^4)/30240 + (cmzv[-1, -3]*Log[2]^4)/3 + (9*cmzv[-1, 3, -1]*Zeta[3])/14 - (121*Pi^4*Log[2]*Zeta[3])/6720 + (8*cmzv[-1, -3]*Log[2]*Zeta[3])/7 + (43*Pi^2*Log[2]^3*Zeta[3])/756 - (29*Log[2]^5*Zeta[3])/180 + (3*Pi^2*Zeta[3]^2)/16 - (59*Log[2]^2*Zeta[3]^2)/112 + (11*Pi^2*Log[2]*Zeta[5])/672 + (17*Log[2]^3*Zeta[5])/336 - (1973*Zeta[3]*Zeta[5])/448 - (327*Log[2]*Zeta[7])/224,
rhoInv[1, 1, 1, 3, 1, 1] -> (-17*Pi^8)/340200 + (60*cmzv[-1, -7])/7 - (5*Pi^2*cmzv[-1, -5])/7 - (139*Pi^4*cmzv[-1, -3])/3780 + (4*cmzv[-1, -3]^2)/7 + (4*Pi^2*cmzv[-1, 1, 1, -3])/63 - (16*cmzv[1, 1, -1, -5])/7 - (8*cmzv[-1, 1, 1, 1, 1, -3])/7 + (Pi^2*cmzv[-1, 3, -1]*Log[2])/14 - (15*cmzv[1, 1, -5]*Log[2])/7 + (6*cmzv[-1, 1, 1, 1, -3]*Log[2])/7 - (379*Pi^6*Log[2]^2)/254016 + (3*cmzv[-1, -5]*Log[2]^2)/7 + (Pi^2*cmzv[-1, -3]*Log[2]^2)/9 - (10*cmzv[-1, 1, 1, -3]*Log[2]^2)/21 - (5*cmzv[-1, 3, -1]*Log[2]^3)/14 - (11*Pi^4*Log[2]^4)/20160 - (3*cmzv[-1, -3]*Log[2]^4)/7 - (9*cmzv[-1, 3, -1]*Zeta[3])/7 + (9*Pi^4*Log[2]*Zeta[3])/320 - (31*cmzv[-1, -3]*Log[2]*Zeta[3])/14 - (59*Pi^2*Log[2]^3*Zeta[3])/756 + (157*Log[2]^5*Zeta[3])/720 - (3*Pi^2*Zeta[3]^2)/8 + (25*Log[2]^2*Zeta[3]^2)/28 - (43*Pi^2*Log[2]*Zeta[5])/448 - (13*Log[2]^3*Zeta[5])/48 + (1973*Zeta[3]*Zeta[5])/224 + (981*Log[2]*Zeta[7])/448,
rhoInv[1, 1, 3, 1, 1, 1] -> (17*Pi^8)/340200 - (60*cmzv[-1, -7])/7 + (5*Pi^2*cmzv[-1, -5])/7 + (139*Pi^4*cmzv[-1, -3])/3780 - (4*cmzv[-1, -3]^2)/7 - (4*Pi^2*cmzv[-1, 1, 1, -3])/63 + (16*cmzv[1, 1, -1, -5])/7 + (8*cmzv[-1, 1, 1, 1, 1, -3])/7 - (Pi^2*cmzv[-1, 3, -1]*Log[2])/21 + (10*cmzv[1, 1, -5]*Log[2])/7 - (4*cmzv[-1, 1, 1, 1, -3]*Log[2])/7 + (11*Pi^6*Log[2]^2)/15876 - (2*cmzv[-1, -5]*Log[2]^2)/7 - (5*Pi^2*cmzv[-1, -3]*Log[2]^2)/63 + (2*cmzv[-1, 1, 1, -3]*Log[2]^2)/7 + (5*cmzv[-1, 3, -1]*Log[2]^3)/21 + (11*Pi^4*Log[2]^4)/30240 + (2*cmzv[-1, -3]*Log[2]^4)/7 + (9*cmzv[-1, 3, -1]*Zeta[3])/7 - (17*Pi^4*Log[2]*Zeta[3])/840 + (15*cmzv[-1, -3]*Log[2]*Zeta[3])/7 + (25*Pi^2*Log[2]^3*Zeta[3])/378 - (17*Log[2]^5*Zeta[3])/120 + (3*Pi^2*Zeta[3]^2)/8 - (15*Log[2]^2*Zeta[3]^2)/16 + (107*Pi^2*Log[2]*Zeta[5])/672 + (5*Log[2]^3*Zeta[5])/42 - (1973*Zeta[3]*Zeta[5])/224 - (327*Log[2]*Zeta[7])/224,
rhoInv[1, 3, 1, 1, 1, 1] -> (-17*Pi^8)/680400 + (30*cmzv[-1, -7])/7 - (5*Pi^2*cmzv[-1, -5])/14 - (139*Pi^4*cmzv[-1, -3])/7560 + (2*cmzv[-1, -3]^2)/7 + (2*Pi^2*cmzv[-1, 1, 1, -3])/63 - (8*cmzv[1, 1, -1, -5])/7 - (4*cmzv[-1, 1, 1, 1, 1, -3])/7 + (Pi^2*cmzv[-1, 3, -1]*Log[2])/84 - (5*cmzv[1, 1, -5]*Log[2])/14 + (cmzv[-1, 1, 1, 1, -3]*Log[2])/7 + (277*Pi^6*Log[2]^2)/2540160 - (cmzv[-1, -5]*Log[2]^2)/14 + (2*Pi^2*cmzv[-1, -3]*Log[2]^2)/63 - (2*cmzv[-1, 1, 1, -3]*Log[2]^2)/21 - (cmzv[-1, 3, -1]*Log[2]^3)/12 + (11*Pi^4*Log[2]^4)/120960 - (2*cmzv[-1, -3]*Log[2]^4)/21 - (9*cmzv[-1, 3, -1]*Zeta[3])/14 + (83*Pi^4*Log[2]*Zeta[3])/13440 - (29*cmzv[-1, -3]*Log[2]*Zeta[3])/28 - (59*Pi^2*Log[2]^3*Zeta[3])/1512 + (67*Log[2]^5*Zeta[3])/1440 - (3*Pi^2*Zeta[3]^2)/16 + (19*Log[2]^2*Zeta[3]^2)/32 - (299*Pi^2*Log[2]*Zeta[5])/2688 + (65*Log[2]^3*Zeta[5])/672 + (1973*Zeta[3]*Zeta[5])/448 + (327*Log[2]*Zeta[7])/896,
rhoInv[3, 1, 1, 1, 1, 1] -> (17*Pi^8)/3402000 - (6*cmzv[-1, -7])/7 + (Pi^2*cmzv[-1, -5])/14 + (139*Pi^4*cmzv[-1, -3])/37800 - (2*cmzv[-1, -3]^2)/35 - (2*Pi^2*cmzv[-1, 1, 1, -3])/315 + (8*cmzv[1, 1, -1, -5])/35 + (4*cmzv[-1, 1, 1, 1, 1, -3])/35 - (197*Pi^6*Log[2]^2)/1587600 + (3*cmzv[-1, -5]*Log[2]^2)/35 - (2*Pi^2*cmzv[-1, -3]*Log[2]^2)/315 + (2*cmzv[-1, 1, 1, -3]*Log[2]^2)/105 + (cmzv[-1, 3, -1]*Log[2]^3)/105 - (11*Pi^4*Log[2]^4)/75600 + (cmzv[-1, -3]*Log[2]^4)/70 + (9*cmzv[-1, 3, -1]*Zeta[3])/70 - (Pi^4*Log[2]*Zeta[3])/2240 + (cmzv[-1, -3]*Log[2]*Zeta[3])/5 + (43*Pi^2*Log[2]^3*Zeta[3])/3780 - (13*Log[2]^5*Zeta[3])/1800 + (3*Pi^2*Zeta[3]^2)/80 - (23*Log[2]^2*Zeta[3]^2)/140 + (Pi^2*Log[2]*Zeta[5])/35 - (17*Log[2]^3*Zeta[5])/336 - (1973*Zeta[3]*Zeta[5])/2240,
rhoInv[1, 1, 1, 1, 1, 1, 1] -> Log[2]^7/5040,
rhoInv[1, 1, 1, 1, 1, 1, 1, 1] -> Log[2]^8/40320,
rhoSV[1, 1, 3] -> (-4*cmzv[-1, 3, -1])/7 - (11*Pi^4*Log[2])/2520 - (8*cmzv[-1, -3]*Log[2])/7 + 2*Log[2]^2*Zeta[3] + (27*Zeta[5])/14,
rhoSV[1, 3, 1] -> (8*cmzv[-1, 3, -1])/7 + (11*Pi^4*Log[2])/1260 + (16*cmzv[-1, -3]*Log[2])/7 - (27*Zeta[5])/7,
rhoSV[3, 1, 1] -> (-4*cmzv[-1, 3, -1])/7 - (11*Pi^4*Log[2])/2520 - (8*cmzv[-1, -3]*Log[2])/7 + 2*Log[2]^2*Zeta[3] + (27*Zeta[5])/14,
rhoSV[1, 3, 3] -> (-32*cmzv[-1, -1, 5])/49 - (32*cmzv[1, 1, -5])/49 - (37*Pi^6*Log[2])/30870 + (32*cmzv[-1, -5]*Log[2])/49 + (4*Pi^4*Zeta[3])/441 + (8*cmzv[-1, -3]*Zeta[3])/7 + (9*Log[2]*Zeta[3]^2)/49 - (3*Pi^2*Zeta[5])/14 + (769*Zeta[7])/98,
rhoSV[3, 1, 3] -> (64*cmzv[-1, -1, 5])/49 + (64*cmzv[1, 1, -5])/49 + (37*Pi^6*Log[2])/15435 - (64*cmzv[-1, -5]*Log[2])/49 - (8*Pi^4*Zeta[3])/441 - (16*cmzv[-1, -3]*Zeta[3])/7 + (178*Log[2]*Zeta[3]^2)/49 + (3*Pi^2*Zeta[5])/7 - (769*Zeta[7])/49,
rhoSV[3, 3, 1] -> (-32*cmzv[-1, -1, 5])/49 - (32*cmzv[1, 1, -5])/49 - (37*Pi^6*Log[2])/30870 + (32*cmzv[-1, -5]*Log[2])/49 + (4*Pi^4*Zeta[3])/441 + (8*cmzv[-1, -3]*Zeta[3])/7 + (9*Log[2]*Zeta[3]^2)/49 - (3*Pi^2*Zeta[5])/14 + (769*Zeta[7])/98,
rhoSV[1, 1, 5] -> (128*cmzv[-1, -1, 5])/217 - (96*cmzv[1, 1, -5])/217 + (74*Pi^6*Log[2])/68355 - (128*cmzv[-1, -5]*Log[2])/217 + (172*Pi^4*Zeta[3])/9765 - (36*Log[2]*Zeta[3]^2)/217 + (34*Pi^2*Zeta[5])/93 + Log[2]^2*Zeta[5] - (7881*Zeta[7])/868,
rhoSV[1, 5, 1] -> (-256*cmzv[-1, -1, 5])/217 + (192*cmzv[1, 1, -5])/217 - (148*Pi^6*Log[2])/68355 + (256*cmzv[-1, -5]*Log[2])/217 - (344*Pi^4*Zeta[3])/9765 + (72*Log[2]*Zeta[3]^2)/217 - (68*Pi^2*Zeta[5])/93 + 2*Log[2]^2*Zeta[5] + (7881*Zeta[7])/434,
rhoSV[5, 1, 1] -> (128*cmzv[-1, -1, 5])/217 - (96*cmzv[1, 1, -5])/217 + (74*Pi^6*Log[2])/68355 - (128*cmzv[-1, -5]*Log[2])/217 + (172*Pi^4*Zeta[3])/9765 - (36*Log[2]*Zeta[3]^2)/217 + (34*Pi^2*Zeta[5])/93 + Log[2]^2*Zeta[5] - (7881*Zeta[7])/868
}


==> anc/fAlphabetRho.txt <==
(* Forward rho_2 in the exact section of fAlphabet.txt: the images of its generators through weight 8, namely log 2, pi^2, the odd zeta values and the twelve Euler sums cmzv[...]. f[i1,...,ir] is an ordered odd-letter word; f[2] is central and rho_2(zeta_2)=f[2]. rho_2 is multiplicative: the image of a product of generators is the shuffle product of their images. *)
{
Log[2] -> f[1],
Pi^2 -> 6*f[2],
Zeta[3] -> f[3],
cmzv[-1, -3] -> (7*f[3, 1])/4,
cmzv[-1, 3, -1] -> (-11*f[1]*f[2]^2)/40 + (27*f[5])/8 - (7*f[3, 1, 1])/2,
Zeta[5] -> f[5],
cmzv[-1, -5] -> (3*f[3, 3])/4 + (31*f[5, 1])/16,
cmzv[-1, 1, 1, -3] -> (71*f[2]^3)/280 + (11*f[2]^2*f[1, 1])/20 - (3*f[2]*f[1, 3])/2 + (f[2]*f[3, 1])/4 + (33*f[3, 3])/16 - (93*f[5, 1])/16 + (7*f[1, 1, 1, 3])/4 - (7*f[1, 3, 1, 1])/4 + (7*f[3, 1, 1, 1])/4,
cmzv[-1, -1, 5] -> (-111*f[1]*f[2]^3)/280 - (2*f[2]^2*f[3])/5 - (95*f[2]*f[5])/32 + (1785*f[7])/128 + (31*f[1, 1, 5])/16 + (31*f[1, 5, 1])/16 + (21*f[3, 1, 3])/16 + (21*f[3, 3, 1])/16 + (31*f[5, 1, 1])/8,
cmzv[1, 1, -5] -> (9*f[2]^2*f[3])/10 + f[2]*f[5] - (247*f[7])/128 - (31*f[1, 1, 5])/16 - (7*f[1, 3, 3])/4,
cmzv[-1, 1, 1, 1, -3] -> (51*f[1]*f[2]^3)/56 + (201*f[2]^2*f[3])/160 - (33*f[2]*f[5])/64 - (1889*f[7])/256 + (11*f[2]^2*f[1, 1, 1])/20 - (3*f[2]*f[1, 1, 3])/2 - (31*f[1, 1, 5])/32 - (3*f[2]*f[1, 3, 1])/2 - (49*f[1, 3, 3])/16 - (31*f[1, 5, 1])/32 + (f[2]*f[3, 1, 1])/4 + (7*f[3, 1, 3])/4 + (35*f[3, 3, 1])/16 - (93*f[5, 1, 1])/16 - (7*f[1, 1, 1, 1, 3])/4 - (7*f[1, 3, 1, 1, 1])/4 + (7*f[3, 1, 1, 1, 1])/4,
Zeta[7] -> f[7],
cmzv[-1, -7] -> (-24*f[2]^4)/175 + (15*f[3, 5])/16 + (3*f[5, 3])/4 + (127*f[7, 1])/64,
cmzv[3, 5] -> (14353*f[2]^4)/37050 - 5*f[3, 5],
cmzv[-1, -1, -1, -5] -> (1713*f[2]^4)/7000 - (111*f[2]^3*f[1, 1])/140 - (177*f[2]^2*f[1, 3])/160 - 3*f[2]*f[1, 5] - (177*f[2]^2*f[3, 1])/160 - (69*f[2]*f[3, 3])/32 + (41*f[3, 5])/8 - (127*f[2]*f[5, 1])/32 + (1329*f[5, 3])/256 + (2415*f[7, 1])/128 + (21*f[1, 1, 3, 3])/16 + (31*f[1, 1, 5, 1])/16 + (21*f[1, 3, 1, 3])/16 + (21*f[1, 3, 3, 1])/16 + (31*f[1, 5, 1, 1])/8 + (21*f[3, 1, 1, 3])/8 + (21*f[3, 1, 3, 1])/8 + (21*f[3, 3, 1, 1])/8 + (31*f[5, 1, 1, 1])/4,
cmzv[1, 1, -1, -5] -> (-1363*f[2]^4)/1120 - (6*f[2]^3*f[1, 1])/35 - (49*f[2]^2*f[3, 1])/40 - (19*f[2]*f[3, 3])/8 + (151*f[3, 5])/32 - (155*f[2]*f[5, 1])/32 + (45*f[5, 3])/8 + (761*f[7, 1])/64 + (7*f[3, 3, 1, 1])/4 + (31*f[5, 1, 1, 1])/16,
cmzv[-1, 1, 1, 1, 1, -3] -> (4013*f[2]^4)/2800 + (51*f[2]^3*f[1, 1])/56 - (f[2]^2*f[1, 3])/20 - (3*f[2]*f[1, 5])/2 + (153*f[2]^2*f[3, 1])/160 - (21*f[2]*f[3, 3])/16 + (385*f[3, 5])/256 - (65*f[2]*f[5, 1])/64 - (439*f[5, 3])/256 - (1139*f[7, 1])/128 + (11*f[2]^2*f[1, 1, 1, 1])/20 - (3*f[2]*f[1, 1, 1, 3])/2 + (31*f[1, 1, 1, 5])/32 - (3*f[2]*f[1, 1, 3, 1])/2 + (63*f[1, 1, 3, 3])/16 - (3*f[2]*f[1, 3, 1, 1])/2 + (7*f[1, 3, 1, 3])/8 - (35*f[1, 3, 3, 1])/16 - (31*f[1, 5, 1, 1])/32 + (f[2]*f[3, 1, 1, 1])/4 + (7*f[3, 1, 1, 3])/4 + (7*f[3, 1, 3, 1])/4 + (35*f[3, 3, 1, 1])/16 - (93*f[5, 1, 1, 1])/16 + (7*f[1, 1, 1, 1, 1, 3])/4 - (7*f[1, 3, 1, 1, 1, 1])/4 + (7*f[3, 1, 1, 1, 1, 1])/4
}


==> anc/mmvDepth1.txt <==
(* mmv[{j1,...,jr}, {k1,...,kr}, {mu1,...,mur}]: multiple modular values (5.14) of the paper, normalized as in (5.13), of modular depth 1 and degree <= 16, about 100 digits; mu labels omega_2 = 1/2, omega_3 = (1+tau)/2, omega_4 = tau/2 *)
{mmv[{0}, {2}, {2}] -> -4.35517218060720426100137779647522789467716740073857258865159050638861709835348397286065792322132605`100.*I, mmv[{0}, {2}, {3}] -> 0, mmv[{0}, {2}, {4}] -> 4.35517218060720426100137779647522789467716740073857258865159050638861709835348397286065792322132605`100.*I, mmv[{0}, {4}, {2}] -> 0, mmv[{1}, {4}, {2}] -> -0.901936028092615159596669747117639918978959126598939089735813512870100513489140705464091363284749931`100., mmv[{2}, {4}, {2}] -> -1.888186568081539463601737896626271410750615186398326648791476621442277327513250165892839211332979353`100.*I, mmv[{0}, {4}, {3}] -> 0, mmv[{1}, {4}, {3}] -> 0.4509680140463075797983348735588199594894795632994695448679067564350502567445703527320456816423749655`100., mmv[{2}, {4}, {3}] -> 0, mmv[{0}, {4}, {4}] -> 1.888186568081539463601737896626271410750615186398326648791476621442277327513250165892839211332979353`100.*I, mmv[{1}, {4}, {4}] -> -0.901936028092615159596669747117639918978959126598939089735813512870100513489140705464091363284749931`100., mmv[{2}, {4}, {4}] -> 0, mmv[{0}, {6}, {2}] -> 0, mmv[{1}, {6}, {2}] -> -0.1780350358472785994500406377134110923828180607557493733224215162007581320078426321294854461392436548`100., mmv[{2}, {6}, {2}] -> 0, mmv[{3}, {6}, {2}] -> -0.311561312732737549037571115998469411669931606322561403314237653351326731013724606226599530743676396`100., mmv[{4}, {6}, {2}] -> -1.221601731698162587868091046368725874285788958531794191034721300721272772703860772756171150193542709`100.*I, mmv[{0}, {6}, {3}] -> 0, mmv[{1}, {6}, {3}] -> 0.155780656366368774518785557999234705834965803161280701657118826675663365506862303113299765371838198`100., mmv[{2}, {6}, {3}] -> 0, mmv[{3}, {6}, {3}] -> 0.155780656366368774518785557999234705834965803161280701657118826675663365506862303113299765371838198`100., mmv[{4}, {6}, {3}] -> 0, mmv[{0}, {6}, {4}] -> 1.221601731698162587868091046368725874285788958531794191034721300721272772703860772756171150193542709`100.*I, mmv[{1}, {6}, {4}] -> -0.311561312732737549037571115998469411669931606322561403314237653351326731013724606226599530743676396`100., mmv[{2}, {6}, {4}] -> 0, mmv[{3}, {6}, {4}] -> -0.1780350358472785994500406377134110923828180607557493733224215162007581320078426321294854461392436548`100., mmv[{4}, {6}, {4}] -> 0, mmv[{0}, {8}, {2}] -> 0, mmv[{1}, {8}, {2}] -> -0.07968867906332891582370517765941686232213974528967063653405636528988753591863085828534025637875968025`100., mmv[{2}, {8}, {2}] -> 0, mmv[{3}, {8}, {2}] -> -0.02928558955577337656521165278983569690338635639395395892626571424403366945009684041986254421919418249`100., mmv[{4}, {8}, {2}] -> 0, mmv[{5}, {8}, {2}] -> -0.1543968156851997744084287817151201707491457564987368582847342077491571008423472879278467467338468805`100., mmv[{6}, {8}, {2}] -> -0.8909501293337696475810327389640642043086514081707126743398597617825789910024772687045806416421550342`100.*I, mmv[{0}, {8}, {3}] -> 0, mmv[{1}, {8}, {3}] -> 0.07719840784259988720421439085756008537457287824936842914236710387457855042117364396392337336692344024`100., mmv[{2}, {8}, {3}] -> 0, mmv[{3}, {8}, {3}] -> 0.02562489086130170449456019619110623479046306184470971406048249996352946076883473536737972619179490968`100., mmv[{4}, {8}, {3}] -> 0, mmv[{5}, {8}, {3}] -> 0.07719840784259988720421439085756008537457287824936842914236710387457855042117364396392337336692344024`100., mmv[{6}, {8}, {3}] -> 0, mmv[{0}, {8}, {4}] -> 0.8909501293337696475810327389640642043086514081707126743398597617825789910024772687045806416421550342`100.*I, mmv[{1}, {8}, {4}] -> -0.1543968156851997744084287817151201707491457564987368582847342077491571008423472879278467467338468805`100., mmv[{2}, {8}, {4}] -> 0, mmv[{3}, {8}, {4}] -> -0.02928558955577337656521165278983569690338635639395395892626571424403366945009684041986254421919418249`100., mmv[{4}, {8}, {4}] -> 0, mmv[{5}, {8}, {4}] -> -0.07968867906332891582370517765941686232213974528967063653405636528988753591863085828534025637875968025`100., mmv[{6}, {8}, {4}] -> 0, mmv[{0}, {10}, {2}] -> 0, mmv[{1}, {10}, {2}] -> -0.04587891802669166224461918978293128827944256186337188620764866225416335881946267707653109022797600907`100., mmv[{2}, {10}, {2}] -> 0, mmv[{3}, {10}, {2}] -> -0.007646486337781943707436531630488548046573760310561981034608110375693893136577112846088515037996001524`100., mmv[{4}, {10}, {2}] -> 0, mmv[{5}, {10}, {2}] -> -0.008465752731115723390376160019469463908706663200979336145458979344518238829781803508169427363495573095`100., mmv[{6}, {10}, {2}] -> 0, mmv[{7}, {10}, {2}] -> -0.09104097795921626726666620472550427517951883369762858669330281416060541515737124982374138217113989304`100., mmv[{8}, {10}, {2}] -> -0.6968012694992383415564139094143123533796290980517835609669616577862042865055940721012380479385967002`100.*I, mmv[{0}, {10}, {3}] -> 0, mmv[{1}, {10}, {3}] -> 0.04552048897960813363333310236275213758975941684881429334665140708030270757868562491187069108556994651`100., mmv[{2}, {10}, {3}] -> 0, mmv[{3}, {10}, {3}] -> 0.007407533639726257966579140017035780920118330300856919127276606926453458976059078069648248943058626467`100., mmv[{4}, {10}, {3}] -> 0, mmv[{5}, {10}, {3}] -> 0.007407533639726257966579140017035780920118330300856919127276606926453458976059078069648248943058626467`100., mmv[{6}, {10}, {3}] -> 0, mmv[{7}, {10}, {3}] -> 0.04552048897960813363333310236275213758975941684881429334665140708030270757868562491187069108556994651`100., mmv[{8}, {10}, {3}] -> 0, mmv[{0}, {10}, {4}] -> 0.6968012694992383415564139094143123533796290980517835609669616577862042865055940721012380479385967002`100.*I, mmv[{1}, {10}, {4}] -> -0.09104097795921626726666620472550427517951883369762858669330281416060541515737124982374138217113989304`100., mmv[{2}, {10}, {4}] -> 0, mmv[{3}, {10}, {4}] -> -0.008465752731115723390376160019469463908706663200979336145458979344518238829781803508169427363495573095`100., mmv[{4}, {10}, {4}] -> 0, mmv[{5}, {10}, {4}] -> -0.007646486337781943707436531630488548046573760310561981034608110375693893136577112846088515037996001524`100., mmv[{6}, {10}, {4}] -> 0, mmv[{7}, {10}, {4}] -> -0.04587891802669166224461918978293128827944256186337188620764866225416335881946267707653109022797600907`100., mmv[{8}, {10}, {4}] -> 0, mmv[{0}, {12}, {2}] -> 0, mmv[{1}, {12}, {2}] -> -0.02993763777014571516747008874567303975049265361455016110133756303253714438595468460974309155973652975`100., mmv[{2}, {12}, {2}] -> 0, mmv[{3}, {12}, {2}] -> -0.002881497635376525084868996041771030075984917910400453006003740441881700147148138393687772562624647644`100., mmv[{4}, {12}, {2}] -> 0, mmv[{5}, {12}, {2}] -> -0.001446816111057212141738562962340491291796767982222449679075412272405777527722583255657935689040549359`100., mmv[{6}, {12}, {2}] -> 0, mmv[{7}, {12}, {2}] -> -0.003267412497257309694449665154508221604018612273400513676450669965347999273998335499985242102261876326`100., mmv[{8}, {12}, {2}] -> 0, mmv[{9}, {12}, {2}] -> -0.05975833164275179863506724745718329418945994530091848563587302620947844055165173373272937416806784498`100., mmv[{10}, {12}, {2}] -> -0.5709228573001023341689777190551063696014994029704930719854713685749227609678625766937465973178985455`100.*I, mmv[{0}, {12}, {3}] -> 0, mmv[{1}, {12}, {3}] -> 0.0298791658213758993175336237285916470947299726504592428179365131047392202758258668663646870840339128`100., mmv[{2}, {12}, {3}] -> 0, mmv[{3}, {12}, {3}] -> 0.002858985935100145982643457010194693903516285739225449466894336219679499364748543562487086839479149212`100., mmv[{4}, {12}, {3}] -> 0, mmv[{5}, {12}, {3}] -> 0.001401603107586674262309232869767350938928118982777998126604305638893096979981252528918625198758025374`100., mmv[{6}, {12}, {3}] -> 0, mmv[{7}, {12}, {3}] -> 0.002858985935100145982643457010194693903516285739225449466894336219679499364748543562487086839479149212`100., mmv[{8}, {12}, {3}] -> 0, mmv[{9}, {12}, {3}] -> 0.0298791658213758993175336237285916470947299726504592428179365131047392202758258668663646870840339128`100., mmv[{10}, {12}, {3}] -> 0, mmv[{0}, {12}, {4}] -> 0.5709228573001023341689777190551063696014994029704930719854713685749227609678625766937465973178985455`100.*I, mmv[{1}, {12}, {4}] -> -0.05975833164275179863506724745718329418945994530091848563587302620947844055165173373272937416806784498`100., mmv[{2}, {12}, {4}] -> 0, mmv[{3}, {12}, {4}] -> -0.003267412497257309694449665154508221604018612273400513676450669965347999273998335499985242102261876326`100., mmv[{4}, {12}, {4}] -> 0, mmv[{5}, {12}, {4}] -> -0.001446816111057212141738562962340491291796767982222449679075412272405777527722583255657935689040549359`100., mmv[{6}, {12}, {4}] -> 0, mmv[{7}, {12}, {4}] -> -0.002881497635376525084868996041771030075984917910400453006003740441881700147148138393687772562624647644`100., mmv[{8}, {12}, {4}] -> 0, mmv[{9}, {12}, {4}] -> -0.02993763777014571516747008874567303975049265361455016110133756303253714438595468460974309155973652975`100., mmv[{10}, {12}, {4}] -> 0, mmv[{0}, {14}, {2}] -> 0, mmv[{1}, {14}, {2}] -> -0.02109408798721995009270505661378658472587026410417844303090915277035190147274162386525555280932690446`100., mmv[{2}, {14}, {2}] -> 0, mmv[{3}, {14}, {2}] -> -0.00132583877593663085867515337419241426822582800628486398605668303328978041423527309585920804560989422`100., mmv[{4}, {14}, {2}] -> 0, mmv[{5}, {14}, {2}] -> -0.0003844481484646183017076762760200793073682035290332811388140551992787543548080171136802635574390558493`100., mmv[{6}, {14}, {2}] -> 0, mmv[{7}, {14}, {2}] -> -0.0003937493133468268090070555407625005809335632918324734244305242766806597021017594632047860628671346996`100., mmv[{8}, {14}, {2}] -> 0, mmv[{9}, {14}, {2}] -> -0.001512284853802719573176346817438222524695085069668672984095904084846155784987108374964409177017259777`100., mmv[{10}, {14}, {2}] -> 0, mmv[{11}, {14}, {2}] -> -0.04216757627913988070289770594572376849009417052856764930104593332120150616670127348845519199287264181`100., mmv[{12}, {14}, {2}] -> -0.4832632437580217859887797274204715554426284153026675792443085311734396510193417741538690546022210219`100.*I, mmv[{0}, {14}, {3}] -> 0, mmv[{1}, {14}, {3}] -> 0.02108378813956994035144885297286188424504708526428382465052296666060075308335063674422759599643471288`100., mmv[{2}, {14}, {3}] -> 0, mmv[{3}, {14}, {3}] -> 0.001323249247077379626529303465258444709108199435960088861083916074240386311863719828093858029892806776`100., mmv[{4}, {14}, {3}] -> 0, mmv[{5}, {14}, {3}] -> 0.0003814446473047384712255850551136724377793894389627086299170703930343890864110794799796364983995738585`100., mmv[{6}, {14}, {3}] -> 0, mmv[{7}, {14}, {3}] -> 0.0003814446473047384712255850551136724377793894389627086299170703930343890864110794799796364983995738585`100., mmv[{8}, {14}, {3}] -> 0, mmv[{9}, {14}, {3}] -> 0.001323249247077379626529303465258444709108199435960088861083916074240386311863719828093858029892806776`100., mmv[{10}, {14}, {3}] -> 0, mmv[{11}, {14}, {3}] -> 0.02108378813956994035144885297286188424504708526428382465052296666060075308335063674422759599643471288`100., mmv[{12}, {14}, {3}] -> 0, mmv[{0}, {14}, {4}] -> 0.4832632437580217859887797274204715554426284153026675792443085311734396510193417741538690546022210219`100.*I, mmv[{1}, {14}, {4}] -> -0.04216757627913988070289770594572376849009417052856764930104593332120150616670127348845519199287264181`100., mmv[{2}, {14}, {4}] -> 0, mmv[{3}, {14}, {4}] -> -0.001512284853802719573176346817438222524695085069668672984095904084846155784987108374964409177017259777`100., mmv[{4}, {14}, {4}] -> 0, mmv[{5}, {14}, {4}] -> -0.0003937493133468268090070555407625005809335632918324734244305242766806597021017594632047860628671346996`100., mmv[{6}, {14}, {4}] -> 0, mmv[{7}, {14}, {4}] -> -0.0003844481484646183017076762760200793073682035290332811388140551992787543548080171136802635574390558493`100., mmv[{8}, {14}, {4}] -> 0, mmv[{9}, {14}, {4}] -> -0.00132583877593663085867515337419241426822582800628486398605668303328978041423527309585920804560989422`100., mmv[{10}, {14}, {4}] -> 0, mmv[{11}, {14}, {4}] -> -0.02109408798721995009270505661378658472587026410417844303090915277035190147274162386525555280932690446`100., mmv[{12}, {14}, {4}] -> 0, mmv[{0}, {16}, {2}] -> -9.674451658737824165140789846590935889922804534525260755007276476708265510569688919642459197908153992`100.*^-94*I, mmv[{1}, {16}, {2}] -> -0.01566699824754395639279278749911512696930700913541426230725535753479806513637010743744065549842616064`100., mmv[{2}, {16}, {2}] -> 9.5914414657786071393227779241065117654700359448671044099052463557011890328583277933268127600057222`100.*^-94*I, mmv[{3}, {16}, {2}] -> -0.0006939676787854406325269112924287533804994322636263625163021443625990681416174195025174033951908135748`100., mmv[{4}, {16}, {2}] -> -9.509601837502365116669102127140788314579139781809249363343773344372439120481912608892009591610975965`100.*^-94*I, mmv[{5}, {16}, {2}] -> -0.0001314061000199844827317576873572967900564170138522300139407240485873214337736670266668453238585738444`100., mmv[{6}, {16}, {2}] -> 9.428903523546084080646654281589058804739623163666242294828861279725440600762834002611994475450308604`100.*^-94*I, mmv[{7}, {16}, {2}] -> -0.00007772299911867509616737046923389145019929649063271919191489962527028727626246107986542825283039964644`100., mmv[{8}, {16}, {2}] -> -9.349318082438590456499422864517165182415688673669743070963018920169722260477824239026655135630106812`100.*^-94*I, mmv[{9}, {16}, {2}] -> -0.0001353800748189759489434035851604408462073167219324385829107056226373412351982738923926571784553026633`100., mmv[{10}, {16}, {2}] -> 9.2708178486908919459892631501943982558165970012118476193110187751580499477539367420802398106251021449999999999999999999`100.*^-94*I, mmv[{11}, {16}, {2}] -> -0.0007927186598626099189634974417419967465861260288187299502625499499108775032873089964582169361914071038`100., mmv[{12}, {16}, {2}] -> -9.193375901218876131675425007239262722318588039484446930989928149682619640581774707517182350060822192`100.*^-94*I, mmv[{13}, {16}, {2}] -> -0.03133017154434388349935686582159472778456877730180132386687710780457298621386903076662021708782934597`100., mmv[{14}, {16}, {2}] -> -0.4188662661206073444925743136048288208727311247318651169316984832174270778479117730035535073401802795`100.*I, mmv[{0}, {16}, {3}] -> 1.979882287336487190877280882666038365236673144444720399730956290241030059784150396522606948499778243`100.*^-93*I, mmv[{1}, {16}, {3}] -> 0.01566508577217194174967843291079736389228438865090066193343855390228649310693451538331010854239291914`100., mmv[{2}, {16}, {3}] -> -1.979187749120297640028931042687877729955482175215214171516398428850387400744152938660145177355428751`100.*^-93*I, mmv[{3}, {16}, {3}] -> 0.0006936288273797836790930602615242471532628602752163887064797312061720178153763953719009398203386115905`100., mmv[{4}, {16}, {3}] -> 1.978724990143604026738498576587230637302039699154441663019986484342859925288300570180931325195201308`100.*^-93*I, mmv[{5}, {16}, {3}] -> 0.000131149447480882950538922223124177069763338074372049877194746071929924321598327833255386640551893891`100., mmv[{6}, {16}, {3}] -> -1.978493690551107211751587727467622256452328135367401392835063583684357459791268351725210163502890432`100.*^-93*I, mmv[{7}, {16}, {3}] -> 0.00007711578818806044697856288744300167324461448679965107322806447194786315691666060267897959565206472247`100., mmv[{8}, {16}, {3}] -> 1.978493690551107211751587727462834391722725462530889194622857493392988478726781453818348728004466072`100.*^-93*I, mmv[{9}, {16}, {3}] -> 0.000131149447480882950538922223124177069763338074372049877194746071929924321598327833255386640551893891`100., mmv[{10}, {16}, {3}] -> -1.978724990143604026738498576581907011158572704047121333207367005071409034862491995178198403678452453`100.*^-93*I, mmv[{11}, {16}, {3}] -> 0.0006936288273797836790930602615242471532628602752163887064797312061720178153763953719009398203386115905`100., mmv[{12}, {16}, {3}] -> 1.979187749120297640028931042695505334204671285278389441062140435159788628927794211519514029131461498`100.*^-93*I, mmv[{13}, {16}, {3}] -> 0.01566508577217194174967843291079736389228438865090066193343855390228649310693451538331010854239291914`100., mmv[{14}, {16}, {3}] -> -1.979882287336487190877280882696353972050249445549618789054686286129728276984336283857884905051632059`100.*^-93*I, mmv[{0}, {16}, {4}] -> 0.4188662661206073444925743136048288208727311247318651169316984832174270778479117730035535073401802795`100.*I, mmv[{1}, {16}, {4}] -> -0.03133017154434388349935686582159472778456877730180132386687710780457298621386903076662021708782934597`100., mmv[{2}, {16}, {4}] -> 9.1933759012188761316754250068776341596883903178536634424514166237605610795896335347680288461527191269999999999999999999`100.*^-94*I, mmv[{3}, {16}, {4}] -> -0.0007927186598626099189634974417419967465861260288187299502625499499108775032873089964582169361914071038`100., mmv[{4}, {16}, {4}] -> -9.270817848690891945989263150866554970470729809488936402868494540250814678087657462744961228096263257`100.*^-94*I, mmv[{5}, {16}, {4}] -> -0.0001353800748189759489434035851604408462073167219324385829107056226373412351982738923926571784553026633`100., mmv[{6}, {16}, {4}] -> 9.349318082438590456499422864343127035089287401296884795139023686880946741774718915250792816251026259`100.*^-94*I, mmv[{7}, {16}, {4}] -> -0.00007772299911867509616737046923389145019929649063271919191489962527028727626246107986542825283039964644`100., mmv[{8}, {16}, {4}] -> -9.428903523546084080646654281035658867617680444190941835210680305785975730852203500893217885584500344`100.*^-94*I, mmv[{9}, {16}, {4}] -> -0.0001314061000199844827317576873572967900564170138522300139407240485873214337736670266668453238585738444`100., mmv[{10}, {16}, {4}] -> 9.509601837502365116669102127268269516262493413018797333386884180216526603538946836503690597782579827`100.*^-94*I, mmv[{11}, {16}, {4}] -> -0.0006939676787854406325269112924287533804994322636263625163021443625990681416174195025174033951908135748`100., mmv[{12}, {16}, {4}] -> -9.591441465778607139322777924061601028048517885529535682127668242358594664321105119168366551049372283`100.*^-94*I, mmv[{13}, {16}, {4}] -> -0.01566699824754395639279278749911512696930700913541426230725535753479806513637010743744065549842616064`100., mmv[{14}, {16}, {4}] -> 9.674451658737824165140789848469234017414185072538796429964848608452292293259677351049935716717805854`100.*^-94*I}


==> anc/mmvDepth2.txt <==
(* mmv[{j1,...,jr}, {k1,...,kr}, {mu1,...,mur}]: multiple modular values (5.14) of the paper, normalized as in (5.13), of modular depth 2 and degree <= 16, about 100 digits; mu labels omega_2 = 1/2, omega_3 = (1+tau)/2, omega_4 = tau/2 *)
{mmv[{0, 0}, {2, 2}, {2, 2}] -> -9.4837623613674553052750080281677292504485196526551416313500419075385779136538107756721851032526059158709355395536679`100., mmv[{0, 0}, {2, 2}, {2, 3}] -> -1.8083500783168956956966647220461165383477345276533052425129603665410418676508925336945913228237437420824066624893656`99.40313506296609, mmv[{0, 0}, {2, 2}, {2, 4}] -> 11.2921124396843510009716727502138457887962541803084468738630022740796197813047033093667764260763496579533422020767183`99.8773255483224, mmv[{0, 0}, {2, 2}, {3, 2}] -> 1.8083500783168956956966647220461165383477345276533052425129603665410418676508925336945913228237437420824066624893656`99.40313506296609, mmv[{0, 0}, {2, 2}, {3, 3}] -> 0, mmv[{0, 0}, {2, 2}, {3, 4}] -> -1.8083500783168956956966647220461165383477345276533052425129603665410418676508925336945913228237437420824066624893656`99.40313506296609, mmv[{0, 0}, {2, 2}, {4, 2}] -> 7.6754122830505596095783433061216127121007851250018363888370815409975360460029182419775937804288621737885288770306175`99.84995102166927, mmv[{0, 0}, {2, 2}, {4, 3}] -> 1.8083500783168956956966647220461165383477345276533052425129603665410418676508925336945913228237437420824066624893656`99.40313506296609, mmv[{0, 0}, {2, 2}, {4, 4}] -> -9.4837623613674553052750080281677292504485196526551416313500419075385779136538107756721851032526059158709355395536679`100., mmv[{0, 0}, {2, 4}, {2, 2}] -> 0.7732506443388441561188049007712277465481966909737179959555086944106198405011141742828102708416541540865493386911534`98.54275996796632, mmv[{0, 1}, {2, 4}, {2, 2}] -> 2.3933789671282792748614893093740637118149303428019962831169663261040162418328965346684786347406205977020075380303448`99.10928770090014*I, mmv[{0, 2}, {2, 4}, {2, 2}] -> -6.0266083185840405087714753163266897315083183040424275426357050154884856860828188983939109351280407092749313731053451`99.50484655668795, mmv[{0, 0}, {2, 4}, {2, 3}] -> -2.7907603644829220050731868610215810002756365760765270546648256124932951780316061590350986598899657860839671131199423`98.93492984580982, mmv[{0, 1}, {2, 4}, {2, 3}] -> -3.3388736935008680950406448528478014477924201054825190899071218828176640237764518539910729817862612232131706936842785`99.02663299461103*I, mmv[{0, 2}, {2, 4}, {2, 3}] -> 2.3220942786333380126403585840140421231037503458185819160247075393108041301606721734039193605957524547958043979846825`98.75128150970468, mmv[{0, 0}, {2, 4}, {2, 4}] -> 4.9875296590037930694568019262700494320882886049214864345588313321002086488071340837296004300516905694261672261261536`99.45253516282483, mmv[{0, 1}, {2, 4}, {2, 4}] -> 4.1062275590548861605749854057182998552922608784830027659410633567172229756696811478280530654666928203699143919304586`99.27077797887257*I, mmv[{0, 2}, {2, 4}, {2, 4}] -> -2.1287816175486269736106573588212351864667011730751524170358303657081491700353936298332167928853389162741670637711946`98.82805538212295, mmv[{0, 0}, {2, 4}, {3, 2}] -> -2.9020322618874711297294622595924629330148978640488704129913390601187690105365078041160270637269930703607163987541825`99.19986992523943, mmv[{0, 1}, {2, 4}, {3, 2}] -> -2.5715198279468500295063042999773030402925793324820354138731804089181050718832225601540928981058296260564269941151706`99.35368080202956*I, mmv[{0, 2}, {2, 4}, {3, 2}] -> 2.790760364482922005073186861021581000275636576076527054664825612493295178031606159035098659889965786083967112312209`99.36634891219579, mmv[{0, 0}, {2, 4}, {3, 3}] -> 5.1128546431162600177135454450356231233793869218951089706895331518040993081922783324390180204857182408797715100043009`99.322993875982, mmv[{0, 1}, {2, 4}, {3, 3}] -> 4.7137040378835784871162044981380726321775342665635563622218191286837609747432261468109265625217805504185939197326898`99.32534562013416*I, mmv[{0, 2}, {2, 4}, {3, 3}] -> -5.1128546431162600177135454450356231233793869218951089706895331518040993081922783324390180204857182408797715100043009`99.322993875982, mmv[{0, 0}, {2, 4}, {3, 4}] -> -2.790760364482922005073186861021581000275636576076527054664825612493295178031606159035098659889965786083967112312209`99.36634891219579, mmv[{0, 1}, {2, 4}, {3, 4}] -> -2.5715198279468500295063042999773030402925793324820354138731804089181050718832225601540928981058296260564269941151706`99.35368080202956*I, mmv[{0, 2}, {2, 4}, {3, 4}] -> 2.9020322618874711297294622595924629330148978640488704129913390601187690105365078041160270637269930703607163987541825`99.19986992523943, mmv[{0, 0}, {2, 4}, {4, 2}] -> 2.1287816175486269736106573588212351864667011730751524170358303657081491700353936298332167928853389162741670587018155`99.09056952210031, mmv[{0, 1}, {2, 4}, {4, 2}] -> 0.1781408608185707546448149906032393284776489896800391307562140828140888300503260254856142633652090283544194549769345`98.05132258075592*I, mmv[{0, 2}, {2, 4}, {4, 2}] -> 3.2358479541011185036982884553051087312326817279659004879708794029951905080512127393588122752380749231909642616903954`99.27682451544872, mmv[{0, 0}, {2, 4}, {4, 3}] -> -2.3220942786333380126403585840140421231037503458185819160247075393108041301606721734039193605957524547958043965665825`98.9991174061496, mmv[{0, 1}, {2, 4}, {4, 3}] -> -1.3748303443827103920755596452902711843851141610810372723146972458660969509667742928198535807355193272054232257390368`98.8492088275743*I, mmv[{0, 2}, {2, 4}, {4, 3}] -> 2.7907603644829220050731868610215810002756365760765270546648256124932951780316061590350986598899657860839671117018423`98.97730401342967, mmv[{0, 0}, {2, 4}, {4, 4}] -> -2.196769294520871064383615065248468431812652028844959379894005719606913470775527924694501770161724783342200114711204`99.29582567580132, mmv[{0, 1}, {2, 4}, {4, 4}] -> -1.5347077311080361310686811057409968149996815460009673520678829477991179037864585876739601673608631943134873989231792`99.0236583614571*I, mmv[{0, 2}, {2, 4}, {4, 4}] -> -0.7732506443388441561188049007712277465481966909737179959555086944106198405011141742828102708416541540865493336217743`98.56104887182407, mmv[{0, 0}, {4, 2}, {2, 2}] -> -0.7732506443388441561188049007712277465481966909737179959555086944106198405011141742828102708416541540865493336217743`98.56104887182407, mmv[{1, 0}, {4, 2}, {2, 2}] -> 1.5347077311080361310686811057409968149996815460009673520678829477991179037864585876739601673608631943134873989231792`99.0236583614571*I, mmv[{2, 0}, {4, 2}, {2, 2}] -> -2.196769294520871064383615065248468431812652028844959379894005719606913470775527924694501770161724783342200114711204`99.29582567580132, mmv[{0, 0}, {4, 2}, {2, 3}] -> 2.9020322618874711297294622595924629330148978640488704129913390601187690105365078041160270637269930703607163987541825`99.19986992523943, mmv[{1, 0}, {4, 2}, {2, 3}] -> 2.5715198279468500295063042999773030402925793324820354138731804089181050718832225601540928981058296260564269941151706`99.35368080202956*I, mmv[{2, 0}, {4, 2}, {2, 3}] -> -2.790760364482922005073186861021581000275636576076527054664825612493295178031606159035098659889965786083967112312209`99.36634891219579, mmv[{0, 0}, {4, 2}, {2, 4}] -> -2.1287816175486269736106573588212351864667011730751524170358303657081491700353936298332167928853389162741670637711946`98.82805538212295, mmv[{1, 0}, {4, 2}, {2, 4}] -> -4.1062275590548861605749854057182998552922608784830027659410633567172229756696811478280530654666928203699143919304586`99.27077797887257*I, mmv[{2, 0}, {4, 2}, {2, 4}] -> 4.9875296590037930694568019262700494320882886049214864345588313321002086488071340837296004300516905694261672261261536`99.45253516282483, mmv[{0, 0}, {4, 2}, {3, 2}] -> 2.7907603644829220050731868610215810002756365760765270546648256124932951780316061590350986598899657860839671117018423`98.97730401342967, mmv[{1, 0}, {4, 2}, {3, 2}] -> 1.3748303443827103920755596452902711843851141610810372723146972458660969509667742928198535807355193272054232257390368`98.8492088275743*I, mmv[{2, 0}, {4, 2}, {3, 2}] -> -2.3220942786333380126403585840140421231037503458185819160247075393108041301606721734039193605957524547958043965665825`98.9991174061496, mmv[{0, 0}, {4, 2}, {3, 3}] -> -5.1128546431162600177135454450356231233793869218951089706895331518040993081922783324390180204857182408797715100043009`99.322993875982, mmv[{1, 0}, {4, 2}, {3, 3}] -> -4.7137040378835784871162044981380726321775342665635563622218191286837609747432261468109265625217805504185939197326898`99.32534562013416*I, mmv[{2, 0}, {4, 2}, {3, 3}] -> 5.1128546431162600177135454450356231233793869218951089706895331518040993081922783324390180204857182408797715100043009`99.322993875982, mmv[{0, 0}, {4, 2}, {3, 4}] -> 2.3220942786333380126403585840140421231037503458185819160247075393108041301606721734039193605957524547958043979846825`98.75128150970468, mmv[{1, 0}, {4, 2}, {3, 4}] -> 3.3388736935008680950406448528478014477924201054825190899071218828176640237764518539910729817862612232131706936842785`99.02663299461103*I, mmv[{2, 0}, {4, 2}, {3, 4}] -> -2.7907603644829220050731868610215810002756365760765270546648256124932951780316061590350986598899657860839671131199423`98.93492984580982, mmv[{0, 0}, {4, 2}, {4, 2}] -> 3.2358479541011185036982884553051087312326817279659004879708794029951905080512127393588122752380749231909642616903954`99.27682451544872, mmv[{1, 0}, {4, 2}, {4, 2}] -> -0.1781408608185707546448149906032393284776489896800391307562140828140888300503260254856142633652090283544194549769345`98.05132258075592*I, mmv[{2, 0}, {4, 2}, {4, 2}] -> 2.1287816175486269736106573588212351864667011730751524170358303657081491700353936298332167928853389162741670587018155`99.09056952210031, mmv[{0, 0}, {4, 2}, {4, 3}] -> 2.790760364482922005073186861021581000275636576076527054664825612493295178031606159035098659889965786083967112312209`99.36634891219579, mmv[{1, 0}, {4, 2}, {4, 3}] -> 2.5715198279468500295063042999773030402925793324820354138731804089181050718832225601540928981058296260564269941151706`99.35368080202956*I, mmv[{2, 0}, {4, 2}, {4, 3}] -> -2.9020322618874711297294622595924629330148978640488704129913390601187690105365078041160270637269930703607163987541825`99.19986992523943, mmv[{0, 0}, {4, 2}, {4, 4}] -> -6.0266083185840405087714753163266897315083183040424275426357050154884856860828188983939109351280407092749313731053451`99.50484655668795, mmv[{1, 0}, {4, 2}, {4, 4}] -> -2.3933789671282792748614893093740637118149303428019962831169663261040162418328965346684786347406205977020075380303448`99.10928770090014*I, mmv[{2, 0}, {4, 2}, {4, 4}] -> 0.7732506443388441561188049007712277465481966909737179959555086944106198405011141742828102708416541540865493386911534`98.54275996796632, mmv[{0, 0}, {2, 6}, {2, 2}] -> 1.5336836339911215183243462229263828550124620251537423683429538244801771886130749007635421526653619688687562250975756`98.7049308065927, mmv[{0, 1}, {2, 6}, {2, 2}] -> 1.1445985854361760780787432217067703231079045766137036813685053501779230254128274668770615673562451362421803896981534`98.72204629433125*I, mmv[{0, 2}, {2, 6}, {2, 2}] -> -0.5647935128613436909005104466611170117081654447405406364351244889920779108232962080973490670844592337575446594804994`98.5077605065032, mmv[{0, 3}, {2, 6}, {2, 2}] -> 0.4260210794996728205695264561971374415216912503646281170945639997237941770890644501761004848416476694110991196893439`98.40406156473799*I, mmv[{0, 4}, {2, 6}, {2, 2}] -> -3.7559474753874419568930186495047515200702082914305711670465903807526737346368551314756810695175544171242488060106793`99.29168040356213, mmv[{0, 0}, {2, 6}, {2, 3}] -> 2.5048292252606673117249144164175247495602761583830977523965567656996723309590111422099645529894552510070144659558989`98.87690040837522, mmv[{0, 1}, {2, 6}, {2, 3}] -> 2.0622801410621987066356125309712052531458875355435781780652502152873813744972266578195619060249888598042503972632936`98.89206768945192*I, mmv[{0, 2}, {2, 6}, {2, 3}] -> -2.5575419623769353064161137183349538723012208880693759492090956923243015539069686834085800738671797265790345453560049`99.37288655102213, mmv[{0, 3}, {2, 6}, {2, 3}] -> -3.8484077723678444413794578003281412008989483063077044872975549351214789988309533904059442712139681651499107022303907`99.0886577069953*I, mmv[{0, 4}, {2, 6}, {2, 3}] -> 5.3982009457698384562912302331577078179442475875418453566018473229385556011837250624671248301174042641068962732028921`99.04935412633868, mmv[{0, 0}, {2, 6}, {2, 4}] -> -0.9404908229746856320842312232857535098939860561922944253096279539805403976239979627469236794255068333265083626237282`98.7036229857994, mmv[{0, 1}, {2, 6}, {2, 4}] -> -1.5968390999284952641882174784613254356129348834588985222529746083905902181398006666538700097306190048823786898193189`98.94516252417141*I, mmv[{0, 2}, {2, 6}, {2, 4}] -> 2.4163435841615993836909861066696746193741795268842407901003145700762820762011446313842428070960649181396484402234754`99.06788928270628, mmv[{0, 3}, {2, 6}, {2, 4}] -> 3.8022546036002566962956375091302875588381457024119906291778571387433369413546297022254175951108937644949841044647772`99.13366144226241*I, mmv[{0, 4}, {2, 6}, {2, 4}] -> -5.3023457186453933613959585942248088895059687109697364585804127089085445268954078811694034455758191410525990418279054`99.06727600528592, mmv[{0, 0}, {2, 6}, {3, 2}] -> -6.836029352636514879720304817151191744518430736123478826923366533388721715508482781932945598241181109921355021176864`99.38649789502115, mmv[{0, 1}, {2, 6}, {3, 2}] -> -4.1714799537409586569661998387131166953245665335777014941354395097684734011652192076696310039354889697343970567926555`99.34974256204211*I, mmv[{0, 2}, {2, 6}, {3, 2}] -> 2.9811370970229430745914965533307916310823449716247814265354390590683599870244408394815918741805241518971929627140629`99.3078216055938, mmv[{0, 3}, {2, 6}, {3, 2}] -> 2.5277211821959021490830075834810850706788401876282578338775258221841725308546526489852538023193587147261221611452562`99.26906681530242*I, mmv[{0, 4}, {2, 6}, {3, 2}] -> -2.504829225260667311724914416417524749560276158383097752396556765699672330959011142209964552989455251007014489185283`99.22766160221799, mmv[{0, 0}, {2, 6}, {3, 3}] -> 2.8933717205091711445663158167401830683839714291587476042052905572388832702247139202571602771279490130998817820412559`98.98830118102039, mmv[{0, 1}, {2, 6}, {3, 3}] -> 1.1076760504221058820116869887484874094592624934971325948727471130754093794317685163326402264737856157182389418121798`98.71811692203383*I, mmv[{0, 2}, {2, 6}, {3, 3}] -> 0, mmv[{0, 3}, {2, 6}, {3, 3}] -> 1.1076760504221058820116869887484874094592624934971325948727471130754093794317685163326402264737856157182389418121798`98.71811692203383*I, mmv[{0, 4}, {2, 6}, {3, 3}] -> -2.8933717205091711445663158167401830683839714291587476042052905572388832702247139202571602771279490130998817820412559`98.98830118102039, mmv[{0, 0}, {2, 6}, {3, 4}] -> 2.504829225260667311724914416417524749560276158383097752396556765699672330959011142209964552989455251007014489185283`99.22766160221799, mmv[{0, 1}, {2, 6}, {3, 4}] -> 2.5277211821959021490830075834810850706788401876282578338775258221841725308546526489852538023193587147261221611452562`99.26906681530242*I, mmv[{0, 2}, {2, 6}, {3, 4}] -> -2.9811370970229430745914965533307916310823449716247814265354390590683599870244408394815918741805241518971929627140629`99.3078216055938, mmv[{0, 3}, {2, 6}, {3, 4}] -> -4.1714799537409586569661998387131166953245665335777014941354395097684734011652192076696310039354889697343970567926555`99.34974256204211*I, mmv[{0, 4}, {2, 6}, {3, 4}] -> 6.836029352636514879720304817151191744518430736123478826923366533388721715508482781932945598241181109921355021176864`99.38649789502115, mmv[{0, 0}, {2, 6}, {4, 2}] -> 5.3023457186453933613959585942248088895059687109697364585804127089085445268954078811694034455758191410525986848931285`99.34302786191226, mmv[{0, 1}, {2, 6}, {4, 2}] -> 3.0268813683047825788874566170063463722166619569639978127669341595905503757523917407925694365792438334922165740833091`99.25805773066463*I, mmv[{0, 2}, {2, 6}, {4, 2}] -> -2.4163435841615993836909861066696746193741795268842407901003145700762820762011446313842428070960649181396482227566632`99.24469182104103, mmv[{0, 3}, {2, 6}, {4, 2}] -> -2.9537422616955749696525340396782225122005314379928859509720898219079667079437170991613542871610063841372212089222625`99.30214195326694*I, mmv[{0, 4}, {2, 6}, {4, 2}] -> 6.2607767006481092686179330659222762696304844498136689194431471464523460655958662736856456225070096681312632288007692`99.52494391675124, mmv[{0, 0}, {2, 6}, {4, 3}] -> -5.3982009457698384562912302331577078179442475875418453566018473229385556011837250624671248301174042641068962380141241`99.32201843246, mmv[{0, 1}, {2, 6}, {4, 3}] -> -3.16995619148430458864729951971969266260515002904071077293799732836279075392899517415220213249877447552248933433197`99.21634760928302*I, mmv[{0, 2}, {2, 6}, {4, 3}] -> 2.5575419623769353064161137183349538723012208880693759492090956923243015539069686834085800738671797265790345453560049`99.37288655102213, mmv[{0, 3}, {2, 6}, {4, 3}] -> 2.7407317219457385593677708115796537914396858128105718924248078220460696193991848740733040447401825494316717651617143`99.08907259532656*I, mmv[{0, 4}, {2, 6}, {4, 3}] -> -2.5048292252606673117249144164175247495602761583830977523965567656996723309590111422099645529894552510070145011446669`98.87259680512147, mmv[{0, 0}, {2, 6}, {4, 4}] -> -1.5643384022859816796406831931317712396662901021908033270869288117191319333350131794630408735639484176805060601663617`99.17914441767728, mmv[{0, 1}, {2, 6}, {4, 4}] -> -0.9308820822674068848947901050197596350659053041693593116245512137935823127148519823313837925887397098437433994135997`98.91338174302219*I, mmv[{0, 2}, {2, 6}, {4, 4}] -> 0.5647935128613436909005104466611170117081654447405406364351244889920779108232962080973490670844592337575444420136873`98.61395854531524, mmv[{0, 3}, {2, 6}, {4, 4}] -> 0.3692253501407019606705623295828291364864208311657108649575823710251364598105895054442134088245952052394128593166854`98.282659425102*I, mmv[{0, 4}, {2, 6}, {4, 4}] -> -1.5336836339911215183243462229263828550124620251537423683429538244801771886130749007635421526653619688687558681627986`98.69268641356184, mmv[{0, 0}, {4, 4}, {2, 2}] -> 0, mmv[{0, 1}, {4, 4}, {2, 2}] -> -0.2574465881349750441925631110053379006541870472779378011830598196195064536246206809891722102442994233751858211103762`98.10348889847612*I, mmv[{0, 2}, {4, 4}, {2, 2}] -> 0.3644428922496242417004116791623997836865857684580937110824177772590856642678717918916227725055276043340862948929627`98.19301830149949, mmv[{1, 0}, {4, 4}, {2, 2}] -> 0.2574465881349750441925631110053379006541870472779378011830598196195064536246206809891722102442994233751860103895951`98.30081230381575*I, mmv[{1, 1}, {4, 4}, {2, 2}] -> 0.4067442993857413411834951776366069014359216165826938739759126978338009645846783391647575585999192012657213162830773`98.87283556251779, mmv[{1, 2}, {4, 4}, {2, 2}] -> 1.3396362030607297027052034279151006164842526272033353128214235839981461395692931778936352991382116678555014174206763`99.14498977486542*I, mmv[{2, 0}, {4, 4}, {2, 2}] -> -0.3644428922496242417004116791623997836865857684580937110824177772590856642678717918916227725055276043340864296696794`98.39367950207966, mmv[{2, 1}, {4, 4}, {2, 2}] -> 0.363387290452560281572158528939459430154517275754207646854930247904938282417105365034714097330050815907710597078978`98.53460013515769*I, mmv[{2, 2}, {4, 4}, {2, 2}] -> -1.7826242579417710319380507399285277633404223233370989143692189514651352168302318999701109039839282965547820081746646`99.16434955107805, mmv[{0, 0}, {4, 4}, {2, 3}] -> -9.9371236567431435819716551777693054369411499054159380884514635302278666234148027982719729139350805063239766093367419`99.27487553725794, mmv[{0, 1}, {4, 4}, {2, 3}] -> -7.9638620975285797089230455296903786818615374135298164225899795143353154930790291100585346896900041699630372710287918`99.27579770091066*I, mmv[{0, 2}, {4, 4}, {2, 3}] -> 8.1521844114426028188942940688004818578841658925110103907453111436326502643954238383233239455363586960645178151230342`99.26103207878916, mmv[{1, 0}, {4, 4}, {2, 3}] -> -6.4029462580657099356512670145999151896216142436268982481965920778381887872415146353992133081361506082756563217031823`99.27804340025612*I, mmv[{1, 1}, {4, 4}, {2, 3}] -> 5.8825888988892864636072333877838046737751708048393156683995313313967329423400788310860430917726968759588009294093579`99.3117367660795, mmv[{1, 2}, {4, 4}, {2, 3}] -> 7.4435568177076231178324526913268908511148963568955103644588503688362732577998576185054275625053863160672436139611573`99.3525039782156*I, mmv[{2, 0}, {4, 4}, {2, 3}] -> 4.9950351596104785286280044999851390889385423045961405409442767830466871772891505697264757756837858558399884216912658`99.27801911541061, mmv[{2, 1}, {4, 4}, {2, 3}] -> 5.4756815684003700401061021896370269807253008827472927906028204662196092638322473654632234483227453509727196664082621`99.34997469122816*I, mmv[{2, 2}, {4, 4}, {2, 3}] -> -8.525139874589784354720379061116512907670736293564586497363652307747671846356562278028600246223932421930115212444568`99.42846517798185, mmv[{0, 0}, {4, 4}, {2, 4}] -> 8.0544786138719979456366203555655820645805984229474693003343819002542735873371487712808093569868830604654947259837946`99.4740009668895, mmv[{0, 1}, {4, 4}, {2, 4}] -> 6.9232515378866665267418598529634030203682553002612043063277212233372310225206861269523204353207684621714499380544424`99.40642977586126*I, mmv[{0, 2}, {4, 4}, {2, 4}] -> -7.5523119258868749976823235021776653300730765737710111155104659976811779622873435386594391930492525201115956334893426`99.32410103390262, mmv[{1, 0}, {4, 4}, {2, 4}] -> 4.548416878735030144560937364674138771828987521867687333009048854601029740422980095527233588509340093669782990875751`99.43094928550684*I, mmv[{1, 1}, {4, 4}, {2, 4}] -> -4.8703680318487488075552632280395190736484323291135448685706595411606271816439466587724775839729106206520447875530046`99.41344646736547, mmv[{1, 2}, {4, 4}, {2, 4}] -> -6.9232515378866665267418598529634030203682553002612043063277212233372310225206861269523204353207684621714499380544424`99.40642977586126*I, mmv[{2, 0}, {4, 4}, {2, 4}] -> -3.4347046514374961924790355710900976312422503717775150059127386510926058187208865541334766205027056516831818974177017`99.41063145977681, mmv[{2, 1}, {4, 4}, {2, 4}] -> -4.548416878735030144560937364674138771828987521867687333009048854601029740422980095527233588509340093669782990875751`99.43094928550684*I, mmv[{2, 2}, {4, 4}, {2, 4}] -> 8.0544786138719979456366203555655820645805984229474693003343819002542735873371487712808093569868830604654947259837946`99.4740009668895, mmv[{0, 0}, {4, 4}, {3, 2}] -> 9.937123656743143581971655177769305436941149905415938088451463530227866623414802798271972913935080506323976537478951`99.2610800963191, mmv[{0, 1}, {4, 4}, {3, 2}] -> 6.4029462580657099356512670145999151896216142436268982481965920778381887872415146353992133081361506082756562689766423`99.1944912410571*I, mmv[{0, 2}, {4, 4}, {3, 2}] -> -4.9950351596104785286280044999851390889385423045961405409442767830466871772891505697264757756837858558399883832013863`99.09036518435073, mmv[{1, 0}, {4, 4}, {3, 2}] -> 7.9638620975285797089230455296903786818615374135298164225899795143353154930790291100585346896900041699630372025360485`99.32326752844017*I, mmv[{1, 1}, {4, 4}, {3, 2}] -> -6.2893331982750278047907285654204115752110924214220095423754440292305339069247571702508006503726160772245222642128001`99.28108214307301, mmv[{1, 2}, {4, 4}, {3, 2}] -> -6.3271933151570150322447831680643070040446858342260642704409973821711514748254466369273981465568765928543256863890729`99.22807759750194*I, mmv[{2, 0}, {4, 4}, {3, 2}] -> -8.1521844114426028188942940688004818578841658925110103907453111436326502643954238383233239455363586960645177432652433`99.2889855814706, mmv[{2, 1}, {4, 4}, {3, 2}] -> -7.4435568177076231178324526913268908511148963568955103644588503688362732577998576185054275625053863160672435612346172`99.29698422871131*I, mmv[{2, 2}, {4, 4}, {3, 2}] -> 8.5251398745897843547203790611165129076707362935645864973636523077476718463565622780286002462239324219301151739546808`99.28435388271322, mmv[{0, 0}, {4, 4}, {3, 3}] -> 0, mmv[{0, 1}, {4, 4}, {3, 3}] -> 1.7861816040809729369402712372201341553123368362711137504285647786641948527590575705248470655176155571406686324246148`98.69878679659708*I, mmv[{0, 2}, {4, 4}, {3, 3}] -> -3.4304814210193424715415983281871426067105629142584401331128476935302773353071771125155652492317185434750941715653322`98.89906941016959, mmv[{1, 0}, {4, 4}, {3, 3}] -> -1.786181604080972936940271237220134155312336836271113750428564778664194852759057570524847065517615557140668612452184`98.74406587359078*I, mmv[{1, 1}, {4, 4}, {3, 3}] -> 0.1016860748464353352958737944091517253589804041456734684939781744584502411461695847911893896499798003164303367586101`97.55010421749627, mmv[{1, 2}, {4, 4}, {3, 3}] -> -1.7861816040809729369402712372201341553123368362711137504285647786641948527590575705248470655176155571406686324246148`98.69878679659708*I, mmv[{2, 0}, {4, 4}, {3, 3}] -> 3.4304814210193424715415983281871426067105629142584401331128476935302773353071771125155652492317185434750941507305218`98.96262261323598, mmv[{2, 1}, {4, 4}, {3, 3}] -> 1.786181604080972936940271237220134155312336836271113750428564778664194852759057570524847065517615557140668612452184`98.74406587359078*I, mmv[{2, 2}, {4, 4}, {3, 3}] -> 0, mmv[{0, 0}, {4, 4}, {3, 4}] -> -8.525139874589784354720379061116512907670736293564586497363652307747671846356562278028600246223932421930115212444568`99.42846517798185, mmv[{0, 1}, {4, 4}, {3, 4}] -> -7.4435568177076231178324526913268908511148963568955103644588503688362732577998576185054275625053863160672436139611573`99.3525039782156*I, mmv[{0, 2}, {4, 4}, {3, 4}] -> 8.1521844114426028188942940688004818578841658925110103907453111436326502643954238383233239455363586960645178151230342`99.26103207878916, mmv[{1, 0}, {4, 4}, {3, 4}] -> -5.4756815684003700401061021896370269807253008827472927906028204662196092638322473654632234483227453509727196664082621`99.34997469122816*I, mmv[{1, 1}, {4, 4}, {3, 4}] -> 5.8825888988892864636072333877838046737751708048393156683995313313967329423400788310860430917726968759588009294093579`99.3117367660795, mmv[{1, 2}, {4, 4}, {3, 4}] -> 7.9638620975285797089230455296903786818615374135298164225899795143353154930790291100585346896900041699630372710287918`99.27579770091066*I, mmv[{2, 0}, {4, 4}, {3, 4}] -> 4.9950351596104785286280044999851390889385423045961405409442767830466871772891505697264757756837858558399884216912658`99.27801911541061, mmv[{2, 1}, {4, 4}, {3, 4}] -> 6.4029462580657099356512670145999151896216142436268982481965920778381887872415146353992133081361506082756563217031823`99.27804340025612*I, mmv[{2, 2}, {4, 4}, {3, 4}] -> -9.9371236567431435819716551777693054369411499054159380884514635302278666234148027982719729139350805063239766093367419`99.27487553725794, mmv[{0, 0}, {4, 4}, {4, 2}] -> -8.0544786138719979456366203555655820645805984229474693003343819002542735873371487712808093569868830604654945912071714`99.3383084296687, mmv[{0, 1}, {4, 4}, {4, 2}] -> -6.2514403722483201288382993215286988184677574248252302926854026865041141624093786384555829849776025774329950053754148`99.35845536443288*I, mmv[{0, 2}, {4, 4}, {4, 2}] -> 6.9999531673210382563551370509471531579230950184517128346511765540228762523813503540736984284705622447927459137671112`99.43304315738332, mmv[{1, 0}, {4, 4}, {4, 2}] -> -6.9232515378866665267418598529634030203682553002612043063277212233372310225206861269523204353207684621714497487752757`99.34519678955681*I, mmv[{1, 1}, {4, 4}, {4, 2}] -> 5.6838566306202314899222535833127328765202755622789326165224849368282291108133033371019927011727490231834874201190007`99.3442937950528, mmv[{1, 2}, {4, 4}, {4, 2}] -> 6.2514403722483201288382993215286988184677574248252302926854026865041141624093786384555829849776025774329950053754148`99.35845536443288*I, mmv[{2, 0}, {4, 4}, {4, 2}] -> 7.5523119258868749976823235021776653300730765737710111155104659976811779622873435386594391930492525201115953699663504`99.34154948159545, mmv[{2, 1}, {4, 4}, {4, 2}] -> 6.9232515378866665267418598529634030203682553002612043063277212233372310225206861269523204353207684621714497487752757`99.34519678955681*I, mmv[{2, 2}, {4, 4}, {4, 2}] -> -8.0544786138719979456366203555655820645805984229474693003343819002542735873371487712808093569868830604654945912071714`99.3383084296687, mmv[{0, 0}, {4, 4}, {4, 3}] -> 8.5251398745897843547203790611165129076707362935645864973636523077476718463565622780286002462239324219301151739546808`99.28435388271322, mmv[{0, 1}, {4, 4}, {4, 3}] -> 6.3271933151570150322447831680643070040446858342260642704409973821711514748254466369273981465568765928543256863890729`99.22807759750194*I, mmv[{0, 2}, {4, 4}, {4, 3}] -> -4.9950351596104785286280044999851390889385423045961405409442767830466871772891505697264757756837858558399883832013863`99.09036518435073, mmv[{1, 0}, {4, 4}, {4, 3}] -> 7.4435568177076231178324526913268908511148963568955103644588503688362732577998576185054275625053863160672435612346172`99.29698422871131*I, mmv[{1, 1}, {4, 4}, {4, 3}] -> -6.2893331982750278047907285654204115752110924214220095423754440292305339069247571702508006503726160772245222642128001`99.28108214307301, mmv[{1, 2}, {4, 4}, {4, 3}] -> -6.4029462580657099356512670145999151896216142436268982481965920778381887872415146353992133081361506082756562689766423`99.1944912410571*I, mmv[{2, 0}, {4, 4}, {4, 3}] -> -8.1521844114426028188942940688004818578841658925110103907453111436326502643954238383233239455363586960645177432652433`99.2889855814706, mmv[{2, 1}, {4, 4}, {4, 3}] -> -7.9638620975285797089230455296903786818615374135298164225899795143353154930790291100585346896900041699630372025360485`99.32326752844017*I, mmv[{2, 2}, {4, 4}, {4, 3}] -> 9.937123656743143581971655177769305436941149905415938088451463530227866623414802798271972913935080506323976537478951`99.2610800963191, mmv[{0, 0}, {4, 4}, {4, 4}] -> -1.7826242579417710319380507399285277633404223233370989143692189514651352168302318999701109039839282965547820081746646`99.16434955107805, mmv[{0, 1}, {4, 4}, {4, 4}] -> -1.3396362030607297027052034279151006164842526272033353128214235839981461395692931778936352991382116678555014174206763`99.14498977486542*I, mmv[{0, 2}, {4, 4}, {4, 4}] -> 0.3644428922496242417004116791623997836865857684580937110824177772590856642678717918916227725055276043340862948929627`98.19301830149949, mmv[{1, 0}, {4, 4}, {4, 4}] -> -0.363387290452560281572158528939459430154517275754207646854930247904938282417105365034714097330050815907710597078978`98.53460013515769*I, mmv[{1, 1}, {4, 4}, {4, 4}] -> 0.4067442993857413411834951776366069014359216165826938739759126978338009645846783391647575585999192012657213162830773`98.87283556251779, mmv[{1, 2}, {4, 4}, {4, 4}] -> 0.2574465881349750441925631110053379006541870472779378011830598196195064536246206809891722102442994233751858211103762`98.10348889847612*I, mmv[{2, 0}, {4, 4}, {4, 4}] -> -0.3644428922496242417004116791623997836865857684580937110824177772590856642678717918916227725055276043340864296696794`98.39367950207966, mmv[{2, 1}, {4, 4}, {4, 4}] -> -0.2574465881349750441925631110053379006541870472779378011830598196195064536246206809891722102442994233751860103895951`98.30081230381575*I, mmv[{2, 2}, {4, 4}, {4, 4}] -> 0, mmv[{0, 0}, {6, 2}, {2, 2}] -> -1.5336836339911215183243462229263828550124620251537423683429538244801771886130749007635421526653619688687558681627986`98.69268641356184, mmv[{1, 0}, {6, 2}, {2, 2}] -> -0.3692253501407019606705623295828291364864208311657108649575823710251364598105895054442134088245952052394128593166854`98.282659425102*I, mmv[{2, 0}, {6, 2}, {2, 2}] -> 0.5647935128613436909005104466611170117081654447405406364351244889920779108232962080973490670844592337575444420136873`98.61395854531524, mmv[{3, 0}, {6, 2}, {2, 2}] -> 0.9308820822674068848947901050197596350659053041693593116245512137935823127148519823313837925887397098437433994135997`98.91338174302219*I, mmv[{4, 0}, {6, 2}, {2, 2}] -> -1.5643384022859816796406831931317712396662901021908033270869288117191319333350131794630408735639484176805060601663617`99.17914441767728, mmv[{0, 0}, {6, 2}, {2, 3}] -> 6.836029352636514879720304817151191744518430736123478826923366533388721715508482781932945598241181109921355021176864`99.38649789502115, mmv[{1, 0}, {6, 2}, {2, 3}] -> 4.1714799537409586569661998387131166953245665335777014941354395097684734011652192076696310039354889697343970567926555`99.34974256204211*I, mmv[{2, 0}, {6, 2}, {2, 3}] -> -2.9811370970229430745914965533307916310823449716247814265354390590683599870244408394815918741805241518971929627140629`99.3078216055938, mmv[{3, 0}, {6, 2}, {2, 3}] -> -2.5277211821959021490830075834810850706788401876282578338775258221841725308546526489852538023193587147261221611452562`99.26906681530242*I, mmv[{4, 0}, {6, 2}, {2, 3}] -> 2.504829225260667311724914416417524749560276158383097752396556765699672330959011142209964552989455251007014489185283`99.22766160221799, mmv[{0, 0}, {6, 2}, {2, 4}] -> -5.3023457186453933613959585942248088895059687109697364585804127089085445268954078811694034455758191410525990418279054`99.06727600528592, mmv[{1, 0}, {6, 2}, {2, 4}] -> -3.8022546036002566962956375091302875588381457024119906291778571387433369413546297022254175951108937644949841044647772`99.13366144226241*I, mmv[{2, 0}, {6, 2}, {2, 4}] -> 2.4163435841615993836909861066696746193741795268842407901003145700762820762011446313842428070960649181396484402234754`99.06788928270628, mmv[{3, 0}, {6, 2}, {2, 4}] -> 1.5968390999284952641882174784613254356129348834588985222529746083905902181398006666538700097306190048823786898193189`98.94516252417141*I, mmv[{4, 0}, {6, 2}, {2, 4}] -> -0.9404908229746856320842312232857535098939860561922944253096279539805403976239979627469236794255068333265083626237282`98.7036229857994, mmv[{0, 0}, {6, 2}, {3, 2}] -> -2.5048292252606673117249144164175247495602761583830977523965567656996723309590111422099645529894552510070145011446669`98.87259680512147, mmv[{1, 0}, {6, 2}, {3, 2}] -> -2.7407317219457385593677708115796537914396858128105718924248078220460696193991848740733040447401825494316717651617143`99.08907259532656*I, mmv[{2, 0}, {6, 2}, {3, 2}] -> 2.5575419623769353064161137183349538723012208880693759492090956923243015539069686834085800738671797265790345453560049`99.37288655102213, mmv[{3, 0}, {6, 2}, {3, 2}] -> 3.16995619148430458864729951971969266260515002904071077293799732836279075392899517415220213249877447552248933433197`99.21634760928302*I, mmv[{4, 0}, {6, 2}, {3, 2}] -> -5.3982009457698384562912302331577078179442475875418453566018473229385556011837250624671248301174042641068962380141241`99.32201843246, mmv[{0, 0}, {6, 2}, {3, 3}] -> -2.8933717205091711445663158167401830683839714291587476042052905572388832702247139202571602771279490130998817820412559`98.98830118102039, mmv[{1, 0}, {6, 2}, {3, 3}] -> -1.1076760504221058820116869887484874094592624934971325948727471130754093794317685163326402264737856157182389418121798`98.71811692203383*I, mmv[{2, 0}, {6, 2}, {3, 3}] -> 0, mmv[{3, 0}, {6, 2}, {3, 3}] -> -1.1076760504221058820116869887484874094592624934971325948727471130754093794317685163326402264737856157182389418121798`98.71811692203383*I, mmv[{4, 0}, {6, 2}, {3, 3}] -> 2.8933717205091711445663158167401830683839714291587476042052905572388832702247139202571602771279490130998817820412559`98.98830118102039, mmv[{0, 0}, {6, 2}, {3, 4}] -> 5.3982009457698384562912302331577078179442475875418453566018473229385556011837250624671248301174042641068962732028921`99.04935412633868, mmv[{1, 0}, {6, 2}, {3, 4}] -> 3.8484077723678444413794578003281412008989483063077044872975549351214789988309533904059442712139681651499107022303907`99.0886577069953*I, mmv[{2, 0}, {6, 2}, {3, 4}] -> -2.5575419623769353064161137183349538723012208880693759492090956923243015539069686834085800738671797265790345453560049`99.37288655102213, mmv[{3, 0}, {6, 2}, {3, 4}] -> -2.0622801410621987066356125309712052531458875355435781780652502152873813744972266578195619060249888598042503972632936`98.89206768945192*I, mmv[{4, 0}, {6, 2}, {3, 4}] -> 2.5048292252606673117249144164175247495602761583830977523965567656996723309590111422099645529894552510070144659558989`98.87690040837522, mmv[{0, 0}, {6, 2}, {4, 2}] -> 6.2607767006481092686179330659222762696304844498136689194431471464523460655958662736856456225070096681312632288007692`99.52494391675124, mmv[{1, 0}, {6, 2}, {4, 2}] -> 2.9537422616955749696525340396782225122005314379928859509720898219079667079437170991613542871610063841372212089222625`99.30214195326694*I, mmv[{2, 0}, {6, 2}, {4, 2}] -> -2.4163435841615993836909861066696746193741795268842407901003145700762820762011446313842428070960649181396482227566632`99.24469182104103, mmv[{3, 0}, {6, 2}, {4, 2}] -> -3.0268813683047825788874566170063463722166619569639978127669341595905503757523917407925694365792438334922165740833091`99.25805773066463*I, mmv[{4, 0}, {6, 2}, {4, 2}] -> 5.3023457186453933613959585942248088895059687109697364585804127089085445268954078811694034455758191410525986848931285`99.34302786191226, mmv[{0, 0}, {6, 2}, {4, 3}] -> -2.504829225260667311724914416417524749560276158383097752396556765699672330959011142209964552989455251007014489185283`99.22766160221799, mmv[{1, 0}, {6, 2}, {4, 3}] -> -2.5277211821959021490830075834810850706788401876282578338775258221841725308546526489852538023193587147261221611452562`99.26906681530242*I, mmv[{2, 0}, {6, 2}, {4, 3}] -> 2.9811370970229430745914965533307916310823449716247814265354390590683599870244408394815918741805241518971929627140629`99.3078216055938, mmv[{3, 0}, {6, 2}, {4, 3}] -> 4.1714799537409586569661998387131166953245665335777014941354395097684734011652192076696310039354889697343970567926555`99.34974256204211*I, mmv[{4, 0}, {6, 2}, {4, 3}] -> -6.836029352636514879720304817151191744518430736123478826923366533388721715508482781932945598241181109921355021176864`99.38649789502115, mmv[{0, 0}, {6, 2}, {4, 4}] -> -3.7559474753874419568930186495047515200702082914305711670465903807526737346368551314756810695175544171242488060106793`99.29168040356213, mmv[{1, 0}, {6, 2}, {4, 4}] -> -0.4260210794996728205695264561971374415216912503646281170945639997237941770890644501761004848416476694110991196893439`98.40406156473799*I, mmv[{2, 0}, {6, 2}, {4, 4}] -> -0.5647935128613436909005104466611170117081654447405406364351244889920779108232962080973490670844592337575446594804994`98.5077605065032, mmv[{3, 0}, {6, 2}, {4, 4}] -> -1.1445985854361760780787432217067703231079045766137036813685053501779230254128274668770615673562451362421803896981534`98.72204629433125*I, mmv[{4, 0}, {6, 2}, {4, 4}] -> 1.5336836339911215183243462229263828550124620251537423683429538244801771886130749007635421526653619688687562250975756`98.7049308065927, mmv[{0, 0}, {2, 8}, {2, 2}] -> -7.4371629182929785647064557012572257699744837263184303505912736717400261670434177218705900700471525105363612448034407`99.25663776667795, mmv[{0, 1}, {2, 8}, {2, 2}] -> -3.7883798343299386108400441530835568189967169379972901846944302873297905111206328983415719544935190224548265614597225`99.19350570177475*I, mmv[{0, 2}, {2, 8}, {2, 2}] -> 2.3679762809571683968374079524972582489163127050817403574344502742605860050929758988815364617895881308741062362850104`99.12726977253106, mmv[{0, 3}, {2, 8}, {2, 2}] -> 1.7512151049267904086821788421444197303324445424213686406741856605648730119129593310696282923408512597541051812906654`99.06229388279105*I, mmv[{0, 4}, {2, 8}, {2, 2}] -> -1.4053539199573714687489915669512725904064667135316395296691299325066312088503953663350307412447783092700485995738545`98.97234909800478, mmv[{0, 5}, {2, 8}, {2, 2}] -> -0.8846585866953626136088325917802195541362339817795930210497804367652233265860114804301786498820469350385989292009814`98.71715614703793*I, mmv[{0, 6}, {2, 8}, {2, 2}] -> -1.6828148021617791936793404304113347050836125492835743212561207395616584525093814365293743042531951491921398286705227`98.87933588629241, mmv[{0, 0}, {2, 8}, {2, 3}] -> -4.5494605957106362912671489713238199106121072923748778508390412543801352729328618805551368828871372985459683530878384`99.05046635814136, mmv[{0, 1}, {2, 8}, {2, 3}] -> -2.525231239381748060660204879021753784289208775495343657267502528045403885544886231420293340871576883627667615375927`99.02803421356334*I, mmv[{0, 2}, {2, 8}, {2, 3}] -> 1.6587552777116306646979294245435558176765995045271459437315960086261348782681113535475924380653288161053226862887284`98.97919287670092, mmv[{0, 3}, {2, 8}, {2, 3}] -> 1.4949887512808381933047031539246926983178460124956766654149855980966065389147865255323873352472951271382913388780102`98.98843377653895*I, mmv[{0, 4}, {2, 8}, {2, 3}] -> -2.0184135302853568106034312127483400223283304373234968872358634529253247599353593452072276807635254085691880025900103`99.04855927077348, mmv[{0, 5}, {2, 8}, {2, 3}] -> -3.7090999376098538765477186768603652902256828186194968399845119928359634202700840121520345766508015781448009135731871`99.14443170506323*I, mmv[{0, 6}, {2, 8}, {2, 3}] -> 7.3094766931247351095093093808105423495090971082442385662567259853115363377973105100866472918603490748886602953983741`99.1619114353781, mmv[{0, 0}, {2, 8}, {2, 4}] -> 6.7468870111316813161323201904694509744578459125613177363664440213797585721000168463190098213238150758235063085682664`99.33099649114484, mmv[{0, 1}, {2, 8}, {2, 4}] -> 3.3037728909526894172721025012530926827309788638537730242171631987673281694915790392186406412581131600820032209676985`99.1972885048025*I, mmv[{0, 2}, {2, 8}, {2, 4}] -> -2.010093757700973531885177316281373965278216182910055826148878491752792680480710195131350123376523393422834832286002`99.07777823228778, mmv[{0, 3}, {2, 8}, {2, 4}] -> -1.6979476662809388565442659108146288159507154495474158003720196906691901959729090229048847677929691530225705078896651`99.0234831076233*I, mmv[{0, 4}, {2, 8}, {2, 4}] -> 2.1664120478451798354057692097794186628855999813911056595755165950666113852536703388873237096253746667488196321710712`99.0645745145221, mmv[{0, 5}, {2, 8}, {2, 4}] -> 3.8383323673753502661947759058810402834442867744631583794312055345517713937636904698246686349205147833686121688004154`99.14815956999033*I, mmv[{0, 6}, {2, 8}, {2, 4}] -> -7.4256823637230628995828477511426865021649484164679640404847146364324742466573639119908752617048358328657909180466856`99.16222689668072, mmv[{0, 0}, {2, 8}, {3, 2}] -> 0.011480554569915665123607950114539267809535309850466310106559035307551920386053809879714808342316677670570403694607`96.4255572459111, mmv[{0, 1}, {2, 8}, {3, 2}] -> 0.2971053851205342025110554227805594995510398125340108828629878003540837580317161756996212297103077837933484706847879`98.0996689900938*I, mmv[{0, 2}, {2, 8}, {3, 2}] -> -0.2015642331119885614316387427178395860307127236906346978589336791939746198393055599942127521642134641252865910827551`98.09557221954806, mmv[{0, 3}, {2, 8}, {3, 2}] -> 0.0742763462801335506277638556951398748877599531335027207157469500885209395079290439249053074275769459483371113996672`97.96226961382904*I, mmv[{0, 4}, {2, 8}, {3, 2}] -> -0.6047398377436020631361857493301013748717494693784162964797485592461614716303148287963193821317450841527862382137488`98.61839471917449, mmv[{0, 5}, {2, 8}, {3, 2}] -> -1.7466895878108067040483072567904148858474386871369142903178418573234796015981934236219460404850406071733320058806399`98.97219151761328*I, mmv[{0, 6}, {2, 8}, {3, 2}] -> 4.5494605957106362912671489713238199106121072923748778508390412543801352729328618805551368828871372985459683380791691`99.19728221306833, mmv[{0, 0}, {2, 8}, {3, 3}] -> 11.8589372888353714007764583521343622601212044006191164170957672396916716107301723906417841747474863734346286355580909`99.44471688473682, mmv[{0, 1}, {2, 8}, {3, 3}] -> 5.8981188187683418874004422295408899531412384966462076408272440685420546851612831759890699420768656528374323866069919`99.40619222105013*I, mmv[{0, 2}, {2, 8}, {3, 3}] -> -3.6771688079969874753013606372918958400049299418506428309674594615514596382034706987548201188288542246745106924402396`99.36550054332288, mmv[{0, 3}, {2, 8}, {3, 3}] -> -3.1015783143719133515293734964961998372464949402478769467206450011793913638465549841432173984731169253714704851617469`99.34722747733737*I, mmv[{0, 4}, {2, 8}, {3, 3}] -> 3.6771688079969874753013606372918958400049299418506428309674594615514596382034706987548201188288542246745106924402396`99.36550054332288, mmv[{0, 5}, {2, 8}, {3, 3}] -> 5.8981188187683418874004422295408899531412384966462076408272440685420546851612831759890699420768656528374323866069919`99.40619222105013*I, mmv[{0, 6}, {2, 8}, {3, 3}] -> -11.8589372888353714007764583521343622601212044006191164170957672396916716107301723906417841747474863734346286355580909`99.44471688473682, mmv[{0, 0}, {2, 8}, {3, 4}] -> -4.5494605957106362912671489713238199106121072923748778508390412543801352729328618805551368828871372985459683380791691`99.19728221306833, mmv[{0, 1}, {2, 8}, {3, 4}] -> -1.7466895878108067040483072567904148858474386871369142903178418573234796015981934236219460404850406071733320058806399`98.97219151761328*I, mmv[{0, 2}, {2, 8}, {3, 4}] -> 0.6047398377436020631361857493301013748717494693784162964797485592461614716303148287963193821317450841527862382137488`98.61839471917452, mmv[{0, 3}, {2, 8}, {3, 4}] -> 0.0742763462801335506277638556951398748877599531335027207157469500885209395079290439249053074275769459483371113996672`97.96226961382904*I, mmv[{0, 4}, {2, 8}, {3, 4}] -> 0.2015642331119885614316387427178395860307127236906346978589336791939746198393055599942127521642134641252865910827551`98.09557221954806, mmv[{0, 5}, {2, 8}, {3, 4}] -> 0.2971053851205342025110554227805594995510398125340108828629878003540837580317161756996212297103077837933484706847879`98.0996689900938*I, mmv[{0, 6}, {2, 8}, {3, 4}] -> -0.011480554569915665123607950114539267809535309850466310106559035307551920386053809879714808342316677670570403694607`96.4255572459111, mmv[{0, 0}, {2, 8}, {4, 2}] -> 7.4256823637230628995828477511426865021649484164679640404847146364324742466573639119908752617048358328657908411098321`99.4306893276807, mmv[{0, 1}, {2, 8}, {4, 2}] -> 3.4912744492094044083289887303029973194456771254632793018314424869757067530889167226419507247832112386614780907752705`99.35064409688434*I, mmv[{0, 2}, {2, 8}, {4, 2}] -> -2.1664120478451798354057692097794186628855999813911056595755165950666113852536703388873237096253746667488196452024634`99.25325126588436, mmv[{0, 3}, {2, 8}, {4, 2}] -> -1.8254914512069239593099426978395596052202044955548713613899326106533939514208883749945335997684282057024422926913701`99.1893899620357*I, mmv[{0, 4}, {2, 8}, {4, 2}] -> 2.0100937577009735318851773162813739652782161829100558261488784917527926804807101951313501233765233934228348377879222`99.16576531685233, mmv[{0, 5}, {2, 8}, {4, 2}] -> 2.6313481745061693176571398485706344399836726689165073113676222940887029281842049040521246903670875422119309350819051`99.1359311795744*I, mmv[{0, 6}, {2, 8}, {4, 2}] -> -2.8666457935488570975878085409124852055284947430913035295829205148184768204234804440257625786339421493538285094097163`98.95450732240602, mmv[{0, 0}, {2, 8}, {4, 3}] -> -7.3094766931247351095093093808105423495090971082442385662567259853115363377973105100866472918603490748886602824707592`99.43180790515122, mmv[{0, 1}, {2, 8}, {4, 3}] -> -3.3728875793865938267402373505191361688520297211508639835597415404966507996163969445687766012052887692097647712307234`99.34895757353932*I, mmv[{0, 2}, {2, 8}, {4, 3}] -> 2.0184135302853568106034312127483400223283304373234968872358634529253247599353593452072276807635254085691880061513471`99.23437066994975, mmv[{0, 3}, {2, 8}, {4, 3}] -> 1.6065895630910751582246703425715071389286489277522002813056594030827848249317684586108300632258217982331791462831982`99.20165431020271*I, mmv[{0, 4}, {2, 8}, {4, 3}] -> -1.6587552777116306646979294245435558176765995045271459437315960086261348782681113535475924380653288161053226898500652`99.04334232145044, mmv[{0, 5}, {2, 8}, {4, 3}] -> -2.1890188811584880108527235526805246629155556780267108008427320757060912648911991638370353654260640746926314730334632`98.9642500861251*I, mmv[{0, 6}, {2, 8}, {4, 3}] -> 4.5494605957106362912671489713238199106121072923748778508390412543801352729328618805551368828871372985459683401602235`98.99957704854296, mmv[{0, 0}, {2, 8}, {4, 4}] -> -2.1974264154210450248651712191456310638457386201864398855274027669996232991671549657638729384366777772775379704880273`99.30361071163775, mmv[{0, 1}, {2, 8}, {4, 4}] -> -1.5570833031418827132237952444626777968835401767168587338993213414438485678933856155966946007730725529086712150867749`99.19888832434124*I, mmv[{0, 2}, {2, 8}, {4, 4}] -> 1.4053539199573714687489915669512725904064667135316395296691299325066312088503953663350307412447783092700485940719343`99.14130477495532, mmv[{0, 3}, {2, 8}, {4, 4}] -> 1.6236713200008053059165020551194889410629554964139130796562727405806692564649799789799794603653922070742333964889604`99.14507317604621*I, mmv[{0, 4}, {2, 8}, {4, 4}] -> -2.3679762809571683968374079524972582489163127050817403574344502742605860050929758988815364617895881308741062232536182`99.19110109371458, mmv[{0, 5}, {2, 8}, {4, 4}] -> -4.1354377524958844687058313286615997829953265869971692622941933349058551517954066455242898646308225671619606394848674`99.23228731717494*I, mmv[{0, 6}, {2, 8}, {4, 4}] -> 7.4371629182929785647064557012572257699744837263184303505912736717400261670434177218705900700471525105363613217402943`99.20770784893458, mmv[{0, 0}, {4, 6}, {2, 2}] -> 23.2817294461537704789106747070551754749432405060470132077983614684392731478219479463304070319027385219343017076558066`99.37501221652738, mmv[{0, 1}, {4, 6}, {2, 2}] -> 11.6315693398167917797257077390970906305076567572571164458235961545603700148318337820511789989302393192078830526557805`99.34162668994477*I, mmv[{0, 2}, {4, 6}, {2, 2}] -> -6.8217430611609285347748412398372069109123211490121402007411288225820434402371267315197370713425483781096216361528068`99.29992766631867, mmv[{0, 3}, {4, 6}, {2, 2}] -> -4.7400247689287414912615691099440683585512585485214619446457439211933265893659949356557800741768323091716859412903989`99.2444382357128*I, mmv[{0, 4}, {4, 6}, {2, 2}] -> 3.8968012958844725652792038184899773150872349566052591727099234476388593277161387927051106041754713682360421104387042`99.13721966599664, mmv[{1, 0}, {4, 6}, {2, 2}] -> 11.2893212303316040347276527270061794041160032215201217883642621927169440506018862522054965048087670373253903524520179`99.33019849972214*I, mmv[{1, 1}, {4, 6}, {2, 2}] -> -6.2624336757864189255865176568901832024062671817537050449294501947926002659198115877941436314362818866294108378763535`99.3101080893063, mmv[{1, 2}, {4, 6}, {2, 2}] -> -4.1787350620179507686093216642187039913381332731652384651199944432418384835889273241660490590525968428996305820855968`99.29771225620617*I, mmv[{1, 3}, {4, 6}, {2, 2}] -> 3.4557215940996682581319330535011723211009442973156296482577747289063595101904336235117965946078481748697996107526869`99.28983954233959, mmv[{1, 4}, {4, 6}, {2, 2}] -> 3.900383947429327045553758819964639109426016480333758300418912193331463058309044666648368001803201766112612490780889`99.29425698936083*I, mmv[{2, 0}, {4, 6}, {2, 2}] -> -6.4034180780157770679567455480030561705631032611060523244082558926464572684197573369071324285178850567373294927530255`99.2737158778437, mmv[{2, 1}, {4, 6}, {2, 2}] -> -3.9631387600744341396029507194650822998345935924365781633462051606476580494545449552459456040596648880717689632419139`99.27167133155815*I, mmv[{2, 2}, {4, 6}, {2, 2}] -> 3.0068684046098339377896002602453211820383764814486165391162922718256186818414570050227176997170341689531485218235995`99.29111509407231, mmv[{2, 3}, {4, 6}, {2, 2}] -> 2.9091280632475423353252362134757982956853725855867234558197954169667193498149112774221269243911815028236371840785107`99.32064062446551*I, mmv[{2, 4}, {4, 6}, {2, 2}] -> -4.1540632977396489014006519409523714012723997307159529435696383483671383986055375769812427346426103616198054455834795`99.40500902603029, mmv[{0, 0}, {4, 6}, {2, 3}] -> 4.233178864205214441953300245310709624102246285648914075358239914723130301412203801574235674922215589069503522490035`98.62593129463251, mmv[{0, 1}, {4, 6}, {2, 3}] -> 4.0039748380909630914654320637636858380830616597309199715249834099656259034186292295131260966591257362659101178648615`98.85348664055202*I, mmv[{0, 2}, {4, 6}, {2, 3}] -> -4.2576789881256182160984682237467407591207135564582099174251549863991298613114374788269162908128780700022471713560952`99.19252391081632, mmv[{0, 3}, {4, 6}, {2, 3}] -> -5.4734902576648397781468675052483408159135549938409626211146428292017086523927008629489125148683384766718501542259247`99.24498208469376*I, mmv[{0, 4}, {4, 6}, {2, 3}] -> 8.6307452072970591138274142915817851573724710376792288447803355272917310345639232015581356572529350209644347083877286`99.25907964722883, mmv[{1, 0}, {4, 6}, {2, 3}] -> 1.2296962973032873534166813849113873011180895269928816253451928023526054016829935440700393411493612725150024194441697`98.35447864816831*I, mmv[{1, 1}, {4, 6}, {2, 3}] -> -2.1401322373155459760208353664833686649226099644381934937995748163863488924355000539331912321141743695783728111779987`98.80765443594353, mmv[{1, 2}, {4, 6}, {2, 3}] -> -3.0792153244950711787825151708129196590947376154849071894650532074279524028400840010320971781558709150156076216337128`99.38227802194002*I, mmv[{1, 3}, {4, 6}, {2, 3}] -> 4.9508610006249627428296186005917453026462190837619471223489979341047076319253668051235146444928620825609522106793918`99.25823379149212, mmv[{1, 4}, {4, 6}, {2, 3}] -> 9.6154277507234670014567889695678262812960164338117741982366957202188724727391812913220259190565635579697028270881757`99.37325304935169*I, mmv[{2, 0}, {4, 6}, {2, 3}] -> -0.3513615020689422493347614194278851032169691306708175253886249944550508638513577217978112214945077589254498010223873`97.9908216890026, mmv[{2, 1}, {4, 6}, {2, 3}] -> -1.5993847784918460454744130908156068527812297512897179795181065608858715184869537996874222280871844315831453277066959`98.93869782473638*I, mmv[{2, 2}, {4, 6}, {2, 3}] -> 3.0804735514748459374942151456940685782756538714658480969630530610095807564044066778078565129218692131259136509345239`99.24577510700728, mmv[{2, 3}, {4, 6}, {2, 3}] -> 6.109607828427160138410709527307843050287231349744812430572106436492811343294913568542245822802965932269260241232131`99.34088572269906*I, mmv[{2, 4}, {4, 6}, {2, 3}] -> -14.1288947119974976742240184892383801562983130612644782106510441704772733195475154164505937653446778599843160379671711`99.45178174708005, mmv[{0, 0}, {4, 6}, {2, 4}] -> -14.0706563039068147231962412139696177569475132803703907830421494422695487633649713659194508636356637539598438658996623`99.41048163131266, mmv[{0, 1}, {4, 6}, {2, 4}] -> -8.4727658747363811791744646572035045827708246736201494691648738310018352728024255008590940006709255690571453102491837`99.378003065056*I, mmv[{0, 2}, {4, 6}, {2, 4}] -> 6.5876133780213868009885630066987922567598879534074447731578020969724283352160738785427501749491774045598266549469231`99.35337660133192, mmv[{0, 3}, {4, 6}, {2, 4}] -> 6.8957633552028631008606455092703028708968099627901197593143961530385771574242588996081934913006441417989776246946844`99.34602243567979*I, mmv[{0, 4}, {4, 6}, {2, 4}] -> -9.6576130327058713062440963207102458819016320676235554029804346318340340990160626711653368901209062591358394336701528`99.33662548742825, mmv[{1, 0}, {4, 6}, {2, 4}] -> -6.951385024288917167704654041042428978066484672662044745639523321654493823266391129647988874715590987457569966937037`99.40480016637248*I, mmv[{1, 1}, {4, 6}, {2, 4}] -> 4.9885825335115750855573639756763653102149630148966503238048252127747122623737615387126719929871820691428650932102218`99.38673133063274, mmv[{1, 2}, {4, 6}, {2, 4}] -> 4.7361575514521190348512523376038772632062202620206572407303530910190363006486099654049133798794361649040877943015111`99.39125878646544*I, mmv[{1, 3}, {4, 6}, {2, 4}] -> -6.0941211923749955981224743438197155696785818057691355373646231620912965111864868234836912606015868883514291298299539`99.4111012372998, mmv[{1, 4}, {4, 6}, {2, 4}] -> -10.5691987380914260911844915533676143278153064003248726123877495604684020405664724376720906451477261404208203788745112`99.43657726778916*I, mmv[{2, 0}, {4, 6}, {2, 4}] -> 4.1343917328085756125407368906327823910997168022558962621761093815951514466103905959303522223125301666297389560346518`99.38177920935246, mmv[{2, 1}, {4, 6}, {2, 4}] -> 3.7014331337773883008894821865066817091415665568131484263549563002001999959410305692053083658720115901727004030223784`99.38786882962553*I, mmv[{2, 2}, {4, 6}, {2, 4}] -> -4.4605511569351776201639529680818654424261601101699877749155827501100646610181445301520949227871570390468832813154828`99.42367583198883, mmv[{2, 3}, {4, 6}, {2, 4}] -> -7.1923397209987368277095873799924856257326205902955060134523587015969390707619114545391075715189914569371459872263822`99.4581099541651*I, mmv[{2, 4}, {4, 6}, {2, 4}] -> 15.1648843349162588478403844684559306401991998697377396170286161654662796967756923722112659673776226672417375133273107`99.49661646131926, mmv[{0, 0}, {4, 6}, {3, 2}] -> -1.4109496317839199300214711990248771022149890658344428850125357543578223388751389199594892651494942488770063624623243`98.11727724088163, mmv[{0, 1}, {4, 6}, {3, 2}] -> -1.4695154195738766866814354414846549778304933341100426495896594192360827489740716334357864182092127404059400735250332`98.38265826756768*I, mmv[{0, 2}, {4, 6}, {3, 2}] -> 1.0597592649061491105149983214693220141758648446465709368945360062918709574368068792248587166739942646369952241239684`98.40054823310398, mmv[{0, 3}, {4, 6}, {3, 2}] -> 0.502663576793696209940656004875468003579107054233712467318743178428456958967122969830463909697642727006409668546625`98.27149573542248*I, mmv[{0, 4}, {4, 6}, {3, 2}] -> 0.3513615020689422493347614194278851032169691306708175253886249944550508638513577217978112214945077589254499132257931`97.91410946315699, mmv[{1, 0}, {4, 6}, {3, 2}] -> 2.9390308391477533733628708829693099556609866682200852991793188384721654979481432668715728364184254808118797034635066`98.68676312688301*I, mmv[{1, 1}, {4, 6}, {3, 2}] -> -1.601368531921574585879134953027964256038155401001282678165507409089726872076066434926914204065645681087498999173442`98.60603609010597, mmv[{1, 2}, {4, 6}, {3, 2}] -> -1.4222730975380233227137780040219620549832549689491571381997533238368685050315580366592809764323056651271274493184317`98.83672292609228*I, mmv[{1, 3}, {4, 6}, {3, 2}] -> 1.999628050858802760396689097773141594566817118731617092288650788232973606050895605386314768290997841756911994019821`98.7744399342985, mmv[{1, 4}, {4, 6}, {3, 2}] -> 3.5396373538966516111882974676177877185074296420819315585562388231347064467580104931194769966431153797098445605355743`98.88329212985866*I, mmv[{2, 0}, {4, 6}, {3, 2}] -> -5.5501417310706225365773682041964029837849879478462491701800382136648218412075047927365319586490213064502202446091565`98.98558838325489, mmv[{2, 1}, {4, 6}, {3, 2}] -> -4.0512171601268164554330895012263787609303000248918054829148895053648401473611428262896315384360328115447225754864126`99.09739319940999*I, mmv[{2, 2}, {4, 6}, {3, 2}] -> 4.2576789881256182160984682237467407591207135564582099174251549863991298613114374788269162908128780700022471487245599`99.08130847004664, mmv[{2, 3}, {4, 6}, {3, 2}] -> 6.2383703564136721353199483604835952104269431666755347203449286204837305881105273651861100486650256526615277298961164`99.14024428591196*I, mmv[{2, 4}, {4, 6}, {3, 2}] -> -11.6112869439814146528855059718048907237361965316900216061211720603829441478767794748331470664573017127372588104809896`99.21703442882405, mmv[{0, 0}, {4, 6}, {3, 3}] -> -25.7401816559789123271095244610432708800345095929544998167722162308602174674242948912837408318019795727215748154986911`99.37048601068037, mmv[{0, 1}, {4, 6}, {3, 3}] -> -13.8025422164646034413932759945293374085568608092137088788269327654599016063128965724394193336635823363426065596975637`99.33431798327243*I, mmv[{0, 2}, {4, 6}, {3, 3}] -> 9.5933038430578396069348835646248002239251497890105204187254272512779246290969369104018110785225229098430221892821334`99.45763187836687, mmv[{0, 3}, {4, 6}, {3, 3}] -> 9.1183483536837923730600844715739326260667991695635293553609255818174124591208234618172561700754240201906656843613011`99.30230009128172*I, mmv[{0, 4}, {4, 6}, {3, 3}] -> -11.9047076812793557871215785748771532469048663858039907497014031074759263942023850178847798318790463060669162044660653`99.29633925603213, mmv[{1, 0}, {4, 6}, {3, 3}] -> -15.1052570783347821354219658471679335545164543160605849070023906400193104486517141177656869166012798207358535912916074`99.3852813436722*I, mmv[{1, 1}, {4, 6}, {3, 3}] -> 9.6125323402868883046373306228458796732166408483335746515864417830941385138113898524171150906513343193809443296987654`99.3548290484899, mmv[{1, 2}, {4, 6}, {3, 3}] -> 8.157881601298801424029449631026247706498859198453647984644801669101429581011953446336671081259198817679911801142745`99.44936436340706*I, mmv[{1, 3}, {4, 6}, {3, 3}] -> -9.542280247058516696825257488490766138038744425480286450830979769017450870619087628143676858739746055470213912793018`99.3484108431204, mmv[{1, 4}, {4, 6}, {3, 3}] -> -15.1052570783347821354219658471679335545164543160605849070023906400193104486517141177656869166012798207358536330107727`99.36225100180756*I, mmv[{2, 0}, {4, 6}, {3, 3}] -> 11.9047076812793557871215785748771532469048663858039907497014031074759263942023850178847798318790463060669161608870149`99.30084069361293, mmv[{2, 1}, {4, 6}, {3, 3}] -> 9.1183483536837923730600844715739326260667991695635293553609255818174124591208234618172561700754240201906656690406466`99.30334632341122*I, mmv[{2, 2}, {4, 6}, {3, 3}] -> -9.5933038430578396069348835646248002239251497890105204187254272512779246290969369104018110785225229098430221892821334`99.45763187836687, mmv[{2, 3}, {4, 6}, {3, 3}] -> -13.8025422164646034413932759945293374085568608092137088788269327654599016063128965724394193336635823363426065750183824`99.37141005279173*I, mmv[{2, 4}, {4, 6}, {3, 3}] -> 25.7401816559789123271095244610432708800345095929544998167722162308602174674242948912837408318019795727215748590778182`99.40451330507518, mmv[{0, 0}, {4, 6}, {3, 4}] -> 11.6112869439814146528855059718048907237361965316900216061211720603829441478767794748331470664573017127372588205351832`99.28878795950082, mmv[{0, 1}, {4, 6}, {3, 4}] -> 6.2383703564136721353199483604835952104269431666755347203449286204837305881105273651861100486650256526615277413723537`99.18370166376484*I, mmv[{0, 2}, {4, 6}, {3, 4}] -> -4.2576789881256182160984682237467407591207135564582099174251549863991298613114374788269162908128780700022471839432373`99.07974083920179, mmv[{0, 3}, {4, 6}, {3, 4}] -> -4.05121716012681645543308950122637876093030002489180548291488950536484014736114282628963153843603281154472268331252`99.1346458008558*I, mmv[{0, 4}, {4, 6}, {3, 4}] -> 5.5501417310706225365773682041964029837849879478462491701800382136648218412075047927365319586490213064502205314268847`98.99108152380003, mmv[{1, 0}, {4, 6}, {3, 4}] -> 4.0905406607961022605606677129769081395922870998274631854923580620035496124746923368590141079324761299862862597069609`99.07656793467787*I, mmv[{1, 1}, {4, 6}, {3, 4}] -> -2.1401322373155459760208353664833686649226099644381934937995748163863488924355000539331912321141743695783728571190225`98.87305542394397, mmv[{1, 2}, {4, 6}, {3, 4}] -> -1.4222730975380233227137780040219620549832549689491571381997533238368685050315580366592809764323056651271274706054164`98.8894466765891*I, mmv[{1, 3}, {4, 6}, {3, 4}] -> 1.5210804253748641769510513709078345015491309177403818773021222501449409941420067500429847961666876651895214526451864`98.59866823767572, mmv[{1, 4}, {4, 6}, {3, 4}] -> 2.9390308391477533733628708829693099556609866682200852991793188384721654979481432668715728364184254808118799630965647`98.67034406406663*I, mmv[{2, 0}, {4, 6}, {3, 4}] -> -0.3513615020689422493347614194278851032169691306708175253886249944550508638513577217978112214945077589254499232799868`98.06302434715485, mmv[{2, 1}, {4, 6}, {3, 4}] -> 0.50266357679369620994065600487546800357910705423371246731874317842845695896712296983046390969764272700640965707044`98.38262920841878*I, mmv[{2, 2}, {4, 6}, {3, 4}] -> -1.0597592649061491105149983214693220141758648446465709368945360062918709574368068792248587166739942646369951889052143`98.49953560545609, mmv[{2, 3}, {4, 6}, {3, 4}] -> -1.4695154195738766866814354414846549778304933341100426495896594192360827489740716334357864182092127404059399656989014`98.43600888148198*I, mmv[{2, 4}, {4, 6}, {3, 4}] -> 1.4109496317839199300214711990248771022149890658344428850125357543578223388751389199594892651494942488770060756449901`98.15541376637574, mmv[{0, 0}, {4, 6}, {4, 2}] -> -15.1648843349162588478403844684559306401991998697377396170286161654662796967756923722112659673776226672417368306253157`99.38374199143185, mmv[{0, 1}, {4, 6}, {4, 2}] -> -7.5285030843334836598703095741841753475813995801839644932030020710475330781000159599573123526046702778159096058072292`99.31888336530183*I, mmv[{0, 2}, {4, 6}, {4, 2}] -> 4.4605511569351776201639529680818654424261601101699877749155827501100646610181445301520949227871570390468832236745347`99.2313645706382, mmv[{0, 3}, {4, 6}, {4, 2}] -> 3.1131472479415813446082183466712246959062033245083460867913304036616604830993476847234499989720736536348636516084056`99.11391022068756*I, mmv[{0, 4}, {4, 6}, {4, 2}] -> -1.8277797514709564339104653090297714586675564680550959774066601824148729809665946596924757130692943998074384507311091`98.80760055669583, mmv[{1, 0}, {4, 6}, {4, 2}] -> -10.5691987380914260911844915533676143278153064003248726123877495604684020405664724376720906451477261404208195666224776`99.36559415049338*I, mmv[{1, 1}, {4, 6}, {4, 2}] -> 6.254697405468416415978641508059975078656630772290937139091393479980868267054606193251550076399502920147384122274219`99.31893174432655, mmv[{1, 2}, {4, 6}, {4, 2}] -> 4.7361575514521190348512523376038772632062202620206572407303530910190363006486099654049133798794361649040877279510299`99.2974698958493*I, mmv[{1, 3}, {4, 6}, {4, 2}] -> -4.7075741605980886543090714382559111695033773234834975207829771564679616896045526416189190653408290134999433667519969`99.24917495771433, mmv[{1, 4}, {4, 6}, {4, 2}] -> -5.849578410490015868959913550324188135896769757170981491767284843916807491833027442168914652136869486904686568356157`99.20226912457586*I, mmv[{2, 0}, {4, 6}, {4, 2}] -> 9.6576130327058713062440963207102458819016320676235554029804346318340340990160626711653368901209062591358383200631041`99.3366343002705, mmv[{2, 1}, {4, 6}, {4, 2}] -> 6.895763355202863100860645509270302870896809962790119759314396153038577157424258899608193491300644141798977188566134`99.31393314493462*I, mmv[{2, 2}, {4, 6}, {4, 2}] -> -6.5876133780213868009885630066987922567598879534074447731578020969724283352160738785427501749491774045598264905831421`99.35345695940046, mmv[{2, 3}, {4, 6}, {4, 2}] -> -8.4727658747363811791744646572035045827708246736201494691648738310018352728024255008590940006709255690571452353326509`99.32913411741721*I, mmv[{2, 4}, {4, 6}, {4, 2}] -> 14.0706563039068147231962412139696177569475132803703907830421494422695487633649713659194508636356637539598437998900243`99.34517706803939, mmv[{0, 0}, {4, 6}, {4, 3}] -> 14.1288947119974976742240184892383801562983130612644782106510441704772733195475154164505937653446778599843159258540081`99.33953744806534, mmv[{0, 1}, {4, 6}, {4, 3}] -> 6.403750771345063616551341447225571556904912965897213600353919384762081099715755010783175006252934900538178577367869`99.21357725999563*I, mmv[{0, 2}, {4, 6}, {4, 3}] -> -3.0804735514748459374942151456940685782756538714658480969630530610095807564044066778078565129218692131259136509345239`99.24577510700728, mmv[{0, 3}, {4, 6}, {4, 3}] -> -1.3052418355739425673337811708978783461635481351373168097362936126166017620661123574464930446372154633142269915708812`98.69114942391232*I, mmv[{0, 4}, {4, 6}, {4, 3}] -> 0.3513615020689422493347614194278851032169691306708175253886249944550508638513577217978112214945077589254499131353096`97.88473783059229, mmv[{1, 0}, {4, 6}, {4, 3}] -> 9.6154277507234670014567889695678262812960164338117741982366957202188724727391812913220259190565635579697026940047894`99.30812941984766*I, mmv[{1, 1}, {4, 6}, {4, 3}] -> -5.0913651870817059584537648693019723730020119294685235238599219622580829183099712536703911083160386103824130278814993`99.19090685414895, mmv[{1, 2}, {4, 6}, {4, 3}] -> -3.0792153244950711787825151708129196590947376154849071894650532074279524028400840010320971781558709150156076216337128`99.38227802194002*I, mmv[{1, 3}, {4, 6}, {4, 3}] -> 1.9996280508588027603966890977731415945668171187316170922886507882329736060508956053863147682909978417569119939758912`98.74840423571538, mmv[{1, 4}, {4, 6}, {4, 3}] -> 1.2296962973032873534166813849113873011180895269928816253451928023526054016829935440700393411493612725150025525273152`98.34158782155127*I, mmv[{2, 0}, {4, 6}, {4, 3}] -> -8.6307452072970591138274142915817851573724710376792288447803355272917310345639232015581356572529350209644345374568062`99.26707881266972, mmv[{2, 1}, {4, 6}, {4, 3}] -> -5.4734902576648397781468675052483408159135549938409626211146428292017086523927008629489125148683384766718500952487236`99.24186332466729*I, mmv[{2, 2}, {4, 6}, {4, 3}] -> 4.2576789881256182160984682237467407591207135564582099174251549863991298613114374788269162908128780700022471713560952`99.19252391081632, mmv[{2, 3}, {4, 6}, {4, 3}] -> 4.0039748380909630914654320637636858380830616597309199715249834099656259034186292295131260966591257362659101768413402`98.87633835622266*I, mmv[{2, 4}, {4, 6}, {4, 3}] -> -4.2331788642052144419533002453107096241022462856489140753582399147231303014122038015742356749222155890695036934206401`98.65112930762594, mmv[{0, 0}, {4, 6}, {4, 4}] -> 1.8474513164020297227703803593493604688402393965151526588001891491868599329617416407433662253993745947975049402793785`99.01788570490588, mmv[{0, 1}, {4, 6}, {4, 4}] -> 2.3208421774117353790439723736403412824500093532819211162561695204281798369732283929402685574912435662858004326638676`99.1111880109088*I, mmv[{0, 2}, {4, 6}, {4, 4}] -> -3.0068684046098339377896002602453211820383764814486165391162922718256186818414570050227176997170341689531484641826514`99.16517995062463, mmv[{0, 3}, {4, 6}, {4, 4}] -> -4.2993021234091809717636729136567720216833725823250366430968485300982520567926494606641503851453437089505325818224956`99.20158505692686*I, mmv[{0, 4}, {4, 6}, {4, 4}] -> 6.4034180780157770679567455480030561705631032611060523244082558926464572684197573369071324285178850567373288100511072`99.17846115629926, mmv[{1, 0}, {4, 6}, {4, 4}] -> 2.7985773336304257468090183292463982672563015648426950465466737155937767268756809791692937792244802655597290921997682`99.21936974887419*I, mmv[{1, 1}, {4, 6}, {4, 4}] -> -3.1747132211861818268836405160807181803893586059024768452359266725996089374212247264180436669614951192268778842945387`99.24447057404065, mmv[{1, 2}, {4, 6}, {4, 4}] -> -4.1787350620179507686093216642187039913381332731652384651199944432418384835889273241660490590525968428996305157348748`99.3015401854739*I, mmv[{1, 3}, {4, 6}, {4, 4}] -> 6.4230098888798397434426848211304427113843161482755066466562205126821720217879309575620024472341979184253658303203777`99.3129464248239, mmv[{1, 4}, {4, 6}, {4, 4}] -> 11.2893212303316040347276527270061794041160032215201217883642621927169440506018862522054965048087670373253895401999843`99.32503041868891*I, mmv[{2, 0}, {4, 6}, {4, 4}] -> -3.8968012958844725652792038184899773150872349566052591727099234476388593277161387927051106041754713682360420444289895`99.27053298030289, mmv[{2, 1}, {4, 6}, {4, 4}] -> -4.7400247689287414912615691099440683585512585485214619446457439211933265893659949356557800741768323091716858663732555`99.29733157332284*I, mmv[{2, 2}, {4, 6}, {4, 4}] -> 6.8217430611609285347748412398372069109123211490121402007411288225820434402371267315197370713425483781096214717889382`99.38037699538428, mmv[{2, 3}, {4, 6}, {4, 4}] -> 11.6315693398167917797257077390970906305076567572571164458235961545603700148318337820511789989302393192078826165266961`99.37610055593265*I, mmv[{2, 4}, {4, 6}, {4, 4}] -> -23.2817294461537704789106747070551754749432405060470132077983614684392731478219479463304070319027385219343005940481997`99.40327314698469, mmv[{0, 0}, {6, 4}, {2, 2}] -> -23.2817294461537704789106747070551754749432405060470132077983614684392731478219479463304070319027385219343005940481997`99.40327314698469, mmv[{0, 1}, {6, 4}, {2, 2}] -> -11.2893212303316040347276527270061794041160032215201217883642621927169440506018862522054965048087670373253895401999843`99.32503041868891*I, mmv[{0, 2}, {6, 4}, {2, 2}] -> 6.4034180780157770679567455480030561705631032611060523244082558926464572684197573369071324285178850567373288100511072`99.17846115629926, mmv[{1, 0}, {6, 4}, {2, 2}] -> -11.6315693398167917797257077390970906305076567572571164458235961545603700148318337820511789989302393192078826165266961`99.37610055593265*I, mmv[{1, 1}, {6, 4}, {2, 2}] -> 6.4230098888798397434426848211304427113843161482755066466562205126821720217879309575620024472341979184253658303203777`99.3129464248239, mmv[{1, 2}, {6, 4}, {2, 2}] -> 4.2993021234091809717636729136567720216833725823250366430968485300982520567926494606641503851453437089505325818224956`99.20158505692686*I, mmv[{2, 0}, {6, 4}, {2, 2}] -> 6.8217430611609285347748412398372069109123211490121402007411288225820434402371267315197370713425483781096214717889382`99.38037699538428, mmv[{2, 1}, {6, 4}, {2, 2}] -> 4.1787350620179507686093216642187039913381332731652384651199944432418384835889273241660490590525968428996305157348748`99.3015401854739*I, mmv[{2, 2}, {6, 4}, {2, 2}] -> -3.0068684046098339377896002602453211820383764814486165391162922718256186818414570050227176997170341689531484641826514`99.16517995062463, mmv[{3, 0}, {6, 4}, {2, 2}] -> 4.7400247689287414912615691099440683585512585485214619446457439211933265893659949356557800741768323091716858663732555`99.29733157332284*I, mmv[{3, 1}, {6, 4}, {2, 2}] -> -3.1747132211861818268836405160807181803893586059024768452359266725996089374212247264180436669614951192268778842945387`99.24447057404065, mmv[{3, 2}, {6, 4}, {2, 2}] -> -2.3208421774117353790439723736403412824500093532819211162561695204281798369732283929402685574912435662858004326638676`99.1111880109088*I, mmv[{4, 0}, {6, 4}, {2, 2}] -> -3.8968012958844725652792038184899773150872349566052591727099234476388593277161387927051106041754713682360420444289895`99.27053298030289, mmv[{4, 1}, {6, 4}, {2, 2}] -> -2.7985773336304257468090183292463982672563015648426950465466737155937767268756809791692937792244802655597290921997682`99.21936974887419*I, mmv[{4, 2}, {6, 4}, {2, 2}] -> 1.8474513164020297227703803593493604688402393965151526588001891491868599329617416407433662253993745947975049402793785`99.01788570490588, mmv[{0, 0}, {6, 4}, {2, 3}] -> 1.4109496317839199300214711990248771022149890658344428850125357543578223388751389199594892651494942488770060756449901`98.15541376637574, mmv[{0, 1}, {6, 4}, {2, 3}] -> -2.9390308391477533733628708829693099556609866682200852991793188384721654979481432668715728364184254808118799630965647`98.67034406406663*I, mmv[{0, 2}, {6, 4}, {2, 3}] -> 5.5501417310706225365773682041964029837849879478462491701800382136648218412075047927365319586490213064502205314268847`98.99108152380003, mmv[{1, 0}, {6, 4}, {2, 3}] -> 1.4695154195738766866814354414846549778304933341100426495896594192360827489740716334357864182092127404059399656989014`98.43600888148198*I, mmv[{1, 1}, {6, 4}, {2, 3}] -> 1.5210804253748641769510513709078345015491309177403818773021222501449409941420067500429847961666876651895214526451864`98.59866823767572, mmv[{1, 2}, {6, 4}, {2, 3}] -> 4.05121716012681645543308950122637876093030002489180548291488950536484014736114282628963153843603281154472268331252`99.1346458008558*I, mmv[{2, 0}, {6, 4}, {2, 3}] -> -1.0597592649061491105149983214693220141758648446465709368945360062918709574368068792248587166739942646369951889052143`98.49953560545609, mmv[{2, 1}, {6, 4}, {2, 3}] -> 1.4222730975380233227137780040219620549832549689491571381997533238368685050315580366592809764323056651271274706054164`98.8894466765891*I, mmv[{2, 2}, {6, 4}, {2, 3}] -> -4.2576789881256182160984682237467407591207135564582099174251549863991298613114374788269162908128780700022471839432373`99.07974083920179, mmv[{3, 0}, {6, 4}, {2, 3}] -> -0.50266357679369620994065600487546800357910705423371246731874317842845695896712296983046390969764272700640965707044`98.38262920841878*I, mmv[{3, 1}, {6, 4}, {2, 3}] -> -2.1401322373155459760208353664833686649226099644381934937995748163863488924355000539331912321141743695783728571190225`98.87305542394397, mmv[{3, 2}, {6, 4}, {2, 3}] -> -6.2383703564136721353199483604835952104269431666755347203449286204837305881105273651861100486650256526615277413723537`99.18370166376484*I, mmv[{4, 0}, {6, 4}, {2, 3}] -> -0.3513615020689422493347614194278851032169691306708175253886249944550508638513577217978112214945077589254499232799868`98.06302434715485, mmv[{4, 1}, {6, 4}, {2, 3}] -> -4.0905406607961022605606677129769081395922870998274631854923580620035496124746923368590141079324761299862862597069609`99.07656793467787*I, mmv[{4, 2}, {6, 4}, {2, 3}] -> 11.6112869439814146528855059718048907237361965316900216061211720603829441478767794748331470664573017127372588205351832`99.28878795950082, mmv[{0, 0}, {6, 4}, {2, 4}] -> 15.1648843349162588478403844684559306401991998697377396170286161654662796967756923722112659673776226672417375133273107`99.49661646131926, mmv[{0, 1}, {6, 4}, {2, 4}] -> 10.5691987380914260911844915533676143278153064003248726123877495604684020405664724376720906451477261404208203788745112`99.43657726778916*I, mmv[{0, 2}, {6, 4}, {2, 4}] -> -9.6576130327058713062440963207102458819016320676235554029804346318340340990160626711653368901209062591358394336701528`99.33662548742825, mmv[{1, 0}, {6, 4}, {2, 4}] -> 7.1923397209987368277095873799924856257326205902955060134523587015969390707619114545391075715189914569371459872263822`99.4581099541651*I, mmv[{1, 1}, {6, 4}, {2, 4}] -> -6.0941211923749955981224743438197155696785818057691355373646231620912965111864868234836912606015868883514291298299539`99.4111012372998, mmv[{1, 2}, {6, 4}, {2, 4}] -> -6.8957633552028631008606455092703028708968099627901197593143961530385771574242588996081934913006441417989776246946844`99.34602243567979*I, mmv[{2, 0}, {6, 4}, {2, 4}] -> -4.4605511569351776201639529680818654424261601101699877749155827501100646610181445301520949227871570390468832813154828`99.42367583198883, mmv[{2, 1}, {6, 4}, {2, 4}] -> -4.7361575514521190348512523376038772632062202620206572407303530910190363006486099654049133798794361649040877943015111`99.39125878646544*I, mmv[{2, 2}, {6, 4}, {2, 4}] -> 6.5876133780213868009885630066987922567598879534074447731578020969724283352160738785427501749491774045598266549469231`99.35337660133192, mmv[{3, 0}, {6, 4}, {2, 4}] -> -3.7014331337773883008894821865066817091415665568131484263549563002001999959410305692053083658720115901727004030223784`99.38786882962553*I, mmv[{3, 1}, {6, 4}, {2, 4}] -> 4.9885825335115750855573639756763653102149630148966503238048252127747122623737615387126719929871820691428650932102218`99.38673133063274, mmv[{3, 2}, {6, 4}, {2, 4}] -> 8.4727658747363811791744646572035045827708246736201494691648738310018352728024255008590940006709255690571453102491837`99.378003065056*I, mmv[{4, 0}, {6, 4}, {2, 4}] -> 4.1343917328085756125407368906327823910997168022558962621761093815951514466103905959303522223125301666297389560346518`99.38177920935246, mmv[{4, 1}, {6, 4}, {2, 4}] -> 6.951385024288917167704654041042428978066484672662044745639523321654493823266391129647988874715590987457569966937037`99.40480016637248*I, mmv[{4, 2}, {6, 4}, {2, 4}] -> -14.0706563039068147231962412139696177569475132803703907830421494422695487633649713659194508636356637539598438658996623`99.41048163131266, mmv[{0, 0}, {6, 4}, {3, 2}] -> -4.2331788642052144419533002453107096241022462856489140753582399147231303014122038015742356749222155890695036934206401`98.65112930762594, mmv[{0, 1}, {6, 4}, {3, 2}] -> -1.2296962973032873534166813849113873011180895269928816253451928023526054016829935440700393411493612725150025525273152`98.34158782155127*I, mmv[{0, 2}, {6, 4}, {3, 2}] -> 0.3513615020689422493347614194278851032169691306708175253886249944550508638513577217978112214945077589254499131353096`97.88473783059229, mmv[{1, 0}, {6, 4}, {3, 2}] -> -4.0039748380909630914654320637636858380830616597309199715249834099656259034186292295131260966591257362659101768413402`98.87633835622266*I, mmv[{1, 1}, {6, 4}, {3, 2}] -> 1.9996280508588027603966890977731415945668171187316170922886507882329736060508956053863147682909978417569119939758912`98.74840423571538, mmv[{1, 2}, {6, 4}, {3, 2}] -> 1.3052418355739425673337811708978783461635481351373168097362936126166017620661123574464930446372154633142269915708812`98.69114942391232*I, mmv[{2, 0}, {6, 4}, {3, 2}] -> 4.2576789881256182160984682237467407591207135564582099174251549863991298613114374788269162908128780700022471713560952`99.19252391081632, mmv[{2, 1}, {6, 4}, {3, 2}] -> 3.0792153244950711787825151708129196590947376154849071894650532074279524028400840010320971781558709150156076216337128`99.38227802194002*I, mmv[{2, 2}, {6, 4}, {3, 2}] -> -3.0804735514748459374942151456940685782756538714658480969630530610095807564044066778078565129218692131259136509345239`99.24577510700728, mmv[{3, 0}, {6, 4}, {3, 2}] -> 5.4734902576648397781468675052483408159135549938409626211146428292017086523927008629489125148683384766718500952487236`99.24186332466729*I, mmv[{3, 1}, {6, 4}, {3, 2}] -> -5.0913651870817059584537648693019723730020119294685235238599219622580829183099712536703911083160386103824130278814993`99.19090685414895, mmv[{3, 2}, {6, 4}, {3, 2}] -> -6.403750771345063616551341447225571556904912965897213600353919384762081099715755010783175006252934900538178577367869`99.21357725999563*I, mmv[{4, 0}, {6, 4}, {3, 2}] -> -8.6307452072970591138274142915817851573724710376792288447803355272917310345639232015581356572529350209644345374568062`99.26707881266972, mmv[{4, 1}, {6, 4}, {3, 2}] -> -9.6154277507234670014567889695678262812960164338117741982366957202188724727391812913220259190565635579697026940047894`99.30812941984766*I, mmv[{4, 2}, {6, 4}, {3, 2}] -> 14.1288947119974976742240184892383801562983130612644782106510441704772733195475154164505937653446778599843159258540081`99.33953744806534, mmv[{0, 0}, {6, 4}, {3, 3}] -> 25.7401816559789123271095244610432708800345095929544998167722162308602174674242948912837408318019795727215748590778182`99.40451330507518, mmv[{0, 1}, {6, 4}, {3, 3}] -> 15.1052570783347821354219658471679335545164543160605849070023906400193104486517141177656869166012798207358536330107727`99.36225100180756*I, mmv[{0, 2}, {6, 4}, {3, 3}] -> -11.9047076812793557871215785748771532469048663858039907497014031074759263942023850178847798318790463060669162044660653`99.29633925603213, mmv[{1, 0}, {6, 4}, {3, 3}] -> 13.8025422164646034413932759945293374085568608092137088788269327654599016063128965724394193336635823363426065750183824`99.37141005279173*I, mmv[{1, 1}, {6, 4}, {3, 3}] -> -9.542280247058516696825257488490766138038744425480286450830979769017450870619087628143676858739746055470213912793018`99.3484108431204, mmv[{1, 2}, {6, 4}, {3, 3}] -> -9.1183483536837923730600844715739326260667991695635293553609255818174124591208234618172561700754240201906656843613011`99.30230009128172*I, mmv[{2, 0}, {6, 4}, {3, 3}] -> -9.5933038430578396069348835646248002239251497890105204187254272512779246290969369104018110785225229098430221892821334`99.45763187836687, mmv[{2, 1}, {6, 4}, {3, 3}] -> -8.157881601298801424029449631026247706498859198453647984644801669101429581011953446336671081259198817679911801142745`99.44936436340706*I, mmv[{2, 2}, {6, 4}, {3, 3}] -> 9.5933038430578396069348835646248002239251497890105204187254272512779246290969369104018110785225229098430221892821334`99.45763187836687, mmv[{3, 0}, {6, 4}, {3, 3}] -> -9.1183483536837923730600844715739326260667991695635293553609255818174124591208234618172561700754240201906656690406466`99.30334632341122*I, mmv[{3, 1}, {6, 4}, {3, 3}] -> 9.6125323402868883046373306228458796732166408483335746515864417830941385138113898524171150906513343193809443296987654`99.3548290484899, mmv[{3, 2}, {6, 4}, {3, 3}] -> 13.8025422164646034413932759945293374085568608092137088788269327654599016063128965724394193336635823363426065596975637`99.33431798327243*I, mmv[{4, 0}, {6, 4}, {3, 3}] -> 11.9047076812793557871215785748771532469048663858039907497014031074759263942023850178847798318790463060669161608870149`99.30084069361293, mmv[{4, 1}, {6, 4}, {3, 3}] -> 15.1052570783347821354219658471679335545164543160605849070023906400193104486517141177656869166012798207358535912916074`99.3852813436722*I, mmv[{4, 2}, {6, 4}, {3, 3}] -> -25.7401816559789123271095244610432708800345095929544998167722162308602174674242948912837408318019795727215748154986911`99.37048601068037, mmv[{0, 0}, {6, 4}, {3, 4}] -> -14.1288947119974976742240184892383801562983130612644782106510441704772733195475154164505937653446778599843160379671711`99.45178174708005, mmv[{0, 1}, {6, 4}, {3, 4}] -> -9.6154277507234670014567889695678262812960164338117741982366957202188724727391812913220259190565635579697028270881757`99.37325304935169*I, mmv[{0, 2}, {6, 4}, {3, 4}] -> 8.6307452072970591138274142915817851573724710376792288447803355272917310345639232015581356572529350209644347083877286`99.25907964722883, mmv[{1, 0}, {6, 4}, {3, 4}] -> -6.109607828427160138410709527307843050287231349744812430572106436492811343294913568542245822802965932269260241232131`99.34088572269906*I, mmv[{1, 1}, {6, 4}, {3, 4}] -> 4.9508610006249627428296186005917453026462190837619471223489979341047076319253668051235146444928620825609522106793918`99.25823379149212, mmv[{1, 2}, {6, 4}, {3, 4}] -> 5.4734902576648397781468675052483408159135549938409626211146428292017086523927008629489125148683384766718501542259247`99.24498208469376*I, mmv[{2, 0}, {6, 4}, {3, 4}] -> 3.0804735514748459374942151456940685782756538714658480969630530610095807564044066778078565129218692131259136509345239`99.24577510700728, mmv[{2, 1}, {6, 4}, {3, 4}] -> 3.0792153244950711787825151708129196590947376154849071894650532074279524028400840010320971781558709150156076216337128`99.38227802194002*I, mmv[{2, 2}, {6, 4}, {3, 4}] -> -4.2576789881256182160984682237467407591207135564582099174251549863991298613114374788269162908128780700022471713560952`99.19252391081632, mmv[{3, 0}, {6, 4}, {3, 4}] -> 1.5993847784918460454744130908156068527812297512897179795181065608858715184869537996874222280871844315831453277066959`98.93869782473638*I, mmv[{3, 1}, {6, 4}, {3, 4}] -> -2.1401322373155459760208353664833686649226099644381934937995748163863488924355000539331912321141743695783728111779987`98.80765443594353, mmv[{3, 2}, {6, 4}, {3, 4}] -> -4.0039748380909630914654320637636858380830616597309199715249834099656259034186292295131260966591257362659101178648615`98.85348664055202*I, mmv[{4, 0}, {6, 4}, {3, 4}] -> -0.3513615020689422493347614194278851032169691306708175253886249944550508638513577217978112214945077589254498010223873`97.9908216890026, mmv[{4, 1}, {6, 4}, {3, 4}] -> -1.2296962973032873534166813849113873011180895269928816253451928023526054016829935440700393411493612725150024194441697`98.35447864816831*I, mmv[{4, 2}, {6, 4}, {3, 4}] -> 4.233178864205214441953300245310709624102246285648914075358239914723130301412203801574235674922215589069503522490035`98.62593129463251, mmv[{0, 0}, {6, 4}, {4, 2}] -> 14.0706563039068147231962412139696177569475132803703907830421494422695487633649713659194508636356637539598437998900243`99.34517706803939, mmv[{0, 1}, {6, 4}, {4, 2}] -> 5.849578410490015868959913550324188135896769757170981491767284843916807491833027442168914652136869486904686568356157`99.20226912457586*I, mmv[{0, 2}, {6, 4}, {4, 2}] -> -1.8277797514709564339104653090297714586675564680550959774066601824148729809665946596924757130692943998074384507311091`98.80760055669583, mmv[{1, 0}, {6, 4}, {4, 2}] -> 8.4727658747363811791744646572035045827708246736201494691648738310018352728024255008590940006709255690571452353326509`99.32913411741721*I, mmv[{1, 1}, {6, 4}, {4, 2}] -> -4.7075741605980886543090714382559111695033773234834975207829771564679616896045526416189190653408290134999433667519969`99.24917495771433, mmv[{1, 2}, {6, 4}, {4, 2}] -> -3.1131472479415813446082183466712246959062033245083460867913304036616604830993476847234499989720736536348636516084056`99.11391022068756*I, mmv[{2, 0}, {6, 4}, {4, 2}] -> -6.5876133780213868009885630066987922567598879534074447731578020969724283352160738785427501749491774045598264905831421`99.35345695940046, mmv[{2, 1}, {6, 4}, {4, 2}] -> -4.7361575514521190348512523376038772632062202620206572407303530910190363006486099654049133798794361649040877279510299`99.2974698958493*I, mmv[{2, 2}, {6, 4}, {4, 2}] -> 4.4605511569351776201639529680818654424261601101699877749155827501100646610181445301520949227871570390468832236745347`99.2313645706382, mmv[{3, 0}, {6, 4}, {4, 2}] -> -6.895763355202863100860645509270302870896809962790119759314396153038577157424258899608193491300644141798977188566134`99.31393314493462*I, mmv[{3, 1}, {6, 4}, {4, 2}] -> 6.254697405468416415978641508059975078656630772290937139091393479980868267054606193251550076399502920147384122274219`99.31893174432655, mmv[{3, 2}, {6, 4}, {4, 2}] -> 7.5285030843334836598703095741841753475813995801839644932030020710475330781000159599573123526046702778159096058072292`99.31888336530183*I, mmv[{4, 0}, {6, 4}, {4, 2}] -> 9.6576130327058713062440963207102458819016320676235554029804346318340340990160626711653368901209062591358383200631041`99.3366343002705, mmv[{4, 1}, {6, 4}, {4, 2}] -> 10.5691987380914260911844915533676143278153064003248726123877495604684020405664724376720906451477261404208195666224776`99.36559415049338*I, mmv[{4, 2}, {6, 4}, {4, 2}] -> -15.1648843349162588478403844684559306401991998697377396170286161654662796967756923722112659673776226672417368306253157`99.38374199143185, mmv[{0, 0}, {6, 4}, {4, 3}] -> -11.6112869439814146528855059718048907237361965316900216061211720603829441478767794748331470664573017127372588104809896`99.21703442882405, mmv[{0, 1}, {6, 4}, {4, 3}] -> -3.5396373538966516111882974676177877185074296420819315585562388231347064467580104931194769966431153797098445605355743`98.88329212985866*I, mmv[{0, 2}, {6, 4}, {4, 3}] -> 0.3513615020689422493347614194278851032169691306708175253886249944550508638513577217978112214945077589254499132257931`97.91410946315699, mmv[{1, 0}, {6, 4}, {4, 3}] -> -6.2383703564136721353199483604835952104269431666755347203449286204837305881105273651861100486650256526615277298961164`99.14024428591196*I, mmv[{1, 1}, {6, 4}, {4, 3}] -> 1.999628050858802760396689097773141594566817118731617092288650788232973606050895605386314768290997841756911994019821`98.7744399342985, mmv[{1, 2}, {6, 4}, {4, 3}] -> -0.502663576793696209940656004875468003579107054233712467318743178428456958967122969830463909697642727006409668546625`98.27149573542248*I, mmv[{2, 0}, {6, 4}, {4, 3}] -> 4.2576789881256182160984682237467407591207135564582099174251549863991298613114374788269162908128780700022471487245599`99.08130847004664, mmv[{2, 1}, {6, 4}, {4, 3}] -> 1.4222730975380233227137780040219620549832549689491571381997533238368685050315580366592809764323056651271274493184317`98.83672292609228*I, mmv[{2, 2}, {6, 4}, {4, 3}] -> 1.0597592649061491105149983214693220141758648446465709368945360062918709574368068792248587166739942646369952241239684`98.40054823310398, mmv[{3, 0}, {6, 4}, {4, 3}] -> 4.0512171601268164554330895012263787609303000248918054829148895053648401473611428262896315384360328115447225754864126`99.09739319940999*I, mmv[{3, 1}, {6, 4}, {4, 3}] -> -1.601368531921574585879134953027964256038155401001282678165507409089726872076066434926914204065645681087498999173442`98.60603609010597, mmv[{3, 2}, {6, 4}, {4, 3}] -> 1.4695154195738766866814354414846549778304933341100426495896594192360827489740716334357864182092127404059400735250332`98.38265826756768*I, mmv[{4, 0}, {6, 4}, {4, 3}] -> -5.5501417310706225365773682041964029837849879478462491701800382136648218412075047927365319586490213064502202446091565`98.98558838325489, mmv[{4, 1}, {6, 4}, {4, 3}] -> -2.9390308391477533733628708829693099556609866682200852991793188384721654979481432668715728364184254808118797034635066`98.68676312688301*I, mmv[{4, 2}, {6, 4}, {4, 3}] -> -1.4109496317839199300214711990248771022149890658344428850125357543578223388751389199594892651494942488770063624623243`98.11727724088163, mmv[{0, 0}, {6, 4}, {4, 4}] -> -4.1540632977396489014006519409523714012723997307159529435696383483671383986055375769812427346426103616198054455834795`99.40500902603029, mmv[{0, 1}, {6, 4}, {4, 4}] -> -3.900383947429327045553758819964639109426016480333758300418912193331463058309044666648368001803201766112612490780889`99.29425698936083*I, mmv[{0, 2}, {6, 4}, {4, 4}] -> 3.8968012958844725652792038184899773150872349566052591727099234476388593277161387927051106041754713682360421104387042`99.13721966599664, mmv[{1, 0}, {6, 4}, {4, 4}] -> -2.9091280632475423353252362134757982956853725855867234558197954169667193498149112774221269243911815028236371840785107`99.32064062446551*I, mmv[{1, 1}, {6, 4}, {4, 4}] -> 3.4557215940996682581319330535011723211009442973156296482577747289063595101904336235117965946078481748697996107526869`99.28983954233959, mmv[{1, 2}, {6, 4}, {4, 4}] -> 4.7400247689287414912615691099440683585512585485214619446457439211933265893659949356557800741768323091716859412903989`99.2444382357128*I, mmv[{2, 0}, {6, 4}, {4, 4}] -> 3.0068684046098339377896002602453211820383764814486165391162922718256186818414570050227176997170341689531485218235995`99.29111509407231, mmv[{2, 1}, {6, 4}, {4, 4}] -> 4.1787350620179507686093216642187039913381332731652384651199944432418384835889273241660490590525968428996305820855968`99.29771225620617*I, mmv[{2, 2}, {6, 4}, {4, 4}] -> -6.8217430611609285347748412398372069109123211490121402007411288225820434402371267315197370713425483781096216361528068`99.29992766631867, mmv[{3, 0}, {6, 4}, {4, 4}] -> 3.9631387600744341396029507194650822998345935924365781633462051606476580494545449552459456040596648880717689632419139`99.27167133155815*I, mmv[{3, 1}, {6, 4}, {4, 4}] -> -6.2624336757864189255865176568901832024062671817537050449294501947926002659198115877941436314362818866294108378763535`99.3101080893063, mmv[{3, 2}, {6, 4}, {4, 4}] -> -11.6315693398167917797257077390970906305076567572571164458235961545603700148318337820511789989302393192078830526557805`99.34162668994477*I, mmv[{4, 0}, {6, 4}, {4, 4}] -> -6.4034180780157770679567455480030561705631032611060523244082558926464572684197573369071324285178850567373294927530255`99.2737158778437, mmv[{4, 1}, {6, 4}, {4, 4}] -> -11.2893212303316040347276527270061794041160032215201217883642621927169440506018862522054965048087670373253903524520179`99.33019849972214*I, mmv[{4, 2}, {6, 4}, {4, 4}] -> 23.2817294461537704789106747070551754749432405060470132077983614684392731478219479463304070319027385219343017076558066`99.37501221652738, mmv[{0, 0}, {8, 2}, {2, 2}] -> 7.4371629182929785647064557012572257699744837263184303505912736717400261670434177218705900700471525105363613217402943`99.20770784893458, mmv[{1, 0}, {8, 2}, {2, 2}] -> 4.1354377524958844687058313286615997829953265869971692622941933349058551517954066455242898646308225671619606394848674`99.23228731717494*I, mmv[{2, 0}, {8, 2}, {2, 2}] -> -2.3679762809571683968374079524972582489163127050817403574344502742605860050929758988815364617895881308741062232536182`99.19110109371458, mmv[{3, 0}, {8, 2}, {2, 2}] -> -1.6236713200008053059165020551194889410629554964139130796562727405806692564649799789799794603653922070742333964889604`99.14507317604621*I, mmv[{4, 0}, {8, 2}, {2, 2}] -> 1.4053539199573714687489915669512725904064667135316395296691299325066312088503953663350307412447783092700485940719343`99.14130477495532, mmv[{5, 0}, {8, 2}, {2, 2}] -> 1.5570833031418827132237952444626777968835401767168587338993213414438485678933856155966946007730725529086712150867749`99.19888832434124*I, mmv[{6, 0}, {8, 2}, {2, 2}] -> -2.1974264154210450248651712191456310638457386201864398855274027669996232991671549657638729384366777772775379704880273`99.30361071163775, mmv[{0, 0}, {8, 2}, {2, 3}] -> -0.011480554569915665123607950114539267809535309850466310106559035307551920386053809879714808342316677670570403694607`96.4255572459111, mmv[{1, 0}, {8, 2}, {2, 3}] -> -0.2971053851205342025110554227805594995510398125340108828629878003540837580317161756996212297103077837933484706847879`98.0996689900938*I, mmv[{2, 0}, {8, 2}, {2, 3}] -> 0.2015642331119885614316387427178395860307127236906346978589336791939746198393055599942127521642134641252865910827551`98.09557221954806, mmv[{3, 0}, {8, 2}, {2, 3}] -> -0.0742763462801335506277638556951398748877599531335027207157469500885209395079290439249053074275769459483371113996672`97.96226961382904*I, mmv[{4, 0}, {8, 2}, {2, 3}] -> 0.6047398377436020631361857493301013748717494693784162964797485592461614716303148287963193821317450841527862382137488`98.61839471917452, mmv[{5, 0}, {8, 2}, {2, 3}] -> 1.7466895878108067040483072567904148858474386871369142903178418573234796015981934236219460404850406071733320058806399`98.97219151761328*I, mmv[{6, 0}, {8, 2}, {2, 3}] -> -4.5494605957106362912671489713238199106121072923748778508390412543801352729328618805551368828871372985459683380791691`99.19728221306833, mmv[{0, 0}, {8, 2}, {2, 4}] -> -7.4256823637230628995828477511426865021649484164679640404847146364324742466573639119908752617048358328657909180466856`99.16222689668072, mmv[{1, 0}, {8, 2}, {2, 4}] -> -3.8383323673753502661947759058810402834442867744631583794312055345517713937636904698246686349205147833686121688004154`99.14815956999033*I, mmv[{2, 0}, {8, 2}, {2, 4}] -> 2.1664120478451798354057692097794186628855999813911056595755165950666113852536703388873237096253746667488196321710712`99.0645745145221, mmv[{3, 0}, {8, 2}, {2, 4}] -> 1.6979476662809388565442659108146288159507154495474158003720196906691901959729090229048847677929691530225705078896651`99.0234831076233*I, mmv[{4, 0}, {8, 2}, {2, 4}] -> -2.010093757700973531885177316281373965278216182910055826148878491752792680480710195131350123376523393422834832286002`99.07777823228778, mmv[{5, 0}, {8, 2}, {2, 4}] -> -3.3037728909526894172721025012530926827309788638537730242171631987673281694915790392186406412581131600820032209676985`99.1972885048025*I, mmv[{6, 0}, {8, 2}, {2, 4}] -> 6.7468870111316813161323201904694509744578459125613177363664440213797585721000168463190098213238150758235063085682664`99.33099649114484, mmv[{0, 0}, {8, 2}, {3, 2}] -> 4.5494605957106362912671489713238199106121072923748778508390412543801352729328618805551368828871372985459683401602235`98.99957704854296, mmv[{1, 0}, {8, 2}, {3, 2}] -> 2.1890188811584880108527235526805246629155556780267108008427320757060912648911991638370353654260640746926314730334632`98.9642500861251*I, mmv[{2, 0}, {8, 2}, {3, 2}] -> -1.6587552777116306646979294245435558176765995045271459437315960086261348782681113535475924380653288161053226898500652`99.04334232145044, mmv[{3, 0}, {8, 2}, {3, 2}] -> -1.6065895630910751582246703425715071389286489277522002813056594030827848249317684586108300632258217982331791462831982`99.20165431020271*I, mmv[{4, 0}, {8, 2}, {3, 2}] -> 2.0184135302853568106034312127483400223283304373234968872358634529253247599353593452072276807635254085691880061513471`99.23437066994975, mmv[{5, 0}, {8, 2}, {3, 2}] -> 3.3728875793865938267402373505191361688520297211508639835597415404966507996163969445687766012052887692097647712307234`99.34895757353932*I, mmv[{6, 0}, {8, 2}, {3, 2}] -> -7.3094766931247351095093093808105423495090971082442385662567259853115363377973105100866472918603490748886602824707592`99.43180790515122, mmv[{0, 0}, {8, 2}, {3, 3}] -> -11.8589372888353714007764583521343622601212044006191164170957672396916716107301723906417841747474863734346286355580909`99.44471688473682, mmv[{1, 0}, {8, 2}, {3, 3}] -> -5.8981188187683418874004422295408899531412384966462076408272440685420546851612831759890699420768656528374323866069919`99.40619222105013*I, mmv[{2, 0}, {8, 2}, {3, 3}] -> 3.6771688079969874753013606372918958400049299418506428309674594615514596382034706987548201188288542246745106924402396`99.36550054332288, mmv[{3, 0}, {8, 2}, {3, 3}] -> 3.1015783143719133515293734964961998372464949402478769467206450011793913638465549841432173984731169253714704851617469`99.34722747733737*I, mmv[{4, 0}, {8, 2}, {3, 3}] -> -3.6771688079969874753013606372918958400049299418506428309674594615514596382034706987548201188288542246745106924402396`99.36550054332288, mmv[{5, 0}, {8, 2}, {3, 3}] -> -5.8981188187683418874004422295408899531412384966462076408272440685420546851612831759890699420768656528374323866069919`99.40619222105013*I, mmv[{6, 0}, {8, 2}, {3, 3}] -> 11.8589372888353714007764583521343622601212044006191164170957672396916716107301723906417841747474863734346286355580909`99.44471688473682, mmv[{0, 0}, {8, 2}, {3, 4}] -> 7.3094766931247351095093093808105423495090971082442385662567259853115363377973105100866472918603490748886602953983741`99.1619114353781, mmv[{1, 0}, {8, 2}, {3, 4}] -> 3.7090999376098538765477186768603652902256828186194968399845119928359634202700840121520345766508015781448009135731871`99.14443170506323*I, mmv[{2, 0}, {8, 2}, {3, 4}] -> -2.0184135302853568106034312127483400223283304373234968872358634529253247599353593452072276807635254085691880025900103`99.04855927077348, mmv[{3, 0}, {8, 2}, {3, 4}] -> -1.4949887512808381933047031539246926983178460124956766654149855980966065389147865255323873352472951271382913388780102`98.98843377653895*I, mmv[{4, 0}, {8, 2}, {3, 4}] -> 1.6587552777116306646979294245435558176765995045271459437315960086261348782681113535475924380653288161053226862887284`98.97919287670092, mmv[{5, 0}, {8, 2}, {3, 4}] -> 2.525231239381748060660204879021753784289208775495343657267502528045403885544886231420293340871576883627667615375927`99.02803421356334*I, mmv[{6, 0}, {8, 2}, {3, 4}] -> -4.5494605957106362912671489713238199106121072923748778508390412543801352729328618805551368828871372985459683530878384`99.05046635814136, mmv[{0, 0}, {8, 2}, {4, 2}] -> -2.8666457935488570975878085409124852055284947430913035295829205148184768204234804440257625786339421493538285094097163`98.95450732240602, mmv[{1, 0}, {8, 2}, {4, 2}] -> -2.6313481745061693176571398485706344399836726689165073113676222940887029281842049040521246903670875422119309350819051`99.1359311795744*I, mmv[{2, 0}, {8, 2}, {4, 2}] -> 2.0100937577009735318851773162813739652782161829100558261488784917527926804807101951313501233765233934228348377879222`99.16576531685233, mmv[{3, 0}, {8, 2}, {4, 2}] -> 1.8254914512069239593099426978395596052202044955548713613899326106533939514208883749945335997684282057024422926913701`99.1893899620357*I, mmv[{4, 0}, {8, 2}, {4, 2}] -> -2.1664120478451798354057692097794186628855999813911056595755165950666113852536703388873237096253746667488196452024634`99.25325126588436, mmv[{5, 0}, {8, 2}, {4, 2}] -> -3.4912744492094044083289887303029973194456771254632793018314424869757067530889167226419507247832112386614780907752705`99.35064409688434*I, mmv[{6, 0}, {8, 2}, {4, 2}] -> 7.4256823637230628995828477511426865021649484164679640404847146364324742466573639119908752617048358328657908411098321`99.4306893276807, mmv[{0, 0}, {8, 2}, {4, 3}] -> 4.5494605957106362912671489713238199106121072923748778508390412543801352729328618805551368828871372985459683380791691`99.19728221306833, mmv[{1, 0}, {8, 2}, {4, 3}] -> 1.7466895878108067040483072567904148858474386871369142903178418573234796015981934236219460404850406071733320058806399`98.97219151761328*I, mmv[{2, 0}, {8, 2}, {4, 3}] -> -0.6047398377436020631361857493301013748717494693784162964797485592461614716303148287963193821317450841527862382137488`98.61839471917449, mmv[{3, 0}, {8, 2}, {4, 3}] -> -0.0742763462801335506277638556951398748877599531335027207157469500885209395079290439249053074275769459483371113996672`97.96226961382904*I, mmv[{4, 0}, {8, 2}, {4, 3}] -> -0.2015642331119885614316387427178395860307127236906346978589336791939746198393055599942127521642134641252865910827551`98.09557221954806, mmv[{5, 0}, {8, 2}, {4, 3}] -> -0.2971053851205342025110554227805594995510398125340108828629878003540837580317161756996212297103077837933484706847879`98.0996689900938*I, mmv[{6, 0}, {8, 2}, {4, 3}] -> 0.011480554569915665123607950114539267809535309850466310106559035307551920386053809879714808342316677670570403694607`96.4255572459111, mmv[{0, 0}, {8, 2}, {4, 4}] -> -1.6828148021617791936793404304113347050836125492835743212561207395616584525093814365293743042531951491921398286705227`98.87933588629241, mmv[{1, 0}, {8, 2}, {4, 4}] -> 0.8846585866953626136088325917802195541362339817795930210497804367652233265860114804301786498820469350385989292009814`98.71715614703793*I, mmv[{2, 0}, {8, 2}, {4, 4}] -> -1.4053539199573714687489915669512725904064667135316395296691299325066312088503953663350307412447783092700485995738545`98.97234909800478, mmv[{3, 0}, {8, 2}, {4, 4}] -> -1.7512151049267904086821788421444197303324445424213686406741856605648730119129593310696282923408512597541051812906654`99.06229388279105*I, mmv[{4, 0}, {8, 2}, {4, 4}] -> 2.3679762809571683968374079524972582489163127050817403574344502742605860050929758988815364617895881308741062362850104`99.12726977253106, mmv[{5, 0}, {8, 2}, {4, 4}] -> 3.7883798343299386108400441530835568189967169379972901846944302873297905111206328983415719544935190224548265614597225`99.19350570177475*I, mmv[{6, 0}, {8, 2}, {4, 4}] -> -7.4371629182929785647064557012572257699744837263184303505912736717400261670434177218705900700471525105363612448034407`99.25663776667795, mmv[{0, 0}, {2, 10}, {2, 2}] -> 31.8098810506569466028682220555153922679572875116377816616926372142367906719133367696774674938891256812767357527344511`99.41136921119593, mmv[{0, 1}, {2, 10}, {2, 2}] -> 12.6218816791700522013209873716439423352581165429685847496043933690511223162219554552802033660130799464211625783966435`99.37661746587938*I, mmv[{0, 2}, {2, 10}, {2, 2}] -> -5.7160564830117228023347951900402640867318186210246602573203098967409939766231982109623008620853165026628166799951591`99.31330444991835, mmv[{0, 3}, {2, 10}, {2, 2}] -> -3.0449691100574143332590247034000907217946008699928090717098097397502701576263439373824356441106902279489185015558226`99.22646419681202*I, mmv[{0, 4}, {2, 10}, {2, 2}] -> 1.9727848939368603575483757697160321398262141810812933807524124677540960944783210301698894035058676396073656266092608`99.13410812871976, mmv[{0, 5}, {2, 10}, {2, 2}] -> 1.5777352098962565251651234214554927919072645678710730937005491711313902895277444319100254207516349933026453222990591`99.05941245020944*I, mmv[{0, 6}, {2, 10}, {2, 2}] -> -1.4982643987459826055251188660734620569912231437278426179713876053405899485850293668150655829117874016669875084176861`98.99878305047127, mmv[{0, 7}, {2, 10}, {2, 2}] -> -1.4291843393199026184062569049849524605383717910296928276482946449043024573561793218862662434620698365709813072041174`98.88400157685638*I, mmv[{0, 8}, {2, 10}, {2, 2}] -> -0.2615280814380546274892602312565322220194610520919464738434007672511334496723140091265335986039540258020225488006188`97.990238057503, mmv[{0, 0}, {2, 10}, {2, 3}] -> 36.1851726116798732162804898609189253248931651308367485280772706153953634763958597289968272446231100272322568146818619`99.46854181399675, mmv[{0, 1}, {2, 10}, {2, 3}] -> 14.1088752742377673684529947049132942976392267822910587752607826999972215050656137132720482124724786378413294971641725`99.42851444706672*I, mmv[{0, 2}, {2, 10}, {2, 3}] -> -6.3083743826715719808364562971839992200148346648252042234062431377993176939913861453762123413705333779386228017171531`99.36458678452756, mmv[{0, 3}, {2, 10}, {2, 3}] -> -3.2843324725175863512159676001445468554748272047916245332662087506869783802083280636653731319415841904709689412010106`99.27516085952797*I, mmv[{0, 4}, {2, 10}, {2, 3}] -> 2.0552988417797975354002110912823246450133287953431516558766930688130063705177473373236383623961092184161582425154592`99.44749837918714, mmv[{0, 5}, {2, 10}, {2, 3}] -> 1.6766067530442525201333977589759087970775649826033084038857464913736824369194201542889744084729562318480582341872952`99.09941827398951*I, mmv[{0, 6}, {2, 10}, {2, 3}] -> -2.0392877813475108296700160369825454830064273117796285199437497972381847403427119358502717358868892845796139437054467`99.10414712487966, mmv[{0, 7}, {2, 10}, {2, 3}] -> -3.8238103620355166892328763338050373274192775813714635129777040005870163331117659752376626784091190388147659137520735`99.17938344495565*I, mmv[{0, 8}, {2, 10}, {2, 3}] -> 8.9824119973496422769403065748798239319075204279357556355383168716872037844217957406522062866041221240417438154544687`99.22166530656048, mmv[{0, 0}, {2, 10}, {2, 4}] -> -33.4120111887830617875228114257485260210647544439992469854910530436935690036269658569344006100732409835740682318186925`99.4556634362066, mmv[{0, 1}, {2, 10}, {2, 4}] -> -13.1960335373261898934769672855157836638060343106822603700572729917873942591745333045977313183646022090554725544045795`99.40673345533914*I, mmv[{0, 2}, {2, 10}, {2, 4}] -> 5.9338082829850763294551765806656337057670288788932435689133962364641702068451288036724459456425865275218759246211211`99.33030225679968, mmv[{0, 3}, {2, 10}, {2, 4}] -> 3.0917242976283611180704845537704888215486495079051626025774573026146306769072008144607719580549279691581655387297996`99.23087601626209*I, mmv[{0, 4}, {2, 10}, {2, 4}] -> -1.9319997859087437630534376056750726362741904090255708195796672895783753646128522729380202746769924909406978908552145`99.12569218142701, mmv[{0, 5}, {2, 10}, {2, 4}] -> -1.5804107882119051664932112476670704795880768467488732674216949244828241531958909180687067131122040309359386974765273`99.05583257021786*I, mmv[{0, 6}, {2, 10}, {2, 4}] -> 1.9499743988004526608835348621381663566512426458261182034231199551016067094579744638039857849168062142255074330884133`99.07263343178035, mmv[{0, 7}, {2, 10}, {2, 4}] -> 3.726762931631580389998819103955447251575183833880261224081099696176797951962840930508885961835581548666424331419308`99.16178886802156*I, mmv[{0, 8}, {2, 10}, {2, 4}] -> -8.858154649495513579272852582475466930860812273593420550922330007569091320859634268895653679206117726849256564011827`99.21274322493723, mmv[{0, 0}, {2, 10}, {3, 2}] -> -40.6680357001524601821410746379908591988180997852312022126149672218058819927729710385731211730952434081259923167403273`99.49953960147111, mmv[{0, 1}, {2, 10}, {3, 2}] -> -16.1488340233354266919581445247029769596191835127541542028464506606847507390252466557923056832483802876541468703438381`99.47937117547292*I, mmv[{0, 2}, {2, 10}, {3, 2}] -> 7.6660308818121754632183300521784304433830612668507784607434298518426006860811726747662866470021227168883241130822707`99.44739374264353, mmv[{0, 3}, {2, 10}, {3, 2}] -> 4.6586816628470204829791796095498966392516971940907976342713450649902892323488264771172729646562744601237638722790389`99.41300998325374*I, mmv[{0, 4}, {2, 10}, {3, 2}] -> -3.9047846798456041206018133753911047761004045901068642003320797573324714590911733031079096781828601305480635174565275`99.39734899077499, mmv[{0, 5}, {2, 10}, {3, 2}] -> -4.6325896967421629832343489247629530929580710829968580480874688871934123033162188080975813491481777396605927585075434`99.41210773203329*I, mmv[{0, 6}, {2, 10}, {3, 2}] -> 7.432072681731058934980295446739095762758252022621086186884783841804760155430158170487511528554373929188863433033245`99.4447206900642, mmv[{0, 7}, {2, 10}, {3, 2}] -> 15.0217170111493448434290221243108049314724192538998571804642924082070487509566941219463651065803550666271864399342453`99.4758548486971*I, mmv[{0, 8}, {2, 10}, {3, 2}] -> -36.1851726116798732162804898609189253248931651308367485280772706153953634763958597289968272446231100272322568149090493`99.49647167237258, mmv[{0, 0}, {2, 10}, {3, 3}] -> -27.2027606143302309393401832860391013929856447029009928925389537437081596919740639883446209580189879031905129992310406`99.32560818637644, mmv[{0, 1}, {2, 10}, {3, 3}] -> -10.4833144794538768449930173380132913737839557770135472536624410851678811891668384857655693064402011095269298725740098`99.29385575637374*I, mmv[{0, 2}, {2, 10}, {3, 3}] -> 4.2690866013240611511664402602014537370084073530455757034624933405611329536486742095259406054836440933590088580085371`99.19835502851012, mmv[{0, 3}, {2, 10}, {3, 3}] -> 1.5754646350386860035814681720134881029616496035063606872137418710797633630600222758873346975175408886727198673055013`98.95179091105707*I, mmv[{0, 4}, {2, 10}, {3, 3}] -> 0, mmv[{0, 5}, {2, 10}, {3, 3}] -> 1.5754646350386860035814681720134881029616496035063606872137418710797633630600222758873346975175408886727198673055013`98.95179091105707*I, mmv[{0, 6}, {2, 10}, {3, 3}] -> -4.2690866013240611511664402602014537370084073530455757034624933405611329536486742095259406054836440933590088580085371`99.19835502851012, mmv[{0, 7}, {2, 10}, {3, 3}] -> -10.4833144794538768449930173380132913737839557770135472536624410851678811891668384857655693064402011095269298725740098`99.29385575637374*I, mmv[{0, 8}, {2, 10}, {3, 3}] -> 27.2027606143302309393401832860391013929856447029009928925389537437081596919740639883446209580189879031905129992310406`99.32560818637644, mmv[{0, 0}, {2, 10}, {3, 4}] -> 36.1851726116798732162804898609189253248931651308367485280772706153953634763958597289968272446231100272322568149090493`99.49647167237258, mmv[{0, 1}, {2, 10}, {3, 4}] -> 15.0217170111493448434290221243108049314724192538998571804642924082070487509566941219463651065803550666271864399342453`99.4758548486971*I, mmv[{0, 2}, {2, 10}, {3, 4}] -> -7.432072681731058934980295446739095762758252022621086186884783841804760155430158170487511528554373929188863433033245`99.44472069006416, mmv[{0, 3}, {2, 10}, {3, 4}] -> -4.6325896967421629832343489247629530929580710829968580480874688871934123033162188080975813491481777396605927585075434`99.41210773203329*I, mmv[{0, 4}, {2, 10}, {3, 4}] -> 3.9047846798456041206018133753911047761004045901068642003320797573324714590911733031079096781828601305480635174565275`99.39734899077499, mmv[{0, 5}, {2, 10}, {3, 4}] -> 4.6586816628470204829791796095498966392516971940907976342713450649902892323488264771172729646562744601237638722790389`99.41300998325374*I, mmv[{0, 6}, {2, 10}, {3, 4}] -> -7.6660308818121754632183300521784304433830612668507784607434298518426006860811726747662866470021227168883241130822707`99.44739374264353, mmv[{0, 7}, {2, 10}, {3, 4}] -> -16.1488340233354266919581445247029769596191835127541542028464506606847507390252466557923056832483802876541468703438381`99.47937117547292*I, mmv[{0, 8}, {2, 10}, {3, 4}] -> 40.6680357001524601821410746379908591988180997852312022126149672218058819927729710385731211730952434081259923167403273`99.49953960147111, mmv[{0, 0}, {2, 10}, {4, 2}] -> 8.858154649495513579272852582475466930860812273593420550922330007569091320859634268895653679206117726849256564010371`99.45803733109959, mmv[{0, 1}, {2, 10}, {4, 2}] -> 3.5269523441653744906371571530590346243610669697855694532420572916336284228032912005121023172353003412329842919547924`99.3705885708568*I, mmv[{0, 2}, {2, 10}, {4, 2}] -> -1.9499743988004526608835348621381663566512426458261182034231199551016067094579744638039857849168062142255074330905814`99.26848542408048, mmv[{0, 3}, {2, 10}, {4, 2}] -> -1.6137125527896061497201549061498059174570963240979885625615353252400190747224825397348373205455842321748453707290988`99.214238838597*I, mmv[{0, 4}, {2, 10}, {4, 2}] -> 1.9319997859087437630534376056750726362741904090255708195796672895783753646128522729380202746769924909406978908567243`99.2245808088171, mmv[{0, 5}, {2, 10}, {4, 2}] -> 3.0548544868459064580692255033074603010508065151257849543869197160620220137884743761875559283965427463579474362135014`99.28458172399415*I, mmv[{0, 6}, {2, 10}, {4, 2}] -> -5.9338082829850763294551765806656337057670288788932435689133962364641702068451288036724459456425865275218759246181903`99.36059063537887, mmv[{0, 7}, {2, 10}, {4, 2}] -> -13.5925326718294422250227652193258524709340474628701643528159977633027462936005148000600988631182852300562051327346828`99.42817091868537*I, mmv[{0, 8}, {2, 10}, {4, 2}] -> 36.4467006931179278437697500921754575469126261829286950019206713826464969260681737381233608432270640530342793637150502`99.4894375712571, mmv[{0, 0}, {2, 10}, {4, 3}] -> -8.982411997349642276940306574879823931907520427935755635538316871687203784421795740652206286604122124041743815450958`99.4670522823124, mmv[{0, 1}, {2, 10}, {4, 3}] -> -3.6255607947838905234599773669000029238552710052775115215983416148293403158987752275064789060322775283143996245892797`99.39019375196516*I, mmv[{0, 2}, {2, 10}, {4, 3}] -> 2.0392877813475108296700160369825454830064273117796285199437497972381847403427119358502717358868892845796139437077381`99.30159957063363, mmv[{0, 3}, {2, 10}, {4, 3}] -> 1.7088678374789003476344994281310587525131776012852638460524668796072150171483057877780384344240433017982490738943294`99.25688653010262*I, mmv[{0, 4}, {2, 10}, {4, 3}] -> -2.0552988417797975354002110912823246450133287953431516558766930688130063705177473373236383623961092184161582425154592`99.44749837918714, mmv[{0, 5}, {2, 10}, {4, 3}] -> -3.2520713880829385237148659309893969000392145861096690910994883624534457999794424301763091059904971205207781014926685`99.32091846990414*I, mmv[{0, 6}, {2, 10}, {4, 3}] -> 6.3083743826715719808364562971839992200148346648252042234062431377993176939913861453762123413705333779386228017141052`99.38140662693229, mmv[{0, 7}, {2, 10}, {4, 3}] -> 14.3071248414893935342258936718183287012032333583850107666401450857548975222786044610032319848493201483416957863281987`99.42488940889831*I, mmv[{0, 8}, {2, 10}, {4, 3}] -> -36.1851726116798732162804898609189253248931651308367485280772706153953634763958597289968272446231100272322568146852967`99.44039447478686, mmv[{0, 0}, {2, 10}, {4, 4}] -> -2.7731614228968114287576784351703993038284106868375015425862175717017944727688938720624266345498690436581885830959712`99.35009525952138, mmv[{0, 1}, {2, 10}, {4, 4}] -> -1.8256834738231549499520548387950212676663849432175968104070194164196544917821608173486337882157528575717138855358053`99.25676245109138*I, mmv[{0, 2}, {2, 10}, {4, 4}] -> 1.4982643987459826055251188660734620569912231437278426179713876053405899485850293668150655829117874016669875084178964`99.20933269471095, mmv[{0, 3}, {2, 10}, {4, 4}] -> 1.5408653991138018651638643709924642714094215750916954455100115845787816264090179936368093910932497705024272197816938`99.20900853618305*I, mmv[{0, 4}, {2, 10}, {4, 4}] -> -1.9727848939368603575483757697160321398262141810812933807524124677540960944783210301698894035058676396073656266136631`99.23806468480143, mmv[{0, 5}, {2, 10}, {4, 4}] -> -3.0782708746351153164859683618828261596636203473419243668496501405074650791529355590485662515440704291878251748083941`99.28762440552997*I, mmv[{0, 6}, {2, 10}, {4, 4}] -> 5.7160564830117228023347951900402640867318186210246602573203098967409939766231982109623008620853165026628166799989474`99.33377396034537, mmv[{0, 7}, {2, 10}, {4, 4}] -> 12.422071091703846301959325420747529708043999678873892978765350964507952787062405725283419721412798738987722538927451`99.361179414989*I, mmv[{0, 8}, {2, 10}, {4, 4}] -> -31.8098810506569466028682220555153922679572875116377816616926372142367906719133367696774674938891256812767357527344067`99.38346661972929, mmv[{0, 0}, {4, 8}, {2, 2}] -> -54.2484456075164934554139089696019687018401623012926401032570199413335158579162499168944576624205448259279153983795711`99.26066315500552, mmv[{0, 1}, {4, 8}, {2, 2}] -> -23.3338097460108253268945277350390020195534355168624526110865540584430314896199356945392655475746790357198174975964222`99.27943252789154*I, mmv[{0, 2}, {4, 8}, {2, 2}] -> 11.6281469750276832943054444513908141743922605939462547474050846753566006900729368452320834880744894556066467934284652`99.28911555682167, mmv[{0, 3}, {4, 8}, {2, 2}] -> 6.8551598560833829146648381459813002101214554228523817696948748166949824554651794671622006971145970341683847634403448`99.28679434396192*I, mmv[{0, 4}, {4, 8}, {2, 2}] -> -4.8647155631585802663861608729079222092262253043598284249689003657749493340643895119189927414012447443371309409981535`99.2718477663605, mmv[{0, 5}, {4, 8}, {2, 2}] -> -4.1811804969864346055598140211840874237236475877483433456291400097594167315160230807435865472658277345539554168196027`99.24238621323619*I, mmv[{0, 6}, {4, 8}, {2, 2}] -> 4.3130481273526225299271974131259572759460472427621069743122704433225140866886428341912583696047008109639781919272199`99.17035806896159, mmv[{1, 0}, {4, 8}, {2, 2}] -> -17.0411521735603153952140196021569811070506174794190457611706055078297238356007249889480526708211122348495927488305942`99.1549096149707*I, mmv[{1, 1}, {4, 8}, {2, 2}] -> 8.5258673648030839853705889905700517921214088746407919689549382664392918871365336763860722592127834255038379732185486`99.1929895920962, mmv[{1, 2}, {4, 8}, {2, 2}] -> 4.9684951656049383097698541852790655271020918615497397096375640346982407068833178503264205437572301004446255183823859`99.22148208344139*I, mmv[{1, 3}, {4, 8}, {2, 2}] -> -3.4462095231488664889054012575372682135431235099318073261070434848675584574536332846733334876661766722969191026826713`99.24118424062759, mmv[{1, 4}, {4, 8}, {2, 2}] -> -2.8995268761570539067079432912115157047242710239012319806796347316657577772595307407814470781441192868454879245455437`99.25609413858746*I, mmv[{1, 5}, {4, 8}, {2, 2}] -> 3.0138713290227372856903312156931820456720621108394337728100676653704003335595594314475926313591392807887181219664749`99.27141265323209, mmv[{1, 6}, {4, 8}, {2, 2}] -> 4.1299554288010997476941895203675699211641456735972945697759884696469084602207829952234548868526527496752804547347383`99.29081016060827*I, mmv[{2, 0}, {4, 8}, {2, 2}] -> 5.5156159623678354786091845375567233438504477276590912192700865056444993137108550025069956154373922485090843635417369`98.97631772528366, mmv[{2, 1}, {4, 8}, {2, 2}] -> 3.3902880166693471222339394139683061168893072271674503197736295025064357148317566556715452651009346579327995838619344`99.05785635339112*I, mmv[{2, 2}, {4, 8}, {2, 2}] -> -2.401808125119839658667667420787023122623097622442511707650502157248005997906293528472103753371185365577395106049229`99.12112198385076, mmv[{2, 3}, {4, 8}, {2, 2}] -> -2.0131265213965910494885074794605504544756915352334366791870294290745469088075792408224284858072545595805271016244095`99.17225867649184*I, mmv[{2, 4}, {4, 8}, {2, 2}] -> 2.0377929796192081803659446948574194231774080509445578607145524655936679826654625575500863248247450658650151482175362`99.21990697036728, mmv[{2, 5}, {4, 8}, {2, 2}] -> 2.55293744142168712432618738757097119225961722326769370720723395759847000237676341500880155277328870085325857759024`99.27497316247714*I, mmv[{2, 6}, {4, 8}, {2, 2}] -> -4.4023573799046700431999381679756899407086787466922170522067854532612780114748380188724955649300422015721157428982981`99.36418393747157, mmv[{0, 0}, {4, 8}, {2, 3}] -> -89.1848721807727072197635453608691491530990242714530342426174061016571218651618980458501383426524871502663611924177976`99.47726930882494, mmv[{0, 1}, {4, 8}, {2, 3}] -> -35.1925977199917394764188638170895495376037145779873556428583367065307528169185524591153873094457981510634783702292267`99.45939189301228*I, mmv[{0, 2}, {4, 8}, {2, 3}] -> 16.0992190461653262210551957202972093490796669693167926925392830539188724655803994148033533170246549870455768878549131`99.43193253765706, mmv[{0, 3}, {4, 8}, {2, 3}] -> 8.9182709124679965969338049318831973367771406741525019486953284638198394824797530618965352899441090854508899475616597`99.396351162418*I, mmv[{0, 4}, {4, 8}, {2, 3}] -> -6.4845710036557594938267539192772066941341035946493624848828394361928446206528539140319438915942538634639768773603532`99.3648472622465, mmv[{0, 5}, {4, 8}, {2, 3}] -> -6.8676965834162380745294389105341186445952309878733764649326335623092195264703911892327229599564749356147471252345792`99.35656192706087*I, mmv[{0, 6}, {4, 8}, {2, 3}] -> 10.940793796761010224631578630630168359883907340040323533788864152811403879183271372454954823961243477164349232576934`99.36152124664787, mmv[{1, 0}, {4, 8}, {2, 3}] -> -33.1192317564416595382800520728041967582318689652348073267508222643696093639946220789279040298365186029688274332204545`99.4443448880362*I, mmv[{1, 1}, {4, 8}, {2, 3}] -> 14.5742254771710839152512892880777718344643377882129343002685144490234414377661997046075040513148707458139349915747059`99.42687378520891, mmv[{1, 2}, {4, 8}, {2, 3}] -> 7.6477396291830692887115666115880259141879571156964218783196264150046738531922998988391465990326358551568849242231084`99.40639842518739*I, mmv[{1, 3}, {4, 8}, {2, 3}] -> -5.105449117804478686211686919513950434963199936927959568900107145265927001259581877108705841619098081402512940194252`99.39287920736513, mmv[{1, 4}, {4, 8}, {2, 3}] -> -4.7858169836398040274053260249908110886282045007899782255402335905546593417578391564302260597759391562754404704412`99.39692048850031*I, mmv[{1, 5}, {4, 8}, {2, 3}] -> 6.7671548684881352454329933162177701487809598725514565322090269826820921398297355150535702224722168484181573999961721`99.42689224677213, mmv[{1, 6}, {4, 8}, {2, 3}] -> 13.9657732604679370325634797641027651324177258822954347198775534001982516355337563438276867817630384236347118021943389`99.45910451149783*I, mmv[{2, 0}, {4, 8}, {2, 3}] -> 14.2792239479968754048332644345683654060178846178278824958894013142512626284451350804443258009423315513119880828312627`99.39024770338713, mmv[{2, 1}, {4, 8}, {2, 3}] -> 7.1200977740942363155212515916308605894413093968891633454119643549719827312396592342243551678093658061373347279246764`99.37886379756168*I, mmv[{2, 2}, {4, 8}, {2, 3}] -> -4.4482126306280947929150237951254976916448570136365855873364706748971711426819722922334388390665076181546954772610535`99.37439625887012, mmv[{2, 3}, {4, 8}, {2, 3}] -> -3.8290837608357793848894402469742288729246107110381769858623754708126397256930687199544218733815273947665965448293852`99.39522479086962*I, mmv[{2, 4}, {4, 8}, {2, 3}] -> 4.9598905306102683019902387424880948511443934975091096837021770882574877355701944040484101740975765764287123608558881`99.43124303016099, mmv[{2, 5}, {4, 8}, {2, 3}] -> 9.5087254439461815965625047942750799294478542569242977844172624360890535485626382366972708926989609870560871536832674`99.4760732997805*I, mmv[{2, 6}, {4, 8}, {2, 3}] -> -24.4714533761701299560401924437905457960771277413555422393249975668582168841125432302032608306426714149553673218928953`99.5074943935145, mmv[{0, 0}, {4, 8}, {2, 4}] -> 71.205699395820915953462118967987604469204346546718922826960754837570042482141545644069351347711038330262511096247243`99.4816021530623, mmv[{0, 1}, {4, 8}, {2, 4}] -> 28.6245694521240421179866574774509905302898139339806982648107115349517522851208694164642916438485080101861380212525858`99.44851898301289*I, mmv[{0, 2}, {4, 8}, {2, 4}] -> -13.323521179209425992672300993556695462327952763006174874969919116428483634610432204709644655238748816518909788514175`99.4013666188278, mmv[{0, 3}, {4, 8}, {2, 4}] -> -7.5218867480581581034136621807691930489724247493147767667527632831131717869725813694561920197168943431883310467424593`99.347019994627*I, mmv[{0, 4}, {4, 8}, {2, 4}] -> 5.6303878846650402713519650347797189053027341383080148103007522355138903153178523607907189779698992441861404462241471`99.30779028331759, mmv[{0, 5}, {4, 8}, {2, 4}] -> 6.2287464164959918540896060563926541530738496057848925352976193771760110775888350525158729054160358744358365677668698`99.30910207355466*I, mmv[{0, 6}, {4, 8}, {2, 4}] -> -10.3631790928629898948514910246967105266464193457745903238086512037123579073865643712058703182179295703077416473247157`99.33248419475612, mmv[{1, 0}, {4, 8}, {2, 4}] -> 24.1968424586195488758381864362661848400021159305559072485108540112782275608181177792544626955324047497419794088419704`99.43956102881988*I, mmv[{1, 1}, {4, 8}, {2, 4}] -> -10.8933892170871819778578067887980913795444277843211852816661848432018322245243405287923468354096593455343346718546244`99.39462081706407, mmv[{1, 2}, {4, 8}, {2, 4}] -> -5.841502011825568004245582063888855391983532956459698828796331455825806761146715974564932009507079837194033777066077`99.34501107473069*I, mmv[{1, 3}, {4, 8}, {2, 4}] -> 4.0260323547900562071839397330601571392594243012450193901896215918025728972413660442162136971774123199542618724219948`99.3110043310573, mmv[{1, 4}, {4, 8}, {2, 4}] -> 3.9938058277884176171920385858336681673697095754252403287855513634628605349221649219426158446880298680136287873431667`99.3207652112382*I, mmv[{1, 5}, {4, 8}, {2, 4}] -> -6.0616679934225611398367400309715170718709122407145169454668738031875261379421471522675458932667648794237727811486438`99.37467941827543, mmv[{1, 6}, {4, 8}, {2, 4}] -> -13.2227925983687102696298223737822404212432838153998946516020026657426622623132549250453870679887581016382258162576896`99.43170305642712*I, mmv[{2, 0}, {4, 8}, {2, 4}] -> -9.0415391328459845068828869233953292330067192182341655995176053738020298512540195407046996930060747043775273869753774`99.35794551179669, mmv[{2, 1}, {4, 8}, {2, 4}] -> -4.6498744915243995540711154948032389835962710559102829281508625618118426345907677354098578451683095167825979853441229`99.30059554535913*I, mmv[{2, 2}, {4, 8}, {2, 4}] -> 3.0316070970318077888104913378433150642733130553522019704749945871314519067761353953524460980744778280842425142225266`99.26198052230563, mmv[{2, 3}, {4, 8}, {2, 4}] -> 2.8282212390653571172660312116408914531508001239839231641855189638973789966314468982268985047838275555921643925942267`99.27580224790037*I, mmv[{2, 4}, {4, 8}, {2, 4}] -> -4.0949037363931161767831467156227016997910309934841588228679907831575274161508847957025503789514509526112754037550238`99.34757611846501, mmv[{2, 5}, {4, 8}, {2, 4}] -> -8.6147900500102200483235576619939904160264854428751319701369440515906606268466865213503152106128467523264563114354042`99.42972690721435*I, mmv[{2, 6}, {4, 8}, {2, 4}] -> 23.3996927856054319306024183456579962798149117499134184410774394612192805134956935656478294190016745707060891815277579`99.4860194962723, mmv[{0, 0}, {4, 8}, {3, 2}] -> 91.9923705817461055586199606261411653205967352022093415289211582221112082329740720971954397640254726026598893575839925`99.47699693779042, mmv[{0, 1}, {4, 8}, {3, 2}] -> 37.2207226559609895919698658949888548455102874924484380271071323555392341217571414124528970373685022636746430302439958`99.458376000739*I, mmv[{0, 2}, {4, 8}, {3, 2}] -> -17.9346924438675501800966191454689921214448310578833725962149716647568925268598385292363071012894609336902666519523741`99.43107832063504, mmv[{0, 3}, {4, 8}, {3, 2}] -> -10.8351214132287352582533034943075908113412848204179537376003710192194648291244214720470854535654262689876215947381487`99.3984518941756*I, mmv[{0, 4}, {4, 8}, {3, 2}] -> 8.6980292314169558052286211669720455737594888884897364379208989381943288503994829828764170620425969883660543646155699`99.37249912628023, mmv[{0, 5}, {4, 8}, {3, 2}] -> 9.5903210566640730769713876884584821952863477378680437626730661481321228278885507330388524904504220954920714715810293`99.36309640525064*I, mmv[{0, 6}, {4, 8}, {3, 2}] -> -14.2792239479968754048332644345683654060178846178278824958894013142512626284451350804443258009423315513119880830504303`99.35380411864683, mmv[{1, 0}, {4, 8}, {3, 2}] -> 36.9981737855439666835068588640390311788254299560571768364196261683215222053693003260789779087657284055257770038311156`99.47171575011849*I, mmv[{1, 1}, {4, 8}, {3, 2}] -> -17.3853950398109098406393310942987333441956585870833337608538429799313063196386057667425354986366166297624268491918256`99.4490091358054, mmv[{1, 2}, {4, 8}, {3, 2}] -> -10.3298950745995088988983380990908115374376689783431435028230091801972509896075587978434975653913041741081222230370281`99.42038738474209*I, mmv[{1, 3}, {4, 8}, {3, 2}] -> 8.3304925426856037166559455803505464342262626368874446954207133286306981876398004081484466506987924251847922872257867`99.40224360760698, mmv[{1, 4}, {4, 8}, {3, 2}] -> 9.4539772465405705731775511592871964363923812749331449278429213741835409452378838231133611885581918731197360715108744`99.4078398307704*I, mmv[{1, 5}, {4, 8}, {3, 2}] -> -14.6438535025157122495724576306404079778820572473573896910740186646329694812878490237860422063499474732691542711286862`99.42818310357751, mmv[{1, 6}, {4, 8}, {3, 2}] -> -29.0598271179705551923726778070668453645580222586327969612582038833695971424045639192602363555904772914302327529701012`99.44603836012486*I, mmv[{2, 0}, {4, 8}, {3, 2}] -> -19.6050143552313151713328927196320358584462272540263216834920583892970934561338763911912224101109520800134627892988671`99.3863626150084, mmv[{2, 1}, {4, 8}, {3, 2}] -> -11.3403477518579616176082688895243700852449006624927639723777328582416786686412841462506733417395483638671209633120219`99.37329156248852*I, mmv[{2, 2}, {4, 8}, {3, 2}] -> 9.0471203606279171612511205727696700606282119636734055086291010382297075366578585737556186324673177212974861550781655`99.37455552514777, mmv[{2, 3}, {4, 8}, {3, 2}] -> 10.3146550768778350904539476829972016245818565989902271306378936445265071779869247543368785601713238277134488468062906`99.39850694003627*I, mmv[{2, 4}, {4, 8}, {3, 2}] -> -16.0992190461653262210551957202972093490796669693167926925392830539188724655803994148033533170246549870455768893291564`99.43511910464859, mmv[{2, 5}, {4, 8}, {3, 2}] -> -31.9085835860578907972027606472702700339467642559840269538345241207412525510197109377898394766471530806248081965074547`99.46773257248196*I, mmv[{2, 6}, {4, 8}, {3, 2}] -> 75.7004925920588637700374755662079906401780159779024506808749176535918123278966337445145480964464005352634736185797707`99.48626057305466, mmv[{0, 0}, {4, 8}, {3, 3}] -> 51.229039215888733813997283122417444844100888236546908441549920086733595443784090514311287265803729120308106295497938`99.22369478937216, mmv[{0, 1}, {4, 8}, {3, 3}] -> 21.1233894214008656384771621592097045083691013874258823158136447058529640012686909935881678075615477431420917527417884`99.21447449245336*I, mmv[{0, 2}, {4, 8}, {3, 3}] -> -9.6109837808406517837904984566660499305522174335992646133011916164661337430111080925923783993085196112181031667357016`99.1632644807011, mmv[{0, 3}, {4, 8}, {3, 3}] -> -4.7240856098200385372620633914949911039910157946227930504868674232736389070872241986628317617084486933138910884593171`99.037832076818*I, mmv[{0, 4}, {4, 8}, {3, 3}] -> 2.3472126126999726883351585706563381915242009289969651953702845909125307709387360985795825246153238229139827675758016`99.06987806967973, mmv[{0, 5}, {4, 8}, {3, 3}] -> 0.9359084616152952774228884906117129450670748892851331296850649227165863386583606518445086983636521078573866420658152`98.30256503476625*I, mmv[{0, 6}, {4, 8}, {3, 3}] -> 0.1036440557213982827562877440937290891744418457159787313663343289479731842453815823459271997775624659246552072791914`97.11887003612935, mmv[{1, 0}, {4, 8}, {3, 3}] -> 13.0290761431020682859621032827802952715582235395387149564926562483478912767604160778208221304011124929578807222289085`99.02035415622704*I, mmv[{1, 1}, {4, 8}, {3, 3}] -> -5.5814811245882098727111317313714332231381910621041301338546888251183130695276192755575084328408378005318486396722506`98.95905121396773, mmv[{1, 2}, {4, 8}, {3, 3}] -> -2.1310742462633443774027747544863091061304396282295887192080073934213435483779552684993689354061483408544936674501227`98.73800124584993*I, mmv[{1, 3}, {4, 8}, {3, 3}] -> 0.0057780030709373029045550181045929509336155906015842417047470836985648674825626733415093356073462864960823088620001`96.66710175856477, mmv[{1, 4}, {4, 8}, {3, 3}] -> -2.1310742462633443774027747544863091061304396282295887192080073934213435483779552684993689354061483408544936688141793`98.7361621786585*I, mmv[{1, 5}, {4, 8}, {3, 3}] -> 5.6162951372605240398717159026527512948470507916763578292574409329230770912884439351467775103583761642594582806637528`98.95717650456841, mmv[{1, 6}, {4, 8}, {3, 3}] -> 13.029076143102068285962103282780295271558223539538714956492656248347891276760416077820822130401112492957880724253403`99.01095675800515*I, mmv[{2, 0}, {4, 8}, {3, 3}] -> -0.1036440557213982827562877440937290891744418457159787313663343289479731842453815823459271997775624659246552045661962`97.11286276566167, mmv[{2, 1}, {4, 8}, {3, 3}] -> 0.9359084616152952774228884906117129450670748892851331296850649227165863386583606518445086983636521078573866441786426`98.29447917358084*I, mmv[{2, 2}, {4, 8}, {3, 3}] -> -2.3472126126999726883351585706563381915242009289969651953702845909125307709387360985795825246153238229139827693918603`99.07576156951606, mmv[{2, 3}, {4, 8}, {3, 3}] -> -4.7240856098200385372620633914949911039910157946227930504868674232736389070872241986628317617084486933138910901917198`99.07264973865769*I, mmv[{2, 4}, {4, 8}, {3, 3}] -> 9.610983780840651783790498456666049930552217433599264613301191616466133743011108092592378399308519611218103168550927`99.17981268301479, mmv[{2, 5}, {4, 8}, {3, 3}] -> 21.1233894214008656384771621592097045083691013874258823158136447058529640012686909935881678075615477431420917548568154`99.23350374685137*I, mmv[{2, 6}, {4, 8}, {3, 3}] -> -51.2290392158887338139972831224174448441008882365469084415499200867335954437840905143112872658037291203081062982102534`99.23982473721553, mmv[{0, 0}, {4, 8}, {3, 4}] -> -75.7004925920588637700374755662079906401780159779024506808749176535918123278966337445145480964464005352634736185443605`99.49738653546149, mmv[{0, 1}, {4, 8}, {3, 4}] -> -31.9085835860578907972027606472702700339467642559840269538345241207412525510197109377898394766471530806248081950997473`99.4717758755742*I, mmv[{0, 2}, {4, 8}, {3, 4}] -> 16.0992190461653262210551957202972093490796669693167926925392830539188724655803994148033533170246549870455768865136092`99.43502739066602, mmv[{0, 3}, {4, 8}, {3, 4}] -> 10.3146550768778350904539476829972016245818565989902271306378936445265071779869247543368785601713238277134488423291635`99.39629827876236*I, mmv[{0, 4}, {4, 8}, {3, 4}] -> -9.0471203606279171612511205727696700606282119636734055086291010382297075366578585737556186324673177212974861484006093`99.37482929297086, mmv[{0, 5}, {4, 8}, {3, 4}] -> -11.3403477518579616176082688895243700852449006624927639723777328582416786686412841462506733417395483638671209535642957`99.38057581411834*I, mmv[{0, 6}, {4, 8}, {3, 4}] -> 19.6050143552313151713328927196320358584462272540263216834920583892970934561338763911912224101109520800134627749576614`99.39102606780334, mmv[{1, 0}, {4, 8}, {3, 4}] -> -28.6580371075306042070591192545351907991169924478953572876308381378239184624063699290911833626844616763554034203490159`99.48234412726993*I, mmv[{1, 1}, {4, 8}, {3, 4}] -> 14.5742254771710839152512892880777718344643377882129343002685144490234414377661997046075040513148707458139349912851137`99.4527944843047, mmv[{1, 2}, {4, 8}, {3, 4}] -> 9.4539772465405705731775511592871964363923812749331449278429213741835409452378838231133611885581918731197360693965754`99.4216034529652*I, mmv[{1, 3}, {4, 8}, {3, 4}] -> -8.3436994068477461232949284788753303220745268439767801050315638056559893133142293757861822749441553657472661341576359`99.40723897542624, mmv[{1, 4}, {4, 8}, {3, 4}] -> -10.329895074599508898898338099090811537437668978343143502823009180197250989607558797843497565391304174108122218029567`99.41890359546139*I, mmv[{1, 5}, {4, 8}, {3, 4}] -> 17.3494579944717468293767925949115663024316743501055503333413246751005821681435609568439351605539963833339265689555936`99.44274117847971, mmv[{1, 6}, {4, 8}, {3, 4}] -> 36.9981737855439666835068588640390311788254299560571768364196261683215222053693003260789779087657284055257769930642266`99.46153258696586*I, mmv[{2, 0}, {4, 8}, {3, 4}] -> 14.2792239479968754048332644345683654060178846178278824958894013142512626284451350804443258009423315513119880830157767`99.4182233786828, mmv[{2, 1}, {4, 8}, {3, 4}] -> 9.5903210566640730769713876884584821952863477378680437626730661481321228278885507330388524904504220954920714701706038`99.3928430648748*I, mmv[{2, 2}, {4, 8}, {3, 4}] -> -8.6980292314169558052286211669720455737594888884897364379208989381943288503994829828764170620425969883660543617969661`99.39022502982678, mmv[{2, 3}, {4, 8}, {3, 4}] -> -10.8351214132287352582533034943075908113412848204179537376003710192194648291244214720470854535654262689876215902632197`99.41321282074506*I, mmv[{2, 4}, {4, 8}, {3, 4}] -> 17.9346924438675501800966191454689921214448310578833725962149716647568925268598385292363071012894609336902666452788928`99.44759016375275, mmv[{2, 5}, {4, 8}, {3, 4}] -> 37.2207226559609895919698658949888548455102874924484380271071323555392341217571414124528970373685022636746430204952443`99.47679280107292*I, mmv[{2, 6}, {4, 8}, {3, 4}] -> -91.9923705817461055586199606261411653205967352022093415289211582221112082329740720971954397640254726026598893432420305`99.49271331239794, mmv[{0, 0}, {4, 8}, {4, 2}] -> -23.3996927856054319306024183456579962798149117499134184410774394612192805134956935656478294190016745707060891748790048`99.41439899245334, mmv[{0, 1}, {4, 8}, {4, 2}] -> -8.7652571434457583006938353153556856710540849194216454677922495393003858739346379468044151494914182114542286530012791`99.33022994402313*I, mmv[{0, 2}, {4, 8}, {4, 2}] -> 4.0949037363931161767831467156227016997910309934841588228679907831575274161508847957025503789514509526112754006703083`99.21387934146037, mmv[{0, 3}, {4, 8}, {4, 2}] -> 2.7729245822277968095199541740304684469281573163530794537971941971640549683266247493725167772459525443627080533294305`99.12614687870499*I, mmv[{0, 4}, {4, 8}, {4, 2}] -> -3.0316070970318077888104913378433150642733130553522019704749945871314519067761353953524460980744778280842425129158896`99.13336700001572, mmv[{0, 5}, {4, 8}, {4, 2}] -> -4.9414044850557549180385284481915235402122450417191528298580169442494353008236736222271764767455417188426569052383502`99.2196169112371*I, mmv[{0, 6}, {4, 8}, {4, 2}] -> 10.7238191998845187398932612143291891806828466099118508602247535029028769323383234504198457941663719006367288960917418`99.33688809430404, mmv[{1, 0}, {4, 8}, {4, 2}] -> -13.2227925983687102696298223737822404212432838153998946516020026657426622623132549250453870679887581016382258170302567`99.37934255210652*I, mmv[{1, 1}, {4, 8}, {4, 2}] -> 6.1335420841008871623618170297458511553988807146700838004919104128489744409322367720647465694320053722807733275136362`99.30803134753702, mmv[{1, 2}, {4, 8}, {4, 2}] -> 3.9938058277884176171920385858336681673697095754252403287855513634628605349221649219426158446880298680136287877095297`99.24815482003662*I, mmv[{1, 3}, {4, 8}, {4, 2}] -> -3.9996186264657713939059739360105893635628958870663485709679206377519906458925081089407424486866864388293141720611959`99.24527536713414, mmv[{1, 4}, {4, 8}, {4, 2}] -> -5.8415020118255680042455820638888553919835329564596988287963314558258067611467159745649320095070798371940337772122123`99.29632660292752*I, mmv[{1, 5}, {4, 8}, {4, 2}] -> 11.0326452677764386465001434739233636663798667026100960632771932744208883115676391671494231454798128004447732295005714`99.36386229049076, mmv[{1, 6}, {4, 8}, {4, 2}] -> 25.0004224794994508464653035413294939708841755520307865957655855023695849208145057595925686813444359798916380740318086`99.4206028541649*I, mmv[{2, 0}, {4, 8}, {4, 2}] -> 10.3631790928629898948514910246967105266464193457745903238086512037123579073865643712058703182179295703077416560483239`99.33812729334421, mmv[{2, 1}, {4, 8}, {4, 2}] -> 6.2287464164959918540896060563926541530738496057848925352976193771760110775888350525158729054160358744358365736907988`99.29814200274598*I, mmv[{2, 2}, {4, 8}, {4, 2}] -> -5.6303878846650402713519650347797189053027341383080148103007522355138903153178523607907189779698992441861404502872434`99.29504568639123, mmv[{2, 3}, {4, 8}, {4, 2}] -> -7.521886748058158103413662180769193048972424749314776766752763283113171786972581369456192019716894343188331049476672`99.33527696344231*I, mmv[{2, 4}, {4, 8}, {4, 2}] -> 13.3235211792094259926723009935566954623279527630061748749699191164284836346104322047096446552387488165189097902303223`99.39161414509236, mmv[{2, 5}, {4, 8}, {4, 2}] -> 28.6245694521240421179866574774509905302898139339806982648107115349517522851208694164642916438485080101861380221124195`99.44013736328185*I, mmv[{2, 6}, {4, 8}, {4, 2}] -> -71.2056993958209159534621189679876044692043465467189228269607548375700424821415456440693513477110383302625110962736649`99.47121707913116, mmv[{0, 0}, {4, 8}, {4, 3}] -> 24.4714533761701299560401924437905457960771277413555422393249975668582168841125432302032608306426714149553673206561202`99.43703397365334, mmv[{0, 1}, {4, 8}, {4, 3}] -> 9.6544904407118592785462112709692222077558412498287327352708396273078498816790911801059302084875770880861166129777317`99.37893138956139*I, mmv[{0, 2}, {4, 8}, {4, 3}] -> -4.9598905306102683019902387424880948511443934975091096837021770882574877355701944040484101740975765764287123600165101`99.30542387740152, mmv[{0, 3}, {4, 8}, {4, 3}] -> -3.7806991861029141156116228390651087424797982543611887392725912999209812009263493397068378617858867599408222489928889`99.26056431971152*I, mmv[{0, 4}, {4, 8}, {4, 3}] -> 4.4482126306280947929150237951254976916448570136365855873364706748971711426819722922334388390665076181546954764246055`99.2742145514476, mmv[{0, 5}, {4, 8}, {4, 3}] -> 7.2658627708599139975049580683250028677492963897935982962655415461907790643561121776330144835979819071673641872212479`99.3188895620674*I, mmv[{0, 6}, {4, 8}, {4, 3}] -> -14.2792239479968754048332644345683654060178846178278824958894013142512626284451350804443258009423315513119880815913632`99.34199179646272, mmv[{1, 0}, {4, 8}, {4, 3}] -> 13.9657732604679370325634797641027651324177258822954347198775534001982516355337563438276867817630384236347118023523958`99.40740552835739*I, mmv[{1, 1}, {4, 8}, {4, 3}] -> -6.8367828938327635797541616587804062921986793316959119230145311982916201833513848342321083775072935758733766789047422`99.36232592757301, mmv[{1, 2}, {4, 8}, {4, 3}] -> -4.7858169836398040274053260249908110886282045007899782255402335905546593417578391564302260597759391562754404705449939`99.3321509502136*I, mmv[{1, 3}, {4, 8}, {4, 3}] -> 5.0823371055207294745934668470955786312287375745216226020811188104716675313293311837426684991897129354181837022684915`99.35912153334169, mmv[{1, 4}, {4, 8}, {4, 3}] -> 7.6477396291830692887115666115880259141879571156964218783196264150046738531922998988391465990326358551568849243244204`99.38267541765417*I, mmv[{1, 5}, {4, 8}, {4, 3}] -> -14.6438535025157122495724576306404079778820572473573896910740186646329694812878490237860422063499474732691542704842012`99.42465512882129, mmv[{1, 6}, {4, 8}, {4, 3}] -> -33.1192317564416595382800520728041967582318689652348073267508222643696093639946220789279040298365186029688274333808311`99.44853372503181*I, mmv[{2, 0}, {4, 8}, {4, 3}] -> -10.9407937967610102246315786306301683598839073400403235337888641528114038791832713724549548239612434771643492342287735`99.36732358892823, mmv[{2, 1}, {4, 8}, {4, 3}] -> -6.8676965834162380745294389105341186445952309878733764649326335623092195264703911892327229599564749356147471265357211`99.34758679580713*I, mmv[{2, 2}, {4, 8}, {4, 3}] -> 6.4845710036557594938267539192772066941341035946493624848828394361928446206528539140319438915942538634639768784732386`99.3581958292505, mmv[{2, 3}, {4, 8}, {4, 3}] -> 8.918270912467996596933804931883197336777140674152501948695328463819839482479753061896535289944109085450889948616876`99.42501912370169*I, mmv[{2, 4}, {4, 8}, {4, 3}] -> -16.099219046165326221055195720297209349079666969316792692539283053918872465580399414803353317024654987045576888966255`99.43972909230702, mmv[{2, 5}, {4, 8}, {4, 3}] -> -35.1925977199917394764188638170895495376037145779873556428583367065307528169185524591153873094457981510634783715305458`99.47238636069848*I, mmv[{2, 6}, {4, 8}, {4, 3}] -> 89.184872180772707219763545360869149153099024271453034242617406101657121865161898045850138342652487150266361194070317`99.4902474940637, mmv[{0, 0}, {4, 8}, {4, 4}] -> 2.720077312866135810189563877041829993032551355014531791499637324160430930390534109157349463769745005312914233784659`99.06802780931747, mmv[{0, 1}, {4, 8}, {4, 4}] -> 2.2614074478903317603587744341826866356436432374588238055000795751608773361438575281914829211960564987931996576987902`99.07335273259449*I, mmv[{0, 2}, {4, 8}, {4, 4}] -> -2.0377929796192081803659446948574194231774080509445578607145524655936679826654625575500863248247450658650151495238735`99.06090437266789, mmv[{0, 3}, {4, 8}, {4, 4}] -> -2.068423178234151357234584517070973460698334342864280389575354195807870937112401389676810213345129570809983440890826`99.0408591993424*I, mmv[{0, 4}, {4, 8}, {4, 4}] -> 2.4018081251198396586676674207870231226230976224425117076505021572480059979062935284721037533711853655773951091365746`99.0096871090028, mmv[{0, 5}, {4, 8}, {4, 4}] -> 3.2398209232338088698636617606066108618617077506209368221183240147967104677438052302174453262223631988050272422977382`98.96236810268215*I, mmv[{0, 6}, {4, 8}, {4, 4}] -> -5.5156159623678354786091845375567233438504477276590912192700865056444993137108550025069956154373922485090843701904223`98.92423972723675, mmv[{1, 0}, {4, 8}, {4, 4}] -> 3.3263754079211977770670724153042607902820860521224152225212569785555511002243950148853489010406215195256217895482378`99.20558043948584*I, mmv[{1, 1}, {4, 8}, {4, 4}] -> -2.8746152783334806170479945305679097588366231925505229911990592341513442465162607930905163212889858258782795643213591`99.19549475569204, mmv[{1, 2}, {4, 8}, {4, 4}] -> -2.8995268761570539067079432912115157047242710239012319806796347316657577772595307407814470781441192868454879243978188`99.1921645007904*I, mmv[{1, 3}, {4, 8}, {4, 4}] -> 3.4726232514731513021833670545868359892396519241104781453287444389181407088024912199488047361569025534218668030410936`99.1939203422336, mmv[{1, 4}, {4, 8}, {4, 4}] -> 4.9684951656049383097698541852790655271020918615497397096375640346982407068833178503264205437572301004446255180218075`99.19330357506708*I, mmv[{1, 5}, {4, 8}, {4, 4}] -> -8.4539932741247579628455119917957177085934404006852251139299016567778435841464440565888715830475429326468374268526209`99.18191691676739, mmv[{1, 6}, {4, 8}, {4, 4}] -> -17.04115217356031539521401960215698110705061747941904576117060550782972383560072498894805267082111223484959274805797`99.15747883499508*I, mmv[{2, 0}, {4, 8}, {4, 4}] -> -4.3130481273526225299271974131259572759460472427621069743122704433225140866886428341912583696047008109639781919015546`99.25650105601012, mmv[{2, 1}, {4, 8}, {4, 4}] -> -4.1811804969864346055598140211840874237236475877483433456291400097594167315160230807435865472658277345539554159616234`99.25896137172796*I, mmv[{2, 2}, {4, 8}, {4, 4}] -> 4.8647155631585802663861608729079222092262253043598284249689003657749493340643895119189927414012447443371309392843063`99.2709701403687, mmv[{2, 3}, {4, 8}, {4, 4}] -> 6.8551598560833829146648381459813002101214554228523817696948748166949824554651794671622006971145970341683847607079309`99.28625055957248*I, mmv[{2, 4}, {4, 8}, {4, 4}] -> -11.6281469750276832943054444513908141743922605939462547474050846753566006900729368452320834880744894556066467893628072`99.29521887504704, mmv[{2, 5}, {4, 8}, {4, 4}] -> -23.3338097460108253268945277350390020195534355168624526110865540584430314896199356945392655475746790357198174916720054`99.29132299545967*I, mmv[{2, 6}, {4, 8}, {4, 4}] -> 54.2484456075164934554139089696019687018401623012926401032570199413335158579162499168944576624205448259279153896559629`99.27310877710967, mmv[{0, 0}, {6, 6}, {2, 2}] -> 0, mmv[{0, 1}, {6, 6}, {2, 2}] -> 4.2911711622388416483530660913305087619790054832744281910775924687537432488528212828150141029278945560014076237240669`99.10947980796269*I, mmv[{0, 2}, {6, 6}, {2, 2}] -> -4.2626591647765575089336728850319225699316860881350317326124426472045911139847690830941460356066199252961087519423107`99.17760555943146, mmv[{0, 3}, {6, 6}, {2, 2}] -> -3.7276524564681127809983459135651902809188679154074131161768078027840597777683207202326698307846683836040714708725571`99.15931932389202*I, mmv[{0, 4}, {6, 6}, {2, 2}] -> 3.4228484358118178966249484071367475943520443571532204175390773831774501350202205725876273371719238727047976361473541`99.05451315808034, mmv[{1, 0}, {6, 6}, {2, 2}] -> -4.291171162238841648353066091330508761979005483274428191077592468753743248852821282815014102927894556001407624116426`99.12231262617945*I, mmv[{1, 1}, {6, 6}, {2, 2}] -> 0.0158482369945708879667794782297406654179170485072024915330205724303493508093147611652827490944355286749686204970214`97.03028991624466, mmv[{1, 2}, {6, 6}, {2, 2}] -> -1.1282913445340962530130967846753050812701311980186364957423058823093738595376491210421802235305745269997397332979411`98.8921373964771*I, mmv[{1, 3}, {6, 6}, {2, 2}] -> 1.5078921946957492938119972309677684584998571678645782110932832351581452123642457879466693252594648406869854866593587`99.01300634860675, mmv[{1, 4}, {6, 6}, {2, 2}] -> 1.8745612250231886214846631195053734768881625319428161725214991413590082222948835784803753436415417387687817074281371`99.00026449910526*I, mmv[{2, 0}, {6, 6}, {2, 2}] -> 4.2626591647765575089336728850319225699316860881350317326124426472045911139847690830941460356066199252961087522889301`99.22664622805785, mmv[{2, 1}, {6, 6}, {2, 2}] -> 1.1282913445340962530130967846753050812701311980186364957423058823093738595376491210421802235305745269997397335438687`98.91366132935472*I, mmv[{2, 2}, {6, 6}, {2, 2}] -> 0, mmv[{2, 3}, {6, 6}, {2, 2}] -> 0.5069953386120105848029105310925058197666854328312897532431390950929369946321576223772029032947493325009772982060717`98.6848423403166*I, mmv[{2, 4}, {6, 6}, {2, 2}] -> -0.8703918710824623647855996502129617292978721743557272339069643229272004203099925349870169218452172172931638298413213`98.78903008051364, mmv[{3, 0}, {6, 6}, {2, 2}] -> 3.7276524564681127809983459135651902809188679154074131161768078027840597777683207202326698307846683836040714712081859`99.18640482357776*I, mmv[{3, 1}, {6, 6}, {2, 2}] -> -1.4524233652147511859282690571636761295371474980893694907277112316519224845316441238681797034289404903245953156491698`99.01656841812924, mmv[{3, 2}, {6, 6}, {2, 2}] -> -0.5069953386120105848029105310925058197666854328312897532431390950929369946321576223772029032947493325009772984160942`98.71462761444903*I, mmv[{3, 3}, {6, 6}, {2, 2}] -> 0.0485352257958733443982621520785807878423709610533076303198755030679448868535264560686784191017088065670913999528998`97.74128964786742, mmv[{3, 4}, {6, 6}, {2, 2}] -> -0.1399487588909347177501719747859097965491875336600772634952160573105423581137849986090104345909139393332414509374408`98.0589262331383*I, mmv[{4, 0}, {6, 6}, {2, 2}] -> -3.4228484358118178966249484071367475943520443571532204175390773831774501350202205725876273371719238727047976365702504`99.18581377015077, mmv[{4, 1}, {6, 6}, {2, 2}] -> -1.6570733169292086313989134439935917557412958398972266853933409918303129948834011968405339673886182772035994619708738`99.07569805946358*I, mmv[{4, 2}, {6, 6}, {2, 2}] -> 0.8703918710824623647855996502129617292978721743557272339069643229272004203099925349870169218452172172931638301185457`98.93554593431901, mmv[{4, 3}, {6, 6}, {2, 2}] -> 0.5205525980553997004002339069315278085562042447398588659694928189857590060838791664787328430335299970723103812951895`98.74525403834268*I, mmv[{4, 4}, {6, 6}, {2, 2}] -> -0.7461553954439748066028151214589717678531258251211048868923478013590771629008529058538813415343116813216754710132709`98.80822598918336, mmv[{0, 0}, {6, 6}, {2, 3}] -> 98.4005739321092238391656970598558403577301956706929778483684098847782807690975672383193238902080752898112006397381109`99.48228251034489, mmv[{0, 1}, {6, 6}, {2, 3}] -> 39.0817587887590390715683591897382975877858018670708599284624889733161958278449984830755418892369273768583751801932221`99.45661641320375*I, mmv[{0, 2}, {6, 6}, {2, 3}] -> -18.9989527573186260386273532028163071273192451237141515681211121802823858269815030048867991281813672147247209270653238`99.49793839844277, mmv[{0, 3}, {6, 6}, {2, 3}] -> -12.4843635603299356678114973032106905251551029011098446219369983815902774289765202287196795227858744243351246951673027`99.37969408939954*I, mmv[{0, 4}, {6, 6}, {2, 3}] -> 12.328432772597942628639731446667022031843856936653024909148458260955841149762164491018375440382742772520007068939924`99.33432426551003, mmv[{1, 0}, {6, 6}, {2, 3}] -> 38.9649206317901020446252804984896401627762516604654478033515482250268970717413819127292343467204711013302205180403739`99.46070266505278*I, mmv[{1, 1}, {6, 6}, {2, 3}] -> -17.5217687543802668589193498056381936763565063723512382205662839918775775579598816891509827773827262680692588895481718`99.43366239356915, mmv[{1, 2}, {6, 6}, {2, 3}] -> -10.0760617821541269150130160407902911818145105375051808314043444733586586290873534576582793350041260941192995638144532`99.48189241754586*I, mmv[{1, 3}, {6, 6}, {2, 3}] -> 8.3529477874248673832716211855496096523627329931989499593644049258053717580247289266570856169709838621204341262956468`99.38763677556258, mmv[{1, 4}, {6, 6}, {2, 3}] -> 10.7823818378984543483768152564521904803151404339780519147866743893899895302812737550078726217369519279559001552936417`99.38008487365957*I, mmv[{2, 0}, {6, 6}, {2, 3}] -> -18.2658613859756071909801044506412957048949266658284465196338877702080905858389142640404758302894536755687141651198515`99.46257680868403, mmv[{2, 1}, {6, 6}, {2, 3}] -> -9.6159648055003048268856372734644431547596114522328705030350967519233992772181226573227584772326409204413791889962758`99.4369984138257*I, mmv[{2, 2}, {6, 6}, {2, 3}] -> 7.000774457448156756067082857844692735514589821250758538116708751485907340666157409111898158139526264614608210318525`99.46823903753597, mmv[{2, 3}, {6, 6}, {2, 3}] -> 7.9139830830688235074509552267059431099196489851010777958847727597231113785228761836109515761837184240621546491404102`99.40992721279767*I, mmv[{2, 4}, {6, 6}, {2, 3}] -> -13.6175991076770949370361832304821340576816175487636612182539628160049737033709932194670821723479331132743514469301135`99.42105941879383, mmv[{3, 0}, {6, 6}, {2, 3}] -> -10.5361296041342462175998249168659129096013333680503179084491620357476192606046412294310008692988592030571965031066927`99.3812296104926*I, mmv[{3, 1}, {6, 6}, {2, 3}] -> 6.8494296794343456695116189506030309222158781745072177805750233048320618965801065018557594419960085838821216303699932`99.37157916139313, mmv[{3, 2}, {6, 6}, {2, 3}] -> 6.8044747876831049359196856639318358776801600554755918963529129230069659705296857168458711672498948432915915436069312`99.46714064186486*I, mmv[{3, 3}, {6, 6}, {2, 3}] -> -10.7214431473894052410445425309792959134227198675487150946902250050584467026451219419282822674001059709452771772049994`99.43287389804352, mmv[{3, 4}, {6, 6}, {2, 3}] -> -23.6276433430004404526733799291937786368024138411130683481963378106151482684220160860509832202391995644312773035410398`99.46051035195845*I, mmv[{4, 0}, {6, 6}, {2, 3}] -> 7.7947446658366755588154682590220822797909717898629205435739727634081342545972082021675968139626922074438538402344177`99.34842586432723, mmv[{4, 1}, {6, 6}, {2, 3}] -> 6.6729237168123381940470445298355275663948514677776670947217288524517973227193101052292622911423302026146772547843801`99.37030444215623*I, mmv[{4, 2}, {6, 6}, {2, 3}] -> -9.3412465243189990651215499697635451524541997286368297334065884172840593996321418136902215620396659981248605046406316`99.47966569178095, mmv[{4, 3}, {6, 6}, {2, 3}] -> -19.513435097525352577955110428918895953794921253941238935235344694227124385639180482401020293990737907656631205110491`99.46710634516947*I, mmv[{4, 4}, {6, 6}, {2, 3}] -> 51.7935308128508978920853195003145810543358856426474217280926653340877605370472329005556867323819523040871877111627873`99.48811177973502, mmv[{0, 0}, {6, 6}, {2, 4}] -> -48.6863946049003428289466276630118304341095983074443846534076156973750591882438772780381109218602107717055868491073684`99.4654274450629, mmv[{0, 1}, {6, 6}, {2, 4}] -> -21.4199125650349263642598114634017045009476441231190981224440305016578557599330186007617605532395241626559776067402429`99.42765384634869*I, mmv[{0, 2}, {6, 6}, {2, 4}] -> 11.8238145577965845698391265730374097011357416904468311016315796945791696621674899576605098537367884127908949534295785`99.38568605712543, mmv[{0, 3}, {6, 6}, {2, 4}] -> 9.0804001154669730289421332096936904354751779668462592076363503971897016315860272812960657206880294315766756153074975`99.33588759771786*I, mmv[{0, 4}, {6, 6}, {2, 4}] -> -10.4013789787900474848931140522483835347566492742513331319928765059981076884934095635266391136904746704405360330763234`99.29886731400829, mmv[{1, 0}, {6, 6}, {2, 4}] -> -16.7346514497732455112879432761230753525118740530092090969330299041128711447674374209255611436007760228461184460181495`99.4192030530642*I, mmv[{1, 1}, {6, 6}, {2, 4}] -> 8.4546679450591180350862734394263299924447910326145407193982053427854030842068686928540487640725658719039499396668419`99.36711915339434, mmv[{1, 2}, {6, 6}, {2, 4}] -> 5.7519043839835200998888944126215950380247874326969747603652010460875641279583989095636238173633107540050097343635866`99.33594368752739*I, mmv[{1, 3}, {6, 6}, {2, 4}] -> -5.8880214532353315779697153215302847322456848514433062351341324952381873625928105687639620584210635890852694190341505`99.32006694480543, mmv[{1, 4}, {6, 6}, {2, 4}] -> -9.0804001154669730289421332096936904354751779668462592076363503971897016315860272812960657206880294315766756153074975`99.33588759771786*I, mmv[{2, 0}, {6, 6}, {2, 4}] -> 6.3663749037667963565020318094709616349739574162396241379974886329760490042298843302401368059564034389769092844071371`99.33661906413919, mmv[{2, 1}, {6, 6}, {2, 4}] -> 3.9929847698659050449537340543992286006007086587183132896707290940905326638412487763689838572671487661418038981316683`99.28312075801688*I, mmv[{2, 2}, {6, 6}, {2, 4}] -> -3.8333020289408450031748023981192801500838390540527185113172055081683993998133158044305891391632968677597703055325777`99.28809383359942, mmv[{2, 3}, {6, 6}, {2, 4}] -> -5.7519043839835200998888944126215950380247874326969747603652010460875641279583989095636238173633107540050097343635866`99.33594368752739*I, mmv[{2, 4}, {6, 6}, {2, 4}] -> 11.8238145577965845698391265730374097011357416904468311016315796945791696621674899576605098537367884127908949534295785`99.38568605712543, mmv[{3, 0}, {6, 6}, {2, 4}] -> 2.8097178294904301704942641428051422231883695675050162809942956691559753848339789810275237129858012021721580064155596`99.16315125553551*I, mmv[{3, 1}, {6, 6}, {2, 4}] -> -2.608574411921526461907512209653073602737723808429632384638267886981635999015881630484852493943672408375605996769953`99.17175993822852, mmv[{3, 2}, {6, 6}, {2, 4}] -> -3.9929847698659050449537340543992286006007086587183132896707290940905326638412487763689838572671487661418038981316683`99.28312075801688*I, mmv[{3, 3}, {6, 6}, {2, 4}] -> 8.4546679450591180350862734394263299924447910326145407193982053427854030842068686928540487640725658719039499396668419`99.36711915339434, mmv[{3, 4}, {6, 6}, {2, 4}] -> 21.4199125650349263642598114634017045009476441231190981224440305016578557599330186007617605532395241626559776067402429`99.42765384634869*I, mmv[{4, 0}, {6, 6}, {2, 4}] -> -1.690133153387987767940801509929883270418958693793871890858899194816138478162007602399987531528152527826805439693977`99.00812338366826, mmv[{4, 1}, {6, 6}, {2, 4}] -> -2.8097178294904301704942641428051422231883695675050162809942956691559753848339789810275237129858012021721580064155596`99.16315125553551*I, mmv[{4, 2}, {6, 6}, {2, 4}] -> 6.3663749037667963565020318094709616349739574162396241379974886329760490042298843302401368059564034389769092844071371`99.33661906413919, mmv[{4, 3}, {6, 6}, {2, 4}] -> 16.7346514497732455112879432761230753525118740530092090969330299041128711447674374209255611436007760228461184460181495`99.4192030530642*I, mmv[{4, 4}, {6, 6}, {2, 4}] -> -48.6863946049003428289466276630118304341095983074443846534076156973750591882438772780381109218602107717055868491073684`99.4654274450629, mmv[{0, 0}, {6, 6}, {3, 2}] -> -98.4005739321092238391656970598558403577301956706929778483684098847782807690975672383193238902080752898112006395362046`99.48107003012039, mmv[{0, 1}, {6, 6}, {3, 2}] -> -38.9649206317901020446252804984896401627762516604654478033515482250268970717413819127292343467204711013302205178744216`99.45696090856141*I, mmv[{0, 2}, {6, 6}, {3, 2}] -> 18.2658613859756071909801044506412957048949266658284465196338877702080905858389142640404758302894536755687141649802694`99.41779186716568, mmv[{0, 3}, {6, 6}, {3, 2}] -> 10.5361296041342462175998249168659129096013333680503179084491620357476192606046412294310008692988592030571965029796353`99.35650965816117*I, mmv[{0, 4}, {6, 6}, {3, 2}] -> -7.7947446658366755588154682590220822797909717898629205435739727634081342545972082021675968139626922074438538401075648`99.24493818440189, mmv[{1, 0}, {6, 6}, {3, 2}] -> -39.0817587887590390715683591897382975877858018670708599284624889733161958278449984830755418892369273768583751801300459`99.45151932718457*I, mmv[{1, 1}, {6, 6}, {3, 2}] -> 17.4940343396397678049774857187361475118751515374636338603834979901244661940435808571117379664674640928880638038679401`99.42129942113105, mmv[{1, 2}, {6, 6}, {3, 2}] -> 9.6159648055003048268856372734644431547596114522328705030350967519233992772181226573227584772326409204413791889515116`99.38909472742625*I, mmv[{1, 3}, {6, 6}, {3, 2}] -> -6.8979649052302190139098811026816117100582491355605254108948988079000067834336329579244378610977173904492130301777361`99.33966331231072, mmv[{1, 4}, {6, 6}, {3, 2}] -> -6.8632256363945706853720754959083365723983598233175578959588672332894056467043571891641234953636382314842117197963148`99.28209390159367*I, mmv[{2, 0}, {6, 6}, {3, 2}] -> 18.9989527573186260386273532028163071273192451237141515681211121802823858269815030048867991281813672147247209270653238`99.49793839844277, mmv[{2, 1}, {6, 6}, {3, 2}] -> 10.0760617821541269150130160407902911818145105375051808314043444733586586290873534576582793350041260941192995638144532`99.48189241754586*I, mmv[{2, 2}, {6, 6}, {3, 2}] -> -7.000774457448156756067082857844692735514589821250758538116708751485907340666157409111898158139526264614608210318525`99.46823903753597, mmv[{2, 3}, {6, 6}, {3, 2}] -> -6.8044747876831049359196856639318358776801600554755918963529129230069659705296857168458711672498948432915915436069312`99.46714064186486*I, mmv[{2, 4}, {6, 6}, {3, 2}] -> 9.3412465243189990651215499697635451524541997286368297334065884172840593996321418136902215620396659981248605046406316`99.47966569178095, mmv[{3, 0}, {6, 6}, {3, 2}] -> 12.4843635603299356678114973032106905251551029011098446219369983815902774289765202287196795227858744243351246952373682`99.3476308837923*I, mmv[{3, 1}, {6, 6}, {3, 2}] -> -8.3806822021653664372134852724516558168440878280865543195471909275584831219410297586963304278862460373016292119751041`99.33455881546509, mmv[{3, 2}, {6, 6}, {3, 2}] -> -7.9139830830688235074509552267059431099196489851010777958847727597231113785228761836109515761837184240621546491842881`99.3854070347947*I, mmv[{3, 3}, {6, 6}, {3, 2}] -> 10.6729079215935318966462803789007151255803489064954074643703495019905018157915954858596038482983971643781857773991672`99.37569553976577, mmv[{3, 4}, {6, 6}, {3, 2}] -> 19.3231331779431200866300794628460869477914128984013481339982063133895160616541333984661590897694298787870967401042303`99.39996400320807*I, mmv[{4, 0}, {6, 6}, {3, 2}] -> -12.3284327725979426286397314466670220318438569366530249091484582609558411497621644910183754403827427725200070691408329`99.31587744363445, mmv[{4, 1}, {6, 6}, {3, 2}] -> -10.7823818378984543483768152564521904803151404339780519147866743893899895302812737550078726217369519279559001554624608`99.3346895279063*I, mmv[{4, 2}, {6, 6}, {3, 2}] -> 13.6175991076770949370361832304821340576816175487636612182539628160049737033709932194670821723479331132743514470756353`99.42299172565271, mmv[{4, 3}, {6, 6}, {3, 2}] -> 23.6276433430004404526733799291937786368024138411130683481963378106151482684220160860509832202391995644312773036711259`99.42305309746143*I, mmv[{4, 4}, {6, 6}, {3, 2}] -> -51.7935308128508978920853195003145810543358856426474217280926653340877605370472329005556867323819523040871877112893994`99.45255517884968, mmv[{0, 0}, {6, 6}, {3, 3}] -> 0, mmv[{0, 1}, {6, 6}, {3, 3}] -> -4.3744845445027877249183864537406465872855947095417588459457395258809033858247751868893293477652266553108012891184246`99.07041399176221*I, mmv[{0, 2}, {6, 6}, {3, 3}] -> 4.9291464866699426455038329983783102022008219508936269102775976409163146189713458070171233016921800281193638149564073`99.36901166113272, mmv[{0, 3}, {6, 6}, {3, 3}] -> 5.5593972733991737068038199901110557001939228261104581697841189047897160780849396970140775520596627178943724298462858`99.20776841597956*I, mmv[{0, 4}, {6, 6}, {3, 3}] -> -7.7426085153348463479101523193356406217579267316212485070173705442765663967464130756516792550187291957369010131587069`99.21919429828296, mmv[{1, 0}, {6, 6}, {3, 3}] -> 4.3744845445027877249183864537406465872855947095417588459457395258809033858247751868893293477652266553108012891103689`99.07032725975492*I, mmv[{1, 1}, {6, 6}, {3, 3}] -> 0.0121338064489683360995655380196451969605927402633269075799688757669862217133816140171696047754272016417728499738085`96.81071936339256, mmv[{1, 2}, {6, 6}, {3, 3}] -> 1.5531292166712278332338162774800498245353386833528644336196065449224652782963283863451329493167292467089182416139365`99.13701414945855*I, mmv[{1, 3}, {6, 6}, {3, 3}] -> -2.868631814721913332310487486900280872148099952511466621369459150866126111182576394932650248304014759815269990047546`99.10746673246639, mmv[{1, 4}, {6, 6}, {3, 3}] -> -5.5593972733991737068038199901110557001939228261104581697841189047897160780849396970140775520596627178943724298462858`99.20776841597956*I, mmv[{2, 0}, {6, 6}, {3, 3}] -> -4.9291464866699426455038329983783102022008219508936269102775976409163146189713458070171233016921800281193638149564073`99.36901166113272, mmv[{2, 1}, {6, 6}, {3, 3}] -> -1.5531292166712278332338162774800498245353386833528644336196065449224652782963283863451329493167292467089182416139365`99.13701414945855*I, mmv[{2, 2}, {6, 6}, {3, 3}] -> 0, mmv[{2, 3}, {6, 6}, {3, 3}] -> -1.5531292166712278332338162774800498245353386833528644336196065449224652782963283863451329493167292467089182416139365`99.13701414945855*I, mmv[{2, 4}, {6, 6}, {3, 3}] -> 4.9291464866699426455038329983783102022008219508936269102775976409163146189713458070171233016921800281193638149564073`99.36901166113272, mmv[{3, 0}, {6, 6}, {3, 3}] -> -5.559397273399173706803819990111055700193922826110458169784118904789716078084939697014077552059662717894372429858111`99.16616215555146*I, mmv[{3, 1}, {6, 6}, {3, 3}] -> 2.8928994276198500045096185629395712660692854330381204365293969024000985546093396229669894578548691630988156899751672`99.05309275414731, mmv[{3, 2}, {6, 6}, {3, 3}] -> 1.5531292166712278332338162774800498245353386833528644336196065449224652782963283863451329493167292467089182416139365`99.13701414945855*I, mmv[{3, 3}, {6, 6}, {3, 3}] -> 0.0121338064489683360995655380196451969605927402633269075799688757669862217133816140171696047754272016417728499738085`96.81071936339256, mmv[{3, 4}, {6, 6}, {3, 3}] -> 4.3744845445027877249183864537406465872855947095417588459457395258809033858247751868893293477652266553108012891184246`99.07041399176221*I, mmv[{4, 0}, {6, 6}, {3, 3}] -> 7.742608515334846347910152319335640621757926731621248507017370544276566396746413075651679255018729195736901013186444`99.20069246313018, mmv[{4, 1}, {6, 6}, {3, 3}] -> 5.559397273399173706803819990111055700193922826110458169784118904789716078084939697014077552059662717894372429858111`99.16616215555146*I, mmv[{4, 2}, {6, 6}, {3, 3}] -> -4.9291464866699426455038329983783102022008219508936269102775976409163146189713458070171233016921800281193638149564073`99.36901166113272, mmv[{4, 3}, {6, 6}, {3, 3}] -> -4.3744845445027877249183864537406465872855947095417588459457395258809033858247751868893293477652266553108012891103689`99.07032725975492*I, mmv[{4, 4}, {6, 6}, {3, 3}] -> 0, mmv[{0, 0}, {6, 6}, {3, 4}] -> 51.7935308128508978920853195003145810543358856426474217280926653340877605370472329005556867323819523040871877111627873`99.48811177973502, mmv[{0, 1}, {6, 6}, {3, 4}] -> 23.6276433430004404526733799291937786368024138411130683481963378106151482684220160860509832202391995644312773035410398`99.46051035195845*I, mmv[{0, 2}, {6, 6}, {3, 4}] -> -13.6175991076770949370361832304821340576816175487636612182539628160049737033709932194670821723479331132743514469301135`99.42105941879383, mmv[{0, 3}, {6, 6}, {3, 4}] -> -10.7823818378984543483768152564521904803151404339780519147866743893899895302812737550078726217369519279559001552936417`99.38008487365957*I, mmv[{0, 4}, {6, 6}, {3, 4}] -> 12.328432772597942628639731446667022031843856936653024909148458260955841149762164491018375440382742772520007068939924`99.33432426551003, mmv[{1, 0}, {6, 6}, {3, 4}] -> 19.513435097525352577955110428918895953794921253941238935235344694227124385639180482401020293990737907656631205110491`99.46710634516947*I, mmv[{1, 1}, {6, 6}, {3, 4}] -> -10.7214431473894052410445425309792959134227198675487150946902250050584467026451219419282822674001059709452771772049994`99.43287389804352, mmv[{1, 2}, {6, 6}, {3, 4}] -> -7.9139830830688235074509552267059431099196489851010777958847727597231113785228761836109515761837184240621546491404102`99.40992721279767*I, mmv[{1, 3}, {6, 6}, {3, 4}] -> 8.3529477874248673832716211855496096523627329931989499593644049258053717580247289266570856169709838621204341262956468`99.38763677556258, mmv[{1, 4}, {6, 6}, {3, 4}] -> 12.4843635603299356678114973032106905251551029011098446219369983815902774289765202287196795227858744243351246951673027`99.37969408939954*I, mmv[{2, 0}, {6, 6}, {3, 4}] -> -9.3412465243189990651215499697635451524541997286368297334065884172840593996321418136902215620396659981248605046406316`99.47966569178095, mmv[{2, 1}, {6, 6}, {3, 4}] -> -6.8044747876831049359196856639318358776801600554755918963529129230069659705296857168458711672498948432915915436069312`99.46714064186486*I, mmv[{2, 2}, {6, 6}, {3, 4}] -> 7.000774457448156756067082857844692735514589821250758538116708751485907340666157409111898158139526264614608210318525`99.46823903753597, mmv[{2, 3}, {6, 6}, {3, 4}] -> 10.0760617821541269150130160407902911818145105375051808314043444733586586290873534576582793350041260941192995638144532`99.48189241754586*I, mmv[{2, 4}, {6, 6}, {3, 4}] -> -18.9989527573186260386273532028163071273192451237141515681211121802823858269815030048867991281813672147247209270653238`99.49793839844277, mmv[{3, 0}, {6, 6}, {3, 4}] -> -6.6729237168123381940470445298355275663948514677776670947217288524517973227193101052292622911423302026146772547843801`99.37030444215623*I, mmv[{3, 1}, {6, 6}, {3, 4}] -> 6.8494296794343456695116189506030309222158781745072177805750233048320618965801065018557594419960085838821216303699932`99.37157916139313, mmv[{3, 2}, {6, 6}, {3, 4}] -> 9.6159648055003048268856372734644431547596114522328705030350967519233992772181226573227584772326409204413791889962758`99.4369984138257*I, mmv[{3, 3}, {6, 6}, {3, 4}] -> -17.5217687543802668589193498056381936763565063723512382205662839918775775579598816891509827773827262680692588895481718`99.43366239356915, mmv[{3, 4}, {6, 6}, {3, 4}] -> -39.0817587887590390715683591897382975877858018670708599284624889733161958278449984830755418892369273768583751801932221`99.45661641320375*I, mmv[{4, 0}, {6, 6}, {3, 4}] -> 7.7947446658366755588154682590220822797909717898629205435739727634081342545972082021675968139626922074438538402344177`99.34842586432723, mmv[{4, 1}, {6, 6}, {3, 4}] -> 10.5361296041342462175998249168659129096013333680503179084491620357476192606046412294310008692988592030571965031066927`99.3812296104926*I, mmv[{4, 2}, {6, 6}, {3, 4}] -> -18.2658613859756071909801044506412957048949266658284465196338877702080905858389142640404758302894536755687141651198515`99.46257680868403, mmv[{4, 3}, {6, 6}, {3, 4}] -> -38.9649206317901020446252804984896401627762516604654478033515482250268970717413819127292343467204711013302205180403739`99.46070266505278*I, mmv[{4, 4}, {6, 6}, {3, 4}] -> 98.4005739321092238391656970598558403577301956706929778483684098847782807690975672383193238902080752898112006397381109`99.48228251034489, mmv[{0, 0}, {6, 6}, {4, 2}] -> 48.6863946049003428289466276630118304341095983074443846534076156973750591882438772780381109218602107717055868495328082`99.43028519746758, mmv[{0, 1}, {6, 6}, {4, 2}] -> 16.5171635416792655212021936006112936313650073609636196098048717545841759173559550392857197673478525612809362005739604`99.34905757048156*I, mmv[{0, 2}, {6, 6}, {4, 2}] -> -6.3663749037667963565020318094709616349739574162396241379974886329760490042298843302401368059564034389769092846889575`99.25281332724683, mmv[{0, 3}, {6, 6}, {4, 2}] -> -3.1903216686548951531443260749507602351953862785847978834685724308311920328040731488972461214284172599112269367755774`99.07478432442826*I, mmv[{0, 4}, {6, 6}, {4, 2}] -> 3.1824439442759373811464317528478268061252103440360816646435947975342928039637134141077502145967758904701563817241193`99.07716198352936, mmv[{1, 0}, {6, 6}, {4, 2}] -> 21.419912565034926364259811463401704500947644123119098122444030501657855759933018600761760553239524162655977607076734`99.38838927940098*I, mmv[{1, 1}, {6, 6}, {4, 2}] -> -8.399199115578119927202545265622237663482081362839331999032633339279180356374267028775559142242041521541559768651838`99.29798268390695, mmv[{1, 2}, {6, 6}, {4, 2}] -> -3.9929847698659050449537340543992286006007086587183132896707290940905326638412487763689838572671487661418038983470726`99.2184258507848*I, mmv[{1, 3}, {6, 6}, {4, 2}] -> 2.7056448635132731507040365138102351784224657305362476452780188931175257727229345426222093321470900215097887966788057`99.08096240379355, mmv[{1, 4}, {6, 6}, {4, 2}] -> 3.1903216686548951531443260749507602351953862785847978834685724308311920328040731488972461214284172599112269367755774`99.07478432442826*I, mmv[{2, 0}, {6, 6}, {4, 2}] -> -11.8238145577965845698391265730374097011357416904468311016315796945791696621674899576605098537367884127908949537809457`99.38007589945822, mmv[{2, 1}, {6, 6}, {4, 2}] -> -5.7519043839835200998888944126215950380247874326969747603652010460875641279583989095636238173633107540050097346120936`99.29845162988339*I, mmv[{2, 2}, {6, 6}, {4, 2}] -> 3.8333020289408450031748023981192801500838390540527185113172055081683993998133158044305891391632968677597703057378381`99.23877980505532, mmv[{2, 3}, {6, 6}, {4, 2}] -> 3.9929847698659050449537340543992286006007086587183132896707290940905326638412487763689838572671487661418038983470726`99.2184258507848*I, mmv[{2, 4}, {6, 6}, {4, 2}] -> -6.3663749037667963565020318094709616349739574162396241379974886329760490042298843302401368059564034389769092846889575`99.25281332724683, mmv[{3, 0}, {6, 6}, {4, 2}] -> -9.0804001154669730289421332096936904354751779668462592076363503971897016315860272812960657206880294315766756157061674`99.28466142484736*I, mmv[{3, 1}, {6, 6}, {4, 2}] -> 5.9197179272244733539032742779897660630815189484577112182001736400988860642114400910945275566099346464352066600397915`99.2443576926729, mmv[{3, 2}, {6, 6}, {4, 2}] -> 5.7519043839835200998888944126215950380247874326969747603652010460875641279583989095636238173633107540050097346120936`99.29845162988339*I, mmv[{3, 3}, {6, 6}, {4, 2}] -> -8.399199115578119927202545265622237663482081362839331999032633339279180356374267028775559142242041521541559768651838`99.29798268390695, mmv[{3, 4}, {6, 6}, {4, 2}] -> -16.5171635416792655212021936006112936313650073609636196098048717545841759173559550392857197673478525612809362005739604`99.34905757048156*I, mmv[{4, 0}, {6, 6}, {4, 2}] -> 10.4013789787900474848931140522483835347566492742513331319928765059981076884934095635266391136904746704405360336216803`99.276281674546, mmv[{4, 1}, {6, 6}, {4, 2}] -> 9.0804001154669730289421332096936904354751779668462592076363503971897016315860272812960657206880294315766756157061674`99.28466142484736*I, mmv[{4, 2}, {6, 6}, {4, 2}] -> -11.8238145577965845698391265730374097011357416904468311016315796945791696621674899576605098537367884127908949537809457`99.38007589945822, mmv[{4, 3}, {6, 6}, {4, 2}] -> -21.419912565034926364259811463401704500947644123119098122444030501657855759933018600761760553239524162655977607076734`99.38838927940098*I, mmv[{4, 4}, {6, 6}, {4, 2}] -> 48.6863946049003428289466276630118304341095983074443846534076156973750591882438772780381109218602107717055868495328082`99.43028519746758, mmv[{0, 0}, {6, 6}, {4, 3}] -> -51.7935308128508978920853195003145810543358856426474217280926653340877605370472329005556867323819523040871877112893994`99.45255517884968, mmv[{0, 1}, {6, 6}, {4, 3}] -> -19.3231331779431200866300794628460869477914128984013481339982063133895160616541333984661590897694298787870967401042303`99.39996400320807*I, mmv[{0, 2}, {6, 6}, {4, 3}] -> 9.3412465243189990651215499697635451524541997286368297334065884172840593996321418136902215620396659981248605046406316`99.47966569178095, mmv[{0, 3}, {6, 6}, {4, 3}] -> 6.8632256363945706853720754959083365723983598233175578959588672332894056467043571891641234953636382314842117197963148`99.28209390159367*I, mmv[{0, 4}, {6, 6}, {4, 3}] -> -7.7947446658366755588154682590220822797909717898629205435739727634081342545972082021675968139626922074438538401075648`99.24493818440189, mmv[{1, 0}, {6, 6}, {4, 3}] -> -23.6276433430004404526733799291937786368024138411130683481963378106151482684220160860509832202391995644312773036711259`99.42305309746143*I, mmv[{1, 1}, {6, 6}, {4, 3}] -> 10.6729079215935318966462803789007151255803489064954074643703495019905018157915954858596038482983971643781857773991672`99.37569553976577, mmv[{1, 2}, {6, 6}, {4, 3}] -> 6.8044747876831049359196856639318358776801600554755918963529129230069659705296857168458711672498948432915915436069312`99.46714064186486*I, mmv[{1, 3}, {6, 6}, {4, 3}] -> -6.8979649052302190139098811026816117100582491355605254108948988079000067834336329579244378610977173904492130301777361`99.33966331231072, mmv[{1, 4}, {6, 6}, {4, 3}] -> -10.5361296041342462175998249168659129096013333680503179084491620357476192606046412294310008692988592030571965029796353`99.35650965816117*I, mmv[{2, 0}, {6, 6}, {4, 3}] -> 13.6175991076770949370361832304821340576816175487636612182539628160049737033709932194670821723479331132743514470756353`99.42299172565271, mmv[{2, 1}, {6, 6}, {4, 3}] -> 7.9139830830688235074509552267059431099196489851010777958847727597231113785228761836109515761837184240621546491842881`99.3854070347947*I, mmv[{2, 2}, {6, 6}, {4, 3}] -> -7.000774457448156756067082857844692735514589821250758538116708751485907340666157409111898158139526264614608210318525`99.46823903753597, mmv[{2, 3}, {6, 6}, {4, 3}] -> -9.6159648055003048268856372734644431547596114522328705030350967519233992772181226573227584772326409204413791889515116`99.38909472742625*I, mmv[{2, 4}, {6, 6}, {4, 3}] -> 18.2658613859756071909801044506412957048949266658284465196338877702080905858389142640404758302894536755687141649802694`99.41779186716568, mmv[{3, 0}, {6, 6}, {4, 3}] -> 10.7823818378984543483768152564521904803151404339780519147866743893899895302812737550078726217369519279559001554624608`99.3346895279063*I, mmv[{3, 1}, {6, 6}, {4, 3}] -> -8.3806822021653664372134852724516558168440878280865543195471909275584831219410297586963304278862460373016292119751041`99.33455881546509, mmv[{3, 2}, {6, 6}, {4, 3}] -> -10.0760617821541269150130160407902911818145105375051808314043444733586586290873534576582793350041260941192995638144532`99.48189241754586*I, mmv[{3, 3}, {6, 6}, {4, 3}] -> 17.4940343396397678049774857187361475118751515374636338603834979901244661940435808571117379664674640928880638038679401`99.42129942113105, mmv[{3, 4}, {6, 6}, {4, 3}] -> 38.9649206317901020446252804984896401627762516604654478033515482250268970717413819127292343467204711013302205178744216`99.45696090856141*I, mmv[{4, 0}, {6, 6}, {4, 3}] -> -12.3284327725979426286397314466670220318438569366530249091484582609558411497621644910183754403827427725200070691408329`99.31587744363445, mmv[{4, 1}, {6, 6}, {4, 3}] -> -12.4843635603299356678114973032106905251551029011098446219369983815902774289765202287196795227858744243351246952373682`99.3476308837923*I, mmv[{4, 2}, {6, 6}, {4, 3}] -> 18.9989527573186260386273532028163071273192451237141515681211121802823858269815030048867991281813672147247209270653238`99.49793839844277, mmv[{4, 3}, {6, 6}, {4, 3}] -> 39.0817587887590390715683591897382975877858018670708599284624889733161958278449984830755418892369273768583751801300459`99.45151932718457*I, mmv[{4, 4}, {6, 6}, {4, 3}] -> -98.4005739321092238391656970598558403577301956706929778483684098847782807690975672383193238902080752898112006395362046`99.48107003012039, mmv[{0, 0}, {6, 6}, {4, 4}] -> -0.7461553954439748066028151214589717678531258251211048868923478013590771629008529058538813415343116813216754710132709`98.80822598918336, mmv[{0, 1}, {6, 6}, {4, 4}] -> 0.1399487588909347177501719747859097965491875336600772634952160573105423581137849986090104345909139393332414509374408`98.0589262331383*I, mmv[{0, 2}, {6, 6}, {4, 4}] -> -0.8703918710824623647855996502129617292978721743557272339069643229272004203099925349870169218452172172931638298413213`98.78903008051364, mmv[{0, 3}, {6, 6}, {4, 4}] -> -1.8745612250231886214846631195053734768881625319428161725214991413590082222948835784803753436415417387687817074281371`99.00026449910526*I, mmv[{0, 4}, {6, 6}, {4, 4}] -> 3.4228484358118178966249484071367475943520443571532204175390773831774501350202205725876273371719238727047976361473541`99.05451315808034, mmv[{1, 0}, {6, 6}, {4, 4}] -> -0.5205525980553997004002339069315278085562042447398588659694928189857590060838791664787328430335299970723103812951895`98.74525403834268*I, mmv[{1, 1}, {6, 6}, {4, 4}] -> 0.0485352257958733443982621520785807878423709610533076303198755030679448868535264560686784191017088065670913999528998`97.74128964786742, mmv[{1, 2}, {6, 6}, {4, 4}] -> -0.5069953386120105848029105310925058197666854328312897532431390950929369946321576223772029032947493325009772982060717`98.6848423403166*I, mmv[{1, 3}, {6, 6}, {4, 4}] -> 1.5078921946957492938119972309677684584998571678645782110932832351581452123642457879466693252594648406869854866593587`99.01300634860675, mmv[{1, 4}, {6, 6}, {4, 4}] -> 3.7276524564681127809983459135651902809188679154074131161768078027840597777683207202326698307846683836040714708725571`99.15931932389202*I, mmv[{2, 0}, {6, 6}, {4, 4}] -> 0.8703918710824623647855996502129617292978721743557272339069643229272004203099925349870169218452172172931638301185457`98.93554593431901, mmv[{2, 1}, {6, 6}, {4, 4}] -> 0.5069953386120105848029105310925058197666854328312897532431390950929369946321576223772029032947493325009772984160942`98.71462761444903*I, mmv[{2, 2}, {6, 6}, {4, 4}] -> 0, mmv[{2, 3}, {6, 6}, {4, 4}] -> 1.1282913445340962530130967846753050812701311980186364957423058823093738595376491210421802235305745269997397332979411`98.8921373964771*I, mmv[{2, 4}, {6, 6}, {4, 4}] -> -4.2626591647765575089336728850319225699316860881350317326124426472045911139847690830941460356066199252961087519423107`99.17760555943146, mmv[{3, 0}, {6, 6}, {4, 4}] -> 1.6570733169292086313989134439935917557412958398972266853933409918303129948834011968405339673886182772035994619708738`99.07569805946358*I, mmv[{3, 1}, {6, 6}, {4, 4}] -> -1.4524233652147511859282690571636761295371474980893694907277112316519224845316441238681797034289404903245953156491698`99.01656841812924, mmv[{3, 2}, {6, 6}, {4, 4}] -> -1.1282913445340962530130967846753050812701311980186364957423058823093738595376491210421802235305745269997397335438687`98.91366132935472*I, mmv[{3, 3}, {6, 6}, {4, 4}] -> 0.0158482369945708879667794782297406654179170485072024915330205724303493508093147611652827490944355286749686204970214`97.03028991624466, mmv[{3, 4}, {6, 6}, {4, 4}] -> -4.2911711622388416483530660913305087619790054832744281910775924687537432488528212828150141029278945560014076237240669`99.10947980796269*I, mmv[{4, 0}, {6, 6}, {4, 4}] -> -3.4228484358118178966249484071367475943520443571532204175390773831774501350202205725876273371719238727047976365702504`99.18581377015077, mmv[{4, 1}, {6, 6}, {4, 4}] -> -3.7276524564681127809983459135651902809188679154074131161768078027840597777683207202326698307846683836040714712081859`99.18640482357776*I, mmv[{4, 2}, {6, 6}, {4, 4}] -> 4.2626591647765575089336728850319225699316860881350317326124426472045911139847690830941460356066199252961087522889301`99.22664622805785, mmv[{4, 3}, {6, 6}, {4, 4}] -> 4.291171162238841648353066091330508761979005483274428191077592468753743248852821282815014102927894556001407624116426`99.12231262617945*I, mmv[{4, 4}, {6, 6}, {4, 4}] -> 0, mmv[{0, 0}, {8, 4}, {2, 2}] -> 54.2484456075164934554139089696019687018401623012926401032570199413335158579162499168944576624205448259279153896559629`99.27310877710967, mmv[{0, 1}, {8, 4}, {2, 2}] -> 17.04115217356031539521401960215698110705061747941904576117060550782972383560072498894805267082111223484959274805797`99.15747883499508*I, mmv[{0, 2}, {8, 4}, {2, 2}] -> -5.5156159623678354786091845375567233438504477276590912192700865056444993137108550025069956154373922485090843701904223`98.92423972723675, mmv[{1, 0}, {8, 4}, {2, 2}] -> 23.3338097460108253268945277350390020195534355168624526110865540584430314896199356945392655475746790357198174916720054`99.29132299545967*I, mmv[{1, 1}, {8, 4}, {2, 2}] -> -8.4539932741247579628455119917957177085934404006852251139299016567778435841464440565888715830475429326468374268526209`99.18191691676739, mmv[{1, 2}, {8, 4}, {2, 2}] -> -3.2398209232338088698636617606066108618617077506209368221183240147967104677438052302174453262223631988050272422977382`98.96236810268215*I, mmv[{2, 0}, {8, 4}, {2, 2}] -> -11.6281469750276832943054444513908141743922605939462547474050846753566006900729368452320834880744894556066467893628072`99.29521887504704, mmv[{2, 1}, {8, 4}, {2, 2}] -> -4.9684951656049383097698541852790655271020918615497397096375640346982407068833178503264205437572301004446255180218075`99.19330357506708*I, mmv[{2, 2}, {8, 4}, {2, 2}] -> 2.4018081251198396586676674207870231226230976224425117076505021572480059979062935284721037533711853655773951091365746`99.0096871090028, mmv[{3, 0}, {8, 4}, {2, 2}] -> -6.8551598560833829146648381459813002101214554228523817696948748166949824554651794671622006971145970341683847607079309`99.28625055957248*I, mmv[{3, 1}, {8, 4}, {2, 2}] -> 3.4726232514731513021833670545868359892396519241104781453287444389181407088024912199488047361569025534218668030410936`99.1939203422336, mmv[{3, 2}, {8, 4}, {2, 2}] -> 2.068423178234151357234584517070973460698334342864280389575354195807870937112401389676810213345129570809983440890826`99.0408591993424*I, mmv[{4, 0}, {8, 4}, {2, 2}] -> 4.8647155631585802663861608729079222092262253043598284249689003657749493340643895119189927414012447443371309392843063`99.2709701403687, mmv[{4, 1}, {8, 4}, {2, 2}] -> 2.8995268761570539067079432912115157047242710239012319806796347316657577772595307407814470781441192868454879243978188`99.1921645007904*I, mmv[{4, 2}, {8, 4}, {2, 2}] -> -2.0377929796192081803659446948574194231774080509445578607145524655936679826654625575500863248247450658650151495238735`99.06090437266789, mmv[{5, 0}, {8, 4}, {2, 2}] -> 4.1811804969864346055598140211840874237236475877483433456291400097594167315160230807435865472658277345539554159616234`99.25896137172796*I, mmv[{5, 1}, {8, 4}, {2, 2}] -> -2.8746152783334806170479945305679097588366231925505229911990592341513442465162607930905163212889858258782795643213591`99.19549475569204, mmv[{5, 2}, {8, 4}, {2, 2}] -> -2.2614074478903317603587744341826866356436432374588238055000795751608773361438575281914829211960564987931996576987902`99.07335273259449*I, mmv[{6, 0}, {8, 4}, {2, 2}] -> -4.3130481273526225299271974131259572759460472427621069743122704433225140866886428341912583696047008109639781919015546`99.25650105601012, mmv[{6, 1}, {8, 4}, {2, 2}] -> -3.3263754079211977770670724153042607902820860521224152225212569785555511002243950148853489010406215195256217895482378`99.20558043948584*I, mmv[{6, 2}, {8, 4}, {2, 2}] -> 2.720077312866135810189563877041829993032551355014531791499637324160430930390534109157349463769745005312914233784659`99.06802780931747, mmv[{0, 0}, {8, 4}, {2, 3}] -> -91.9923705817461055586199606261411653205967352022093415289211582221112082329740720971954397640254726026598893432420305`99.49271331239794, mmv[{0, 1}, {8, 4}, {2, 3}] -> -36.9981737855439666835068588640390311788254299560571768364196261683215222053693003260789779087657284055257769930642266`99.46153258696586*I, mmv[{0, 2}, {8, 4}, {2, 3}] -> 19.6050143552313151713328927196320358584462272540263216834920583892970934561338763911912224101109520800134627749576614`99.39102606780334, mmv[{1, 0}, {8, 4}, {2, 3}] -> -37.2207226559609895919698658949888548455102874924484380271071323555392341217571414124528970373685022636746430204952443`99.47679280107292*I, mmv[{1, 1}, {8, 4}, {2, 3}] -> 17.3494579944717468293767925949115663024316743501055503333413246751005821681435609568439351605539963833339265689555936`99.44274117847971, mmv[{1, 2}, {8, 4}, {2, 3}] -> 11.3403477518579616176082688895243700852449006624927639723777328582416786686412841462506733417395483638671209535642957`99.38057581411834*I, mmv[{2, 0}, {8, 4}, {2, 3}] -> 17.9346924438675501800966191454689921214448310578833725962149716647568925268598385292363071012894609336902666452788928`99.44759016375275, mmv[{2, 1}, {8, 4}, {2, 3}] -> 10.329895074599508898898338099090811537437668978343143502823009180197250989607558797843497565391304174108122218029567`99.41890359546139*I, mmv[{2, 2}, {8, 4}, {2, 3}] -> -9.0471203606279171612511205727696700606282119636734055086291010382297075366578585737556186324673177212974861484006093`99.37482929297086, mmv[{3, 0}, {8, 4}, {2, 3}] -> 10.8351214132287352582533034943075908113412848204179537376003710192194648291244214720470854535654262689876215902632197`99.41321282074506*I, mmv[{3, 1}, {8, 4}, {2, 3}] -> -8.3436994068477461232949284788753303220745268439767801050315638056559893133142293757861822749441553657472661341576359`99.40723897542624, mmv[{3, 2}, {8, 4}, {2, 3}] -> -10.3146550768778350904539476829972016245818565989902271306378936445265071779869247543368785601713238277134488423291635`99.39629827876236*I, mmv[{4, 0}, {8, 4}, {2, 3}] -> -8.6980292314169558052286211669720455737594888884897364379208989381943288503994829828764170620425969883660543617969661`99.39022502982678, mmv[{4, 1}, {8, 4}, {2, 3}] -> -9.4539772465405705731775511592871964363923812749331449278429213741835409452378838231133611885581918731197360693965754`99.4216034529652*I, mmv[{4, 2}, {8, 4}, {2, 3}] -> 16.0992190461653262210551957202972093490796669693167926925392830539188724655803994148033533170246549870455768865136092`99.43502739066602, mmv[{5, 0}, {8, 4}, {2, 3}] -> -9.5903210566640730769713876884584821952863477378680437626730661481321228278885507330388524904504220954920714701706038`99.3928430648748*I, mmv[{5, 1}, {8, 4}, {2, 3}] -> 14.5742254771710839152512892880777718344643377882129343002685144490234414377661997046075040513148707458139349912851137`99.4527944843047, mmv[{5, 2}, {8, 4}, {2, 3}] -> 31.9085835860578907972027606472702700339467642559840269538345241207412525510197109377898394766471530806248081950997473`99.4717758755742*I, mmv[{6, 0}, {8, 4}, {2, 3}] -> 14.2792239479968754048332644345683654060178846178278824958894013142512626284451350804443258009423315513119880830157767`99.4182233786828, mmv[{6, 1}, {8, 4}, {2, 3}] -> 28.6580371075306042070591192545351907991169924478953572876308381378239184624063699290911833626844616763554034203490159`99.48234412726993*I, mmv[{6, 2}, {8, 4}, {2, 3}] -> -75.7004925920588637700374755662079906401780159779024506808749176535918123278966337445145480964464005352634736185443605`99.49738653546149, mmv[{0, 0}, {8, 4}, {2, 4}] -> 23.3996927856054319306024183456579962798149117499134184410774394612192805134956935656478294190016745707060891815277579`99.4860194962723, mmv[{0, 1}, {8, 4}, {2, 4}] -> 13.2227925983687102696298223737822404212432838153998946516020026657426622623132549250453870679887581016382258162576896`99.43170305642712*I, mmv[{0, 2}, {8, 4}, {2, 4}] -> -10.3631790928629898948514910246967105266464193457745903238086512037123579073865643712058703182179295703077416473247157`99.33248419475612, mmv[{1, 0}, {8, 4}, {2, 4}] -> 8.6147900500102200483235576619939904160264854428751319701369440515906606268466865213503152106128467523264563114354042`99.42972690721435*I, mmv[{1, 1}, {8, 4}, {2, 4}] -> -6.0616679934225611398367400309715170718709122407145169454668738031875261379421471522675458932667648794237727811486438`99.37467941827543, mmv[{1, 2}, {8, 4}, {2, 4}] -> -6.2287464164959918540896060563926541530738496057848925352976193771760110775888350525158729054160358744358365677668698`99.30910207355466*I, mmv[{2, 0}, {8, 4}, {2, 4}] -> -4.0949037363931161767831467156227016997910309934841588228679907831575274161508847957025503789514509526112754037550238`99.34757611846501, mmv[{2, 1}, {8, 4}, {2, 4}] -> -3.9938058277884176171920385858336681673697095754252403287855513634628605349221649219426158446880298680136287873431667`99.3207652112382*I, mmv[{2, 2}, {8, 4}, {2, 4}] -> 5.6303878846650402713519650347797189053027341383080148103007522355138903153178523607907189779698992441861404462241471`99.30779028331759, mmv[{3, 0}, {8, 4}, {2, 4}] -> -2.8282212390653571172660312116408914531508001239839231641855189638973789966314468982268985047838275555921643925942267`99.27580224790037*I, mmv[{3, 1}, {8, 4}, {2, 4}] -> 4.0260323547900562071839397330601571392594243012450193901896215918025728972413660442162136971774123199542618724219948`99.3110043310573, mmv[{3, 2}, {8, 4}, {2, 4}] -> 7.5218867480581581034136621807691930489724247493147767667527632831131717869725813694561920197168943431883310467424593`99.347019994627*I, mmv[{4, 0}, {8, 4}, {2, 4}] -> 3.0316070970318077888104913378433150642733130553522019704749945871314519067761353953524460980744778280842425142225266`99.26198052230563, mmv[{4, 1}, {8, 4}, {2, 4}] -> 5.841502011825568004245582063888855391983532956459698828796331455825806761146715974564932009507079837194033777066077`99.34501107473069*I, mmv[{4, 2}, {8, 4}, {2, 4}] -> -13.323521179209425992672300993556695462327952763006174874969919116428483634610432204709644655238748816518909788514175`99.4013666188278, mmv[{5, 0}, {8, 4}, {2, 4}] -> 4.6498744915243995540711154948032389835962710559102829281508625618118426345907677354098578451683095167825979853441229`99.30059554535913*I, mmv[{5, 1}, {8, 4}, {2, 4}] -> -10.8933892170871819778578067887980913795444277843211852816661848432018322245243405287923468354096593455343346718546244`99.39462081706407, mmv[{5, 2}, {8, 4}, {2, 4}] -> -28.6245694521240421179866574774509905302898139339806982648107115349517522851208694164642916438485080101861380212525858`99.44851898301289*I, mmv[{6, 0}, {8, 4}, {2, 4}] -> -9.0415391328459845068828869233953292330067192182341655995176053738020298512540195407046996930060747043775273869753774`99.35794551179669, mmv[{6, 1}, {8, 4}, {2, 4}] -> -24.1968424586195488758381864362661848400021159305559072485108540112782275608181177792544626955324047497419794088419704`99.43956102881988*I, mmv[{6, 2}, {8, 4}, {2, 4}] -> 71.205699395820915953462118967987604469204346546718922826960754837570042482141545644069351347711038330262511096247243`99.4816021530623, mmv[{0, 0}, {8, 4}, {3, 2}] -> 89.184872180772707219763545360869149153099024271453034242617406101657121865161898045850138342652487150266361194070317`99.4902474940637, mmv[{0, 1}, {8, 4}, {3, 2}] -> 33.1192317564416595382800520728041967582318689652348073267508222643696093639946220789279040298365186029688274333808311`99.44853372503181*I, mmv[{0, 2}, {8, 4}, {3, 2}] -> -14.2792239479968754048332644345683654060178846178278824958894013142512626284451350804443258009423315513119880815913632`99.34199179646272, mmv[{1, 0}, {8, 4}, {3, 2}] -> 35.1925977199917394764188638170895495376037145779873556428583367065307528169185524591153873094457981510634783715305458`99.47238636069848*I, mmv[{1, 1}, {8, 4}, {3, 2}] -> -14.6438535025157122495724576306404079778820572473573896910740186646329694812878490237860422063499474732691542704842012`99.42465512882129, mmv[{1, 2}, {8, 4}, {3, 2}] -> -7.2658627708599139975049580683250028677492963897935982962655415461907790643561121776330144835979819071673641872212479`99.3188895620674*I, mmv[{2, 0}, {8, 4}, {3, 2}] -> -16.099219046165326221055195720297209349079666969316792692539283053918872465580399414803353317024654987045576888966255`99.43972909230702, mmv[{2, 1}, {8, 4}, {3, 2}] -> -7.6477396291830692887115666115880259141879571156964218783196264150046738531922998988391465990326358551568849243244204`99.38267541765417*I, mmv[{2, 2}, {8, 4}, {3, 2}] -> 4.4482126306280947929150237951254976916448570136365855873364706748971711426819722922334388390665076181546954764246055`99.2742145514476, mmv[{3, 0}, {8, 4}, {3, 2}] -> -8.918270912467996596933804931883197336777140674152501948695328463819839482479753061896535289944109085450889948616876`99.42501912370169*I, mmv[{3, 1}, {8, 4}, {3, 2}] -> 5.0823371055207294745934668470955786312287375745216226020811188104716675313293311837426684991897129354181837022684915`99.35912153334169, mmv[{3, 2}, {8, 4}, {3, 2}] -> 3.7806991861029141156116228390651087424797982543611887392725912999209812009263493397068378617858867599408222489928889`99.26056431971152*I, mmv[{4, 0}, {8, 4}, {3, 2}] -> 6.4845710036557594938267539192772066941341035946493624848828394361928446206528539140319438915942538634639768784732386`99.3581958292505, mmv[{4, 1}, {8, 4}, {3, 2}] -> 4.7858169836398040274053260249908110886282045007899782255402335905546593417578391564302260597759391562754404705449939`99.3321509502136*I, mmv[{4, 2}, {8, 4}, {3, 2}] -> -4.9598905306102683019902387424880948511443934975091096837021770882574877355701944040484101740975765764287123600165101`99.30542387740152, mmv[{5, 0}, {8, 4}, {3, 2}] -> 6.8676965834162380745294389105341186445952309878733764649326335623092195264703911892327229599564749356147471265357211`99.34758679580713*I, mmv[{5, 1}, {8, 4}, {3, 2}] -> -6.8367828938327635797541616587804062921986793316959119230145311982916201833513848342321083775072935758733766789047422`99.36232592757301, mmv[{5, 2}, {8, 4}, {3, 2}] -> -9.6544904407118592785462112709692222077558412498287327352708396273078498816790911801059302084875770880861166129777317`99.37893138956139*I, mmv[{6, 0}, {8, 4}, {3, 2}] -> -10.9407937967610102246315786306301683598839073400403235337888641528114038791832713724549548239612434771643492342287735`99.36732358892823, mmv[{6, 1}, {8, 4}, {3, 2}] -> -13.9657732604679370325634797641027651324177258822954347198775534001982516355337563438276867817630384236347118023523958`99.40740552835739*I, mmv[{6, 2}, {8, 4}, {3, 2}] -> 24.4714533761701299560401924437905457960771277413555422393249975668582168841125432302032608306426714149553673206561202`99.43703397365334, mmv[{0, 0}, {8, 4}, {3, 3}] -> -51.2290392158887338139972831224174448441008882365469084415499200867335954437840905143112872658037291203081062982102534`99.23982473721553, mmv[{0, 1}, {8, 4}, {3, 3}] -> -13.029076143102068285962103282780295271558223539538714956492656248347891276760416077820822130401112492957880724253403`99.01095675800515*I, mmv[{0, 2}, {8, 4}, {3, 3}] -> 0.1036440557213982827562877440937290891744418457159787313663343289479731842453815823459271997775624659246552072791914`97.11887003612935, mmv[{1, 0}, {8, 4}, {3, 3}] -> -21.1233894214008656384771621592097045083691013874258823158136447058529640012686909935881678075615477431420917548568154`99.23350374685137*I, mmv[{1, 1}, {8, 4}, {3, 3}] -> 5.6162951372605240398717159026527512948470507916763578292574409329230770912884439351467775103583761642594582806637528`98.95717650456841, mmv[{1, 2}, {8, 4}, {3, 3}] -> -0.9359084616152952774228884906117129450670748892851331296850649227165863386583606518445086983636521078573866420658152`98.30256503476625*I, mmv[{2, 0}, {8, 4}, {3, 3}] -> 9.610983780840651783790498456666049930552217433599264613301191616466133743011108092592378399308519611218103168550927`99.17981268301479, mmv[{2, 1}, {8, 4}, {3, 3}] -> 2.1310742462633443774027747544863091061304396282295887192080073934213435483779552684993689354061483408544936688141793`98.7361621786585*I, mmv[{2, 2}, {8, 4}, {3, 3}] -> 2.3472126126999726883351585706563381915242009289969651953702845909125307709387360985795825246153238229139827675758016`99.06987806967973, mmv[{3, 0}, {8, 4}, {3, 3}] -> 4.7240856098200385372620633914949911039910157946227930504868674232736389070872241986628317617084486933138910901917198`99.07264973865769*I, mmv[{3, 1}, {8, 4}, {3, 3}] -> 0.0057780030709373029045550181045929509336155906015842417047470836985648674825626733415093356073462864960823088620001`96.66710175856477, mmv[{3, 2}, {8, 4}, {3, 3}] -> 4.7240856098200385372620633914949911039910157946227930504868674232736389070872241986628317617084486933138910884593171`99.037832076818*I, mmv[{4, 0}, {8, 4}, {3, 3}] -> -2.3472126126999726883351585706563381915242009289969651953702845909125307709387360985795825246153238229139827693918603`99.07576156951606, mmv[{4, 1}, {8, 4}, {3, 3}] -> 2.1310742462633443774027747544863091061304396282295887192080073934213435483779552684993689354061483408544936674501227`98.73800124584993*I, mmv[{4, 2}, {8, 4}, {3, 3}] -> -9.6109837808406517837904984566660499305522174335992646133011916164661337430111080925923783993085196112181031667357016`99.1632644807011, mmv[{5, 0}, {8, 4}, {3, 3}] -> -0.9359084616152952774228884906117129450670748892851331296850649227165863386583606518445086983636521078573866441786426`98.29447917358084*I, mmv[{5, 1}, {8, 4}, {3, 3}] -> -5.5814811245882098727111317313714332231381910621041301338546888251183130695276192755575084328408378005318486396722506`98.95905121396773, mmv[{5, 2}, {8, 4}, {3, 3}] -> -21.1233894214008656384771621592097045083691013874258823158136447058529640012686909935881678075615477431420917527417884`99.21447449245336*I, mmv[{6, 0}, {8, 4}, {3, 3}] -> -0.1036440557213982827562877440937290891744418457159787313663343289479731842453815823459271997775624659246552045661962`97.11286276566167, mmv[{6, 1}, {8, 4}, {3, 3}] -> -13.0290761431020682859621032827802952715582235395387149564926562483478912767604160778208221304011124929578807222289085`99.02035415622704*I, mmv[{6, 2}, {8, 4}, {3, 3}] -> 51.229039215888733813997283122417444844100888236546908441549920086733595443784090514311287265803729120308106295497938`99.22369478937216, mmv[{0, 0}, {8, 4}, {3, 4}] -> -24.4714533761701299560401924437905457960771277413555422393249975668582168841125432302032608306426714149553673218928953`99.5074943935145, mmv[{0, 1}, {8, 4}, {3, 4}] -> -13.9657732604679370325634797641027651324177258822954347198775534001982516355337563438276867817630384236347118021943389`99.45910451149783*I, mmv[{0, 2}, {8, 4}, {3, 4}] -> 10.940793796761010224631578630630168359883907340040323533788864152811403879183271372454954823961243477164349232576934`99.36152124664787, mmv[{1, 0}, {8, 4}, {3, 4}] -> -9.5087254439461815965625047942750799294478542569242977844172624360890535485626382366972708926989609870560871536832674`99.4760732997805*I, mmv[{1, 1}, {8, 4}, {3, 4}] -> 6.7671548684881352454329933162177701487809598725514565322090269826820921398297355150535702224722168484181573999961721`99.42689224677213, mmv[{1, 2}, {8, 4}, {3, 4}] -> 6.8676965834162380745294389105341186445952309878733764649326335623092195264703911892327229599564749356147471252345792`99.35656192706087*I, mmv[{2, 0}, {8, 4}, {3, 4}] -> 4.9598905306102683019902387424880948511443934975091096837021770882574877355701944040484101740975765764287123608558881`99.43124303016099, mmv[{2, 1}, {8, 4}, {3, 4}] -> 4.7858169836398040274053260249908110886282045007899782255402335905546593417578391564302260597759391562754404704412`99.39692048850031*I, mmv[{2, 2}, {8, 4}, {3, 4}] -> -6.4845710036557594938267539192772066941341035946493624848828394361928446206528539140319438915942538634639768773603532`99.3648472622465, mmv[{3, 0}, {8, 4}, {3, 4}] -> 3.8290837608357793848894402469742288729246107110381769858623754708126397256930687199544218733815273947665965448293852`99.39522479086962*I, mmv[{3, 1}, {8, 4}, {3, 4}] -> -5.105449117804478686211686919513950434963199936927959568900107145265927001259581877108705841619098081402512940194252`99.39287920736513, mmv[{3, 2}, {8, 4}, {3, 4}] -> -8.9182709124679965969338049318831973367771406741525019486953284638198394824797530618965352899441090854508899475616597`99.396351162418*I, mmv[{4, 0}, {8, 4}, {3, 4}] -> -4.4482126306280947929150237951254976916448570136365855873364706748971711426819722922334388390665076181546954772610535`99.37439625887012, mmv[{4, 1}, {8, 4}, {3, 4}] -> -7.6477396291830692887115666115880259141879571156964218783196264150046738531922998988391465990326358551568849242231084`99.40639842518739*I, mmv[{4, 2}, {8, 4}, {3, 4}] -> 16.0992190461653262210551957202972093490796669693167926925392830539188724655803994148033533170246549870455768878549131`99.43193253765706, mmv[{5, 0}, {8, 4}, {3, 4}] -> -7.1200977740942363155212515916308605894413093968891633454119643549719827312396592342243551678093658061373347279246764`99.37886379756168*I, mmv[{5, 1}, {8, 4}, {3, 4}] -> 14.5742254771710839152512892880777718344643377882129343002685144490234414377661997046075040513148707458139349915747059`99.42687378520891, mmv[{5, 2}, {8, 4}, {3, 4}] -> 35.1925977199917394764188638170895495376037145779873556428583367065307528169185524591153873094457981510634783702292267`99.45939189301228*I, mmv[{6, 0}, {8, 4}, {3, 4}] -> 14.2792239479968754048332644345683654060178846178278824958894013142512626284451350804443258009423315513119880828312627`99.39024770338713, mmv[{6, 1}, {8, 4}, {3, 4}] -> 33.1192317564416595382800520728041967582318689652348073267508222643696093639946220789279040298365186029688274332204545`99.4443448880362*I, mmv[{6, 2}, {8, 4}, {3, 4}] -> -89.1848721807727072197635453608691491530990242714530342426174061016571218651618980458501383426524871502663611924177976`99.47726930882494, mmv[{0, 0}, {8, 4}, {4, 2}] -> -71.2056993958209159534621189679876044692043465467189228269607548375700424821415456440693513477110383302625110962736649`99.47121707913116, mmv[{0, 1}, {8, 4}, {4, 2}] -> -25.0004224794994508464653035413294939708841755520307865957655855023695849208145057595925686813444359798916380740318086`99.4206028541649*I, mmv[{0, 2}, {8, 4}, {4, 2}] -> 10.7238191998845187398932612143291891806828466099118508602247535029028769323383234504198457941663719006367288960917418`99.33688809430404, mmv[{1, 0}, {8, 4}, {4, 2}] -> -28.6245694521240421179866574774509905302898139339806982648107115349517522851208694164642916438485080101861380221124195`99.44013736328185*I, mmv[{1, 1}, {8, 4}, {4, 2}] -> 11.0326452677764386465001434739233636663798667026100960632771932744208883115676391671494231454798128004447732295005714`99.36386229049076, mmv[{1, 2}, {8, 4}, {4, 2}] -> 4.9414044850557549180385284481915235402122450417191528298580169442494353008236736222271764767455417188426569052383502`99.2196169112371*I, mmv[{2, 0}, {8, 4}, {4, 2}] -> 13.3235211792094259926723009935566954623279527630061748749699191164284836346104322047096446552387488165189097902303223`99.39161414509236, mmv[{2, 1}, {8, 4}, {4, 2}] -> 5.8415020118255680042455820638888553919835329564596988287963314558258067611467159745649320095070798371940337772122123`99.29632660292752*I, mmv[{2, 2}, {8, 4}, {4, 2}] -> -3.0316070970318077888104913378433150642733130553522019704749945871314519067761353953524460980744778280842425129158896`99.13336700001572, mmv[{3, 0}, {8, 4}, {4, 2}] -> 7.521886748058158103413662180769193048972424749314776766752763283113171786972581369456192019716894343188331049476672`99.33527696344231*I, mmv[{3, 1}, {8, 4}, {4, 2}] -> -3.9996186264657713939059739360105893635628958870663485709679206377519906458925081089407424486866864388293141720611959`99.24527536713414, mmv[{3, 2}, {8, 4}, {4, 2}] -> -2.7729245822277968095199541740304684469281573163530794537971941971640549683266247493725167772459525443627080533294305`99.12614687870499*I, mmv[{4, 0}, {8, 4}, {4, 2}] -> -5.6303878846650402713519650347797189053027341383080148103007522355138903153178523607907189779698992441861404502872434`99.29504568639123, mmv[{4, 1}, {8, 4}, {4, 2}] -> -3.9938058277884176171920385858336681673697095754252403287855513634628605349221649219426158446880298680136287877095297`99.24815482003662*I, mmv[{4, 2}, {8, 4}, {4, 2}] -> 4.0949037363931161767831467156227016997910309934841588228679907831575274161508847957025503789514509526112754006703083`99.21387934146037, mmv[{5, 0}, {8, 4}, {4, 2}] -> -6.2287464164959918540896060563926541530738496057848925352976193771760110775888350525158729054160358744358365736907988`99.29814200274598*I, mmv[{5, 1}, {8, 4}, {4, 2}] -> 6.1335420841008871623618170297458511553988807146700838004919104128489744409322367720647465694320053722807733275136362`99.30803134753702, mmv[{5, 2}, {8, 4}, {4, 2}] -> 8.7652571434457583006938353153556856710540849194216454677922495393003858739346379468044151494914182114542286530012791`99.33022994402313*I, mmv[{6, 0}, {8, 4}, {4, 2}] -> 10.3631790928629898948514910246967105266464193457745903238086512037123579073865643712058703182179295703077416560483239`99.33812729334421, mmv[{6, 1}, {8, 4}, {4, 2}] -> 13.2227925983687102696298223737822404212432838153998946516020026657426622623132549250453870679887581016382258170302567`99.37934255210652*I, mmv[{6, 2}, {8, 4}, {4, 2}] -> -23.3996927856054319306024183456579962798149117499134184410774394612192805134956935656478294190016745707060891748790048`99.41439899245334, mmv[{0, 0}, {8, 4}, {4, 3}] -> 75.7004925920588637700374755662079906401780159779024506808749176535918123278966337445145480964464005352634736185797707`99.48626057305466, mmv[{0, 1}, {8, 4}, {4, 3}] -> 29.0598271179705551923726778070668453645580222586327969612582038833695971424045639192602363555904772914302327529701012`99.44603836012486*I, mmv[{0, 2}, {8, 4}, {4, 3}] -> -14.2792239479968754048332644345683654060178846178278824958894013142512626284451350804443258009423315513119880830504303`99.35380411864683, mmv[{1, 0}, {8, 4}, {4, 3}] -> 31.9085835860578907972027606472702700339467642559840269538345241207412525510197109377898394766471530806248081965074547`99.46773257248196*I, mmv[{1, 1}, {8, 4}, {4, 3}] -> -14.6438535025157122495724576306404079778820572473573896910740186646329694812878490237860422063499474732691542711286862`99.42818310357751, mmv[{1, 2}, {8, 4}, {4, 3}] -> -9.5903210566640730769713876884584821952863477378680437626730661481321228278885507330388524904504220954920714715810293`99.36309640525064*I, mmv[{2, 0}, {8, 4}, {4, 3}] -> -16.0992190461653262210551957202972093490796669693167926925392830539188724655803994148033533170246549870455768893291564`99.43511910464859, mmv[{2, 1}, {8, 4}, {4, 3}] -> -9.4539772465405705731775511592871964363923812749331449278429213741835409452378838231133611885581918731197360715108744`99.4078398307704*I, mmv[{2, 2}, {8, 4}, {4, 3}] -> 8.6980292314169558052286211669720455737594888884897364379208989381943288503994829828764170620425969883660543646155699`99.37249912628023, mmv[{3, 0}, {8, 4}, {4, 3}] -> -10.3146550768778350904539476829972016245818565989902271306378936445265071779869247543368785601713238277134488468062906`99.39850694003627*I, mmv[{3, 1}, {8, 4}, {4, 3}] -> 8.3304925426856037166559455803505464342262626368874446954207133286306981876398004081484466506987924251847922872257867`99.40224360760698, mmv[{3, 2}, {8, 4}, {4, 3}] -> 10.8351214132287352582533034943075908113412848204179537376003710192194648291244214720470854535654262689876215947381487`99.3984518941756*I, mmv[{4, 0}, {8, 4}, {4, 3}] -> 9.0471203606279171612511205727696700606282119636734055086291010382297075366578585737556186324673177212974861550781655`99.37455552514777, mmv[{4, 1}, {8, 4}, {4, 3}] -> 10.3298950745995088988983380990908115374376689783431435028230091801972509896075587978434975653913041741081222230370281`99.42038738474209*I, mmv[{4, 2}, {8, 4}, {4, 3}] -> -17.9346924438675501800966191454689921214448310578833725962149716647568925268598385292363071012894609336902666519523741`99.43107832063504, mmv[{5, 0}, {8, 4}, {4, 3}] -> 11.3403477518579616176082688895243700852449006624927639723777328582416786686412841462506733417395483638671209633120219`99.37329156248852*I, mmv[{5, 1}, {8, 4}, {4, 3}] -> -17.3853950398109098406393310942987333441956585870833337608538429799313063196386057667425354986366166297624268491918256`99.4490091358054, mmv[{5, 2}, {8, 4}, {4, 3}] -> -37.2207226559609895919698658949888548455102874924484380271071323555392341217571414124528970373685022636746430302439958`99.458376000739*I, mmv[{6, 0}, {8, 4}, {4, 3}] -> -19.6050143552313151713328927196320358584462272540263216834920583892970934561338763911912224101109520800134627892988671`99.3863626150084, mmv[{6, 1}, {8, 4}, {4, 3}] -> -36.9981737855439666835068588640390311788254299560571768364196261683215222053693003260789779087657284055257770038311156`99.47171575011849*I, mmv[{6, 2}, {8, 4}, {4, 3}] -> 91.9923705817461055586199606261411653205967352022093415289211582221112082329740720971954397640254726026598893575839925`99.47699693779042, mmv[{0, 0}, {8, 4}, {4, 4}] -> -4.4023573799046700431999381679756899407086787466922170522067854532612780114748380188724955649300422015721157428982981`99.36418393747157, mmv[{0, 1}, {8, 4}, {4, 4}] -> -4.1299554288010997476941895203675699211641456735972945697759884696469084602207829952234548868526527496752804547347383`99.29081016060827*I, mmv[{0, 2}, {8, 4}, {4, 4}] -> 4.3130481273526225299271974131259572759460472427621069743122704433225140866886428341912583696047008109639781919272199`99.17035806896159, mmv[{1, 0}, {8, 4}, {4, 4}] -> -2.55293744142168712432618738757097119225961722326769370720723395759847000237676341500880155277328870085325857759024`99.27497316247714*I, mmv[{1, 1}, {8, 4}, {4, 4}] -> 3.0138713290227372856903312156931820456720621108394337728100676653704003335595594314475926313591392807887181219664749`99.27141265323209, mmv[{1, 2}, {8, 4}, {4, 4}] -> 4.1811804969864346055598140211840874237236475877483433456291400097594167315160230807435865472658277345539554168196027`99.24238621323619*I, mmv[{2, 0}, {8, 4}, {4, 4}] -> 2.0377929796192081803659446948574194231774080509445578607145524655936679826654625575500863248247450658650151482175362`99.21990697036728, mmv[{2, 1}, {8, 4}, {4, 4}] -> 2.8995268761570539067079432912115157047242710239012319806796347316657577772595307407814470781441192868454879245455437`99.25609413858746*I, mmv[{2, 2}, {8, 4}, {4, 4}] -> -4.8647155631585802663861608729079222092262253043598284249689003657749493340643895119189927414012447443371309409981535`99.2718477663605, mmv[{3, 0}, {8, 4}, {4, 4}] -> 2.0131265213965910494885074794605504544756915352334366791870294290745469088075792408224284858072545595805271016244095`99.17225867649184*I, mmv[{3, 1}, {8, 4}, {4, 4}] -> -3.4462095231488664889054012575372682135431235099318073261070434848675584574536332846733334876661766722969191026826713`99.24118424062759, mmv[{3, 2}, {8, 4}, {4, 4}] -> -6.8551598560833829146648381459813002101214554228523817696948748166949824554651794671622006971145970341683847634403448`99.28679434396192*I, mmv[{4, 0}, {8, 4}, {4, 4}] -> -2.401808125119839658667667420787023122623097622442511707650502157248005997906293528472103753371185365577395106049229`99.12112198385076, mmv[{4, 1}, {8, 4}, {4, 4}] -> -4.9684951656049383097698541852790655271020918615497397096375640346982407068833178503264205437572301004446255183823859`99.22148208344139*I, mmv[{4, 2}, {8, 4}, {4, 4}] -> 11.6281469750276832943054444513908141743922605939462547474050846753566006900729368452320834880744894556066467934284652`99.28911555682167, mmv[{5, 0}, {8, 4}, {4, 4}] -> -3.3902880166693471222339394139683061168893072271674503197736295025064357148317566556715452651009346579327995838619344`99.05785635339112*I, mmv[{5, 1}, {8, 4}, {4, 4}] -> 8.5258673648030839853705889905700517921214088746407919689549382664392918871365336763860722592127834255038379732185486`99.1929895920962, mmv[{5, 2}, {8, 4}, {4, 4}] -> 23.3338097460108253268945277350390020195534355168624526110865540584430314896199356945392655475746790357198174975964222`99.27943252789154*I, mmv[{6, 0}, {8, 4}, {4, 4}] -> 5.5156159623678354786091845375567233438504477276590912192700865056444993137108550025069956154373922485090843635417369`98.97631772528366, mmv[{6, 1}, {8, 4}, {4, 4}] -> 17.0411521735603153952140196021569811070506174794190457611706055078297238356007249889480526708211122348495927488305942`99.1549096149707*I, mmv[{6, 2}, {8, 4}, {4, 4}] -> -54.2484456075164934554139089696019687018401623012926401032570199413335158579162499168944576624205448259279153983795711`99.26066315500552, mmv[{0, 0}, {10, 2}, {2, 2}] -> -31.8098810506569466028682220555153922679572875116377816616926372142367906719133367696774674938891256812767357527344067`99.38346661972929, mmv[{1, 0}, {10, 2}, {2, 2}] -> -12.422071091703846301959325420747529708043999678873892978765350964507952787062405725283419721412798738987722538927451`99.361179414989*I, mmv[{2, 0}, {10, 2}, {2, 2}] -> 5.7160564830117228023347951900402640867318186210246602573203098967409939766231982109623008620853165026628166799989474`99.33377396034537, mmv[{3, 0}, {10, 2}, {2, 2}] -> 3.0782708746351153164859683618828261596636203473419243668496501405074650791529355590485662515440704291878251748083941`99.28762440552997*I, mmv[{4, 0}, {10, 2}, {2, 2}] -> -1.9727848939368603575483757697160321398262141810812933807524124677540960944783210301698894035058676396073656266136631`99.23806468480143, mmv[{5, 0}, {10, 2}, {2, 2}] -> -1.5408653991138018651638643709924642714094215750916954455100115845787816264090179936368093910932497705024272197816938`99.20900853618305*I, mmv[{6, 0}, {10, 2}, {2, 2}] -> 1.4982643987459826055251188660734620569912231437278426179713876053405899485850293668150655829117874016669875084178964`99.20933269471095, mmv[{7, 0}, {10, 2}, {2, 2}] -> 1.8256834738231549499520548387950212676663849432175968104070194164196544917821608173486337882157528575717138855358053`99.25676245109138*I, mmv[{8, 0}, {10, 2}, {2, 2}] -> -2.7731614228968114287576784351703993038284106868375015425862175717017944727688938720624266345498690436581885830959712`99.35009525952138, mmv[{0, 0}, {10, 2}, {2, 3}] -> 40.6680357001524601821410746379908591988180997852312022126149672218058819927729710385731211730952434081259923167403273`99.49953960147111, mmv[{1, 0}, {10, 2}, {2, 3}] -> 16.1488340233354266919581445247029769596191835127541542028464506606847507390252466557923056832483802876541468703438381`99.47937117547292*I, mmv[{2, 0}, {10, 2}, {2, 3}] -> -7.6660308818121754632183300521784304433830612668507784607434298518426006860811726747662866470021227168883241130822707`99.44739374264353, mmv[{3, 0}, {10, 2}, {2, 3}] -> -4.6586816628470204829791796095498966392516971940907976342713450649902892323488264771172729646562744601237638722790389`99.41300998325374*I, mmv[{4, 0}, {10, 2}, {2, 3}] -> 3.9047846798456041206018133753911047761004045901068642003320797573324714590911733031079096781828601305480635174565275`99.39734899077499, mmv[{5, 0}, {10, 2}, {2, 3}] -> 4.6325896967421629832343489247629530929580710829968580480874688871934123033162188080975813491481777396605927585075434`99.41210773203329*I, mmv[{6, 0}, {10, 2}, {2, 3}] -> -7.432072681731058934980295446739095762758252022621086186884783841804760155430158170487511528554373929188863433033245`99.44472069006416, mmv[{7, 0}, {10, 2}, {2, 3}] -> -15.0217170111493448434290221243108049314724192538998571804642924082070487509566941219463651065803550666271864399342453`99.4758548486971*I, mmv[{8, 0}, {10, 2}, {2, 3}] -> 36.1851726116798732162804898609189253248931651308367485280772706153953634763958597289968272446231100272322568149090493`99.49647167237258, mmv[{0, 0}, {10, 2}, {2, 4}] -> -8.858154649495513579272852582475466930860812273593420550922330007569091320859634268895653679206117726849256564011827`99.21274322493723, mmv[{1, 0}, {10, 2}, {2, 4}] -> -3.726762931631580389998819103955447251575183833880261224081099696176797951962840930508885961835581548666424331419308`99.16178886802156*I, mmv[{2, 0}, {10, 2}, {2, 4}] -> 1.9499743988004526608835348621381663566512426458261182034231199551016067094579744638039857849168062142255074330884133`99.07263343178035, mmv[{3, 0}, {10, 2}, {2, 4}] -> 1.5804107882119051664932112476670704795880768467488732674216949244828241531958909180687067131122040309359386974765273`99.05583257021786*I, mmv[{4, 0}, {10, 2}, {2, 4}] -> -1.9319997859087437630534376056750726362741904090255708195796672895783753646128522729380202746769924909406978908552145`99.12569218142701, mmv[{5, 0}, {10, 2}, {2, 4}] -> -3.0917242976283611180704845537704888215486495079051626025774573026146306769072008144607719580549279691581655387297996`99.23087601626209*I, mmv[{6, 0}, {10, 2}, {2, 4}] -> 5.9338082829850763294551765806656337057670288788932435689133962364641702068451288036724459456425865275218759246211211`99.33030225679968, mmv[{7, 0}, {10, 2}, {2, 4}] -> 13.1960335373261898934769672855157836638060343106822603700572729917873942591745333045977313183646022090554725544045795`99.40673345533914*I, mmv[{8, 0}, {10, 2}, {2, 4}] -> -33.4120111887830617875228114257485260210647544439992469854910530436935690036269658569344006100732409835740682318186925`99.4556634362066, mmv[{0, 0}, {10, 2}, {3, 2}] -> -36.1851726116798732162804898609189253248931651308367485280772706153953634763958597289968272446231100272322568146852967`99.44039447478686, mmv[{1, 0}, {10, 2}, {3, 2}] -> -14.3071248414893935342258936718183287012032333583850107666401450857548975222786044610032319848493201483416957863281987`99.42488940889831*I, mmv[{2, 0}, {10, 2}, {3, 2}] -> 6.3083743826715719808364562971839992200148346648252042234062431377993176939913861453762123413705333779386228017141052`99.38140662693229, mmv[{3, 0}, {10, 2}, {3, 2}] -> 3.2520713880829385237148659309893969000392145861096690910994883624534457999794424301763091059904971205207781014926685`99.32091846990414*I, mmv[{4, 0}, {10, 2}, {3, 2}] -> -2.0552988417797975354002110912823246450133287953431516558766930688130063705177473373236383623961092184161582425154592`99.44749837918714, mmv[{5, 0}, {10, 2}, {3, 2}] -> -1.7088678374789003476344994281310587525131776012852638460524668796072150171483057877780384344240433017982490738943294`99.25688653010262*I, mmv[{6, 0}, {10, 2}, {3, 2}] -> 2.0392877813475108296700160369825454830064273117796285199437497972381847403427119358502717358868892845796139437077381`99.30159957063363, mmv[{7, 0}, {10, 2}, {3, 2}] -> 3.6255607947838905234599773669000029238552710052775115215983416148293403158987752275064789060322775283143996245892797`99.39019375196516*I, mmv[{8, 0}, {10, 2}, {3, 2}] -> -8.982411997349642276940306574879823931907520427935755635538316871687203784421795740652206286604122124041743815450958`99.4670522823124, mmv[{0, 0}, {10, 2}, {3, 3}] -> 27.2027606143302309393401832860391013929856447029009928925389537437081596919740639883446209580189879031905129992310406`99.32560818637644, mmv[{1, 0}, {10, 2}, {3, 3}] -> 10.4833144794538768449930173380132913737839557770135472536624410851678811891668384857655693064402011095269298725740098`99.29385575637374*I, mmv[{2, 0}, {10, 2}, {3, 3}] -> -4.2690866013240611511664402602014537370084073530455757034624933405611329536486742095259406054836440933590088580085371`99.19835502851012, mmv[{3, 0}, {10, 2}, {3, 3}] -> -1.5754646350386860035814681720134881029616496035063606872137418710797633630600222758873346975175408886727198673055013`98.95179091105707*I, mmv[{4, 0}, {10, 2}, {3, 3}] -> 0, mmv[{5, 0}, {10, 2}, {3, 3}] -> -1.5754646350386860035814681720134881029616496035063606872137418710797633630600222758873346975175408886727198673055013`98.95179091105707*I, mmv[{6, 0}, {10, 2}, {3, 3}] -> 4.2690866013240611511664402602014537370084073530455757034624933405611329536486742095259406054836440933590088580085371`99.19835502851012, mmv[{7, 0}, {10, 2}, {3, 3}] -> 10.4833144794538768449930173380132913737839557770135472536624410851678811891668384857655693064402011095269298725740098`99.29385575637374*I, mmv[{8, 0}, {10, 2}, {3, 3}] -> -27.2027606143302309393401832860391013929856447029009928925389537437081596919740639883446209580189879031905129992310406`99.32560818637644, mmv[{0, 0}, {10, 2}, {3, 4}] -> 8.9824119973496422769403065748798239319075204279357556355383168716872037844217957406522062866041221240417438154544687`99.22166530656048, mmv[{1, 0}, {10, 2}, {3, 4}] -> 3.8238103620355166892328763338050373274192775813714635129777040005870163331117659752376626784091190388147659137520735`99.17938344495565*I, mmv[{2, 0}, {10, 2}, {3, 4}] -> -2.0392877813475108296700160369825454830064273117796285199437497972381847403427119358502717358868892845796139437054467`99.10414712487966, mmv[{3, 0}, {10, 2}, {3, 4}] -> -1.6766067530442525201333977589759087970775649826033084038857464913736824369194201542889744084729562318480582341872952`99.09941827398951*I, mmv[{4, 0}, {10, 2}, {3, 4}] -> 2.0552988417797975354002110912823246450133287953431516558766930688130063705177473373236383623961092184161582425154592`99.44749837918714, mmv[{5, 0}, {10, 2}, {3, 4}] -> 3.2843324725175863512159676001445468554748272047916245332662087506869783802083280636653731319415841904709689412010106`99.27516085952797*I, mmv[{6, 0}, {10, 2}, {3, 4}] -> -6.3083743826715719808364562971839992200148346648252042234062431377993176939913861453762123413705333779386228017171531`99.36458678452756, mmv[{7, 0}, {10, 2}, {3, 4}] -> -14.1088752742377673684529947049132942976392267822910587752607826999972215050656137132720482124724786378413294971641725`99.42851444706672*I, mmv[{8, 0}, {10, 2}, {3, 4}] -> 36.1851726116798732162804898609189253248931651308367485280772706153953634763958597289968272446231100272322568146818619`99.46854181399675, mmv[{0, 0}, {10, 2}, {4, 2}] -> 36.4467006931179278437697500921754575469126261829286950019206713826464969260681737381233608432270640530342793637150502`99.4894375712571, mmv[{1, 0}, {10, 2}, {4, 2}] -> 13.5925326718294422250227652193258524709340474628701643528159977633027462936005148000600988631182852300562051327346828`99.42817091868537*I, mmv[{2, 0}, {10, 2}, {4, 2}] -> -5.9338082829850763294551765806656337057670288788932435689133962364641702068451288036724459456425865275218759246181903`99.36059063537887, mmv[{3, 0}, {10, 2}, {4, 2}] -> -3.0548544868459064580692255033074603010508065151257849543869197160620220137884743761875559283965427463579474362135014`99.28458172399415*I, mmv[{4, 0}, {10, 2}, {4, 2}] -> 1.9319997859087437630534376056750726362741904090255708195796672895783753646128522729380202746769924909406978908567243`99.2245808088171, mmv[{5, 0}, {10, 2}, {4, 2}] -> 1.6137125527896061497201549061498059174570963240979885625615353252400190747224825397348373205455842321748453707290988`99.214238838597*I, mmv[{6, 0}, {10, 2}, {4, 2}] -> -1.9499743988004526608835348621381663566512426458261182034231199551016067094579744638039857849168062142255074330905814`99.26848542408048, mmv[{7, 0}, {10, 2}, {4, 2}] -> -3.5269523441653744906371571530590346243610669697855694532420572916336284228032912005121023172353003412329842919547924`99.3705885708568*I, mmv[{8, 0}, {10, 2}, {4, 2}] -> 8.858154649495513579272852582475466930860812273593420550922330007569091320859634268895653679206117726849256564010371`99.45803733109959, mmv[{0, 0}, {10, 2}, {4, 3}] -> -36.1851726116798732162804898609189253248931651308367485280772706153953634763958597289968272446231100272322568149090493`99.49647167237258, mmv[{1, 0}, {10, 2}, {4, 3}] -> -15.0217170111493448434290221243108049314724192538998571804642924082070487509566941219463651065803550666271864399342453`99.4758548486971*I, mmv[{2, 0}, {10, 2}, {4, 3}] -> 7.432072681731058934980295446739095762758252022621086186884783841804760155430158170487511528554373929188863433033245`99.4447206900642, mmv[{3, 0}, {10, 2}, {4, 3}] -> 4.6325896967421629832343489247629530929580710829968580480874688871934123033162188080975813491481777396605927585075434`99.41210773203329*I, mmv[{4, 0}, {10, 2}, {4, 3}] -> -3.9047846798456041206018133753911047761004045901068642003320797573324714590911733031079096781828601305480635174565275`99.39734899077499, mmv[{5, 0}, {10, 2}, {4, 3}] -> -4.6586816628470204829791796095498966392516971940907976342713450649902892323488264771172729646562744601237638722790389`99.41300998325374*I, mmv[{6, 0}, {10, 2}, {4, 3}] -> 7.6660308818121754632183300521784304433830612668507784607434298518426006860811726747662866470021227168883241130822707`99.44739374264353, mmv[{7, 0}, {10, 2}, {4, 3}] -> 16.1488340233354266919581445247029769596191835127541542028464506606847507390252466557923056832483802876541468703438381`99.47937117547292*I, mmv[{8, 0}, {10, 2}, {4, 3}] -> -40.6680357001524601821410746379908591988180997852312022126149672218058819927729710385731211730952434081259923167403273`99.49953960147111, mmv[{0, 0}, {10, 2}, {4, 4}] -> -0.2615280814380546274892602312565322220194610520919464738434007672511334496723140091265335986039540258020225488006188`97.990238057503, mmv[{1, 0}, {10, 2}, {4, 4}] -> 1.4291843393199026184062569049849524605383717910296928276482946449043024573561793218862662434620698365709813072041174`98.88400157685638*I, mmv[{2, 0}, {10, 2}, {4, 4}] -> -1.4982643987459826055251188660734620569912231437278426179713876053405899485850293668150655829117874016669875084176861`98.99878305047127, mmv[{3, 0}, {10, 2}, {4, 4}] -> -1.5777352098962565251651234214554927919072645678710730937005491711313902895277444319100254207516349933026453222990591`99.05941245020944*I, mmv[{4, 0}, {10, 2}, {4, 4}] -> 1.9727848939368603575483757697160321398262141810812933807524124677540960944783210301698894035058676396073656266092608`99.13410812871976, mmv[{5, 0}, {10, 2}, {4, 4}] -> 3.0449691100574143332590247034000907217946008699928090717098097397502701576263439373824356441106902279489185015558226`99.22646419681202*I, mmv[{6, 0}, {10, 2}, {4, 4}] -> -5.7160564830117228023347951900402640867318186210246602573203098967409939766231982109623008620853165026628166799951591`99.31330444991835, mmv[{7, 0}, {10, 2}, {4, 4}] -> -12.6218816791700522013209873716439423352581165429685847496043933690511223162219554552802033660130799464211625783966435`99.37661746587938*I, mmv[{8, 0}, {10, 2}, {4, 4}] -> 31.8098810506569466028682220555153922679572875116377816616926372142367906719133367696774674938891256812767357527344511`99.41136921119593, mmv[{0, 0}, {2, 12}, {2, 2}] -> -312.8049269385582471426777915035975878717009767274216090794621318229863284847096684625485029700027067710427677526014658`99.51672838660981, mmv[{0, 1}, {2, 12}, {2, 2}] -> -98.2246839282133165149665238972445306798609184499170371262311626661649370526023054016174492043024545837729172027308173`99.50872516703458*I, mmv[{0, 2}, {2, 12}, {2, 2}] -> 34.2985968466925836306259210175393502389925634910432320065750989399001625342616134730995686761432771966942549458013416`99.49021083620543, mmv[{0, 3}, {2, 12}, {2, 2}] -> 13.4876381465778266163154611009312050867764505591253779133203677069730493539909114437080599614366509383820149870902947`99.45129117912985*I, mmv[{0, 4}, {2, 12}, {2, 2}] -> -6.0763374270583761968265557284938665962478911055949053620471409532511338656770276734226376398580469376181625591978647`99.38342847802882, mmv[{0, 5}, {2, 12}, {2, 2}] -> -3.2156890571736502430494992942550292782097324492532363344897106825232568677935278554100950632360922631592324084304544`99.2888045137246*I, mmv[{0, 6}, {2, 12}, {2, 2}] -> 2.0708141781642930212650609387331465774283381379778283614047053962041112610784633058270808034971982486765438497666987`99.18728304814071, mmv[{0, 7}, {2, 12}, {2, 2}] -> 1.6802498015873832006355464079476762978144232799724801480599156009889344533920184463965264626311636901456390208114765`99.1075236360245*I, mmv[{0, 8}, {2, 12}, {2, 2}] -> -1.7147953544754035083663812043131164201646747236116545325398574066471575301524287529595453878777696991918812200551567`99.06013588997457, mmv[{0, 9}, {2, 12}, {2, 2}] -> -1.9924441679100603513420626652437883657135760703218555624936262506350479362301789023591476724122397280782450258413228`99.00519295643915*I, mmv[{0, 10}, {2, 12}, {2, 2}] -> 1.2082276834945451820413818589657192979735244457658496392978383442476752126019792324036180588693287271401329084220757`98.59845622986846, mmv[{0, 0}, {2, 12}, {2, 3}] -> -307.1906260967079822570017046444928739535302001335144521425074443968925839296252874705785667095084278734289233211962525`99.50881122881758, mmv[{0, 1}, {2, 12}, {2, 3}] -> -96.6033337996250307510672038196428769936106963507164406927720071984585920062414689863608523322500016513027621583999901`99.50134257485517*I, mmv[{0, 2}, {2, 12}, {2, 3}] -> 33.7456709673836709793847904369873710464971086039334416200931334716955112162716437462660183587286930500957082722630232`99.48278318524093, mmv[{0, 3}, {2, 12}, {2, 3}] -> 13.2631145101768709490526531829856560696174322829885149911541972741327672166510311560208180488136083207863659408894193`99.44339861119032*I, mmv[{0, 4}, {2, 12}, {2, 3}] -> -5.9578299405634985187321273849848232528587020089376615767277513676577826844719020758752124645193465623915723658154654`99.37460723683331, mmv[{0, 5}, {2, 12}, {2, 3}] -> -3.1184505136319651998173499211894642734124857098144846230712756491738628318202388664689489397954381266646660089864783`99.27800525094885*I, mmv[{0, 6}, {2, 12}, {2, 3}] -> 1.9582263656287123807257720822424422737386687099790390934000367543670227730617253151758142446819060505068965114097128`99.16795253822025, mmv[{0, 7}, {2, 12}, {2, 3}] -> 1.5765903420627317315082379950288736492852351404266739185212359515400715118505843741559937653198101848889945379899954`99.0833546840171*I, mmv[{0, 8}, {2, 12}, {2, 3}] -> -1.8770102683012059631627346005705687986339862845454721336794926478826129190823603686805988467811462167374660671139302`99.07736702722845, mmv[{0, 9}, {2, 12}, {2, 3}] -> -3.6802545086594662932648683796965299510913536315365716186811233178907174761426482998824472719067846046806310506377232`99.16416535746357*I, mmv[{0, 10}, {2, 12}, {2, 3}] -> 10.0242967221493835056120578854147872825598929022618108703502145947174747856377315541816014266343243056923618166326421`99.23971843067963, mmv[{0, 0}, {2, 12}, {2, 4}] -> 310.8853211255887098276245853930711126836507031331914339401665147877474776537879647888064206078198603367582930398858235`99.5168063821526, mmv[{0, 1}, {2, 12}, {2, 4}] -> 97.7296847953450668495703447548997862383101802894489019575478218559748507423400225738689818077559068034996502321733195`99.50768173251016*I, mmv[{0, 2}, {2, 12}, {2, 4}] -> -34.1743698060025218564763857380656501515382772848363552532280978233573005988097509345059047056981354748936785772959548`99.48801838846838, mmv[{0, 3}, {2, 12}, {2, 4}] -> -13.4713669673739659305978845748315508706270703575908535588154047757193817486589581252406285510837777541919837491601779`99.44903818109158*I, mmv[{0, 4}, {2, 12}, {2, 4}] -> 6.0872558266987668325611936936556449139479731425612758493155454549205396382893060324894050147379214529338563564388243`99.38308017773537, mmv[{0, 5}, {2, 12}, {2, 4}] -> 3.2191377070835583534631335675128135134908341688394388381881737404759664185863247248077373093460718997369473778620582`99.29158357321805*I, mmv[{0, 6}, {2, 12}, {2, 4}] -> -2.0531691379264995088011870155001589393050420085039594896820233317615717397129288725730429578046880339071803014169326`99.19078335025084, mmv[{0, 7}, {2, 12}, {2, 4}] -> -1.6818644727520891481707262879190092941160686498075610109814609806306487282541302803921811952731711684156700971562103`99.1146022711084*I, mmv[{0, 8}, {2, 12}, {2, 4}] -> 2.0109891622335988679698671045453318855050509856823597587051766281165979289818197963098940369223308932870530005234226`99.11033481466661, mmv[{0, 9}, {2, 12}, {2, 4}] -> 3.8723542498613861187129708053479834540614505219419357603574892551877454965495072150687652186056595296127675502367479`99.1881838769562*I, mmv[{0, 10}, {2, 12}, {2, 4}] -> -10.3297702836128192938373291661800193019658508873471835354668768328258598720485808397895589490659675740234582695308565`99.25361848508525, mmv[{0, 0}, {2, 12}, {3, 2}] -> 302.4751566549454278488404623374175685697351258400744255439952549901604686126610876227589440209367391970193094830397614`99.49913510828429, mmv[{0, 1}, {2, 12}, {3, 2}] -> 94.482713245521564510715471128196210066628157365604504777941870640890600951762257360326023491218302035641120233985465`99.49043425176338*I, mmv[{0, 2}, {2, 12}, {3, 2}] -> -32.287607684458984762656053912994018353487512505360872247869922311783564605279793676789674639220946303407201945270509`99.4637626339403, mmv[{0, 3}, {2, 12}, {3, 2}] -> -11.7932242554856601846277752020183532442306205509459868239273427429632349713997457178398098387570347229988014714756123`99.38828400022572*I, mmv[{0, 4}, {2, 12}, {3, 2}] -> 4.0231682891318766880253687129937076569428490970909458723651176214895621259640988008495946820533589037109822577721211`99.16965188059393, mmv[{0, 5}, {2, 12}, {3, 2}] -> 0.0028524833674225632019431148343621690163165199590960455525651811913483579284227420334905162742088385760564262982941`96.74616976358006*I, mmv[{0, 6}, {2, 12}, {3, 2}] -> 4.0164416485344738112961327549224983365196350045834474879108400587164283772108427266623242112407232042573125066909692`99.16747979163148, mmv[{0, 7}, {2, 12}, {3, 2}] -> 11.8053473097972060782360334400643924625499657607721450175257447630264654925955423714821445329224222869470412832261181`99.38777390460429*I, mmv[{0, 8}, {2, 12}, {3, 2}] -> -32.4595744515271183481100045337525337313736025612247007206882404167101430686573221815463593178203657757017973572427468`99.46718109074257, mmv[{0, 9}, {2, 12}, {3, 2}] -> -95.4769828039049946525640628843859677489112124119839794279961925409423332701429153988527228567440964991058740847065459`99.49861865478199*I, mmv[{0, 10}, {2, 12}, {3, 2}] -> 307.1906260967079822570017046444928739535302001335144521425074443968925839296252874705785667095084278734289233212133162`99.5118193159887, mmv[{0, 0}, {2, 12}, {3, 3}] -> 317.2149228188573657626137625299076612360900930357762630128576589916100587152630190247601681361427521791212851378729707`99.51976118735175, mmv[{0, 1}, {2, 12}, {3, 3}] -> 100.1534593965194911214999625967043918828593540786814788279241289841505747144006531499147439648570009678256276482754683`99.51563081367412*I, mmv[{0, 2}, {2, 12}, {3, 3}] -> -35.622681235684876942547525037557939845131094888478913753772626119578124135354004114946617205509839266833174339435873`99.50615336976925, mmv[{0, 3}, {2, 12}, {3, 3}] -> -14.8521562282488981103003745420474828724228212711747390655994068654318546511641428862350989530445007007134699644416117`99.48787004232203*I, mmv[{0, 4}, {2, 12}, {3, 3}] -> 7.9160563061922108994578994672272655265973707189167006701277881220248054575336273910510267092012526128984688772615504`99.46298398843713, mmv[{0, 5}, {2, 12}, {3, 3}] -> 6.2307968044015163095696092476646617176618475000694612765556176916769195645667962343639880160311936680241159783220986`99.44948254568114*I, mmv[{0, 6}, {2, 12}, {3, 3}] -> -7.9160563061922108994578994672272655265973707189167006701277881220248054575336273910510267092012526128984688772615504`99.46298398843713, mmv[{0, 7}, {2, 12}, {3, 3}] -> -14.8521562282488981103003745420474828724228212711747390655994068654318546511641428862350989530445007007134699644416117`99.48787004232203*I, mmv[{0, 8}, {2, 12}, {3, 3}] -> 35.622681235684876942547525037557939845131094888478913753772626119578124135354004114946617205509839266833174339435873`99.50615336976925, mmv[{0, 9}, {2, 12}, {3, 3}] -> 100.1534593965194911214999625967043918828593540786814788279241289841505747144006531499147439648570009678256276482754683`99.51563081367412*I, mmv[{0, 10}, {2, 12}, {3, 3}] -> -317.2149228188573657626137625299076612360900930357762630128576589916100587152630190247601681361427521791212851378729707`99.51976118735173, mmv[{0, 0}, {2, 12}, {3, 4}] -> -307.1906260967079822570017046444928739535302001335144521425074443968925839296252874705785667095084278734289233212133162`99.5118193159887, mmv[{0, 1}, {2, 12}, {3, 4}] -> -95.4769828039049946525640628843859677489112124119839794279961925409423332701429153988527228567440964991058740847065459`99.49861865478199*I, mmv[{0, 2}, {2, 12}, {3, 4}] -> 32.4595744515271183481100045337525337313736025612247007206882404167101430686573221815463593178203657757017973572427468`99.46718109074257, mmv[{0, 3}, {2, 12}, {3, 4}] -> 11.8053473097972060782360334400643924625499657607721450175257447630264654925955423714821445329224222869470412832261181`99.38777390460429*I, mmv[{0, 4}, {2, 12}, {3, 4}] -> -4.0164416485344738112961327549224983365196350045834474879108400587164283772108427266623242112407232042573125066909692`99.16747979163148, mmv[{0, 5}, {2, 12}, {3, 4}] -> 0.0028524833674225632019431148343621690163165199590960455525651811913483579284227420334905162742088385760564262982941`96.74616976358006*I, mmv[{0, 6}, {2, 12}, {3, 4}] -> -4.0231682891318766880253687129937076569428490970909458723651176214895621259640988008495946820533589037109822577721211`99.16965188059393, mmv[{0, 7}, {2, 12}, {3, 4}] -> -11.7932242554856601846277752020183532442306205509459868239273427429632349713997457178398098387570347229988014714756123`99.38828400022572*I, mmv[{0, 8}, {2, 12}, {3, 4}] -> 32.287607684458984762656053912994018353487512505360872247869922311783564605279793676789674639220946303407201945270509`99.46376263394028, mmv[{0, 9}, {2, 12}, {3, 4}] -> 94.482713245521564510715471128196210066628157365604504777941870640890600951762257360326023491218302035641120233985465`99.49043425176338*I, mmv[{0, 10}, {2, 12}, {3, 4}] -> -302.4751566549454278488404623374175685697351258400744255439952549901604686126610876227589440209367391970193094830397614`99.49913510828432, mmv[{0, 0}, {2, 12}, {4, 2}] -> 10.3297702836128192938373291661800193019658508873471835354668768328258598720485808397895589490659675740234582695532925`99.47491180453744, mmv[{0, 1}, {2, 12}, {4, 2}] -> 3.7419706826917520042510527690483206132327610843125323482892920252743361008400480412914257130841525481317969687563374`99.4012613188587*I, mmv[{0, 2}, {2, 12}, {4, 2}] -> -2.0109891622335988679698671045453318855050509856823597587051766281165979289818197963098940369223308932870530005337323`99.31647256325878, mmv[{0, 3}, {2, 12}, {4, 2}] -> -1.6944138910921664316876858989128518425458300081793910893930249640098143825911657258682501226796162153832135156185413`99.27778736399871*I, mmv[{0, 4}, {2, 12}, {4, 2}] -> 2.0531691379264995088011870155001589393050420085039594896820233317615717397129288725730429578046880339071803014218864`99.30257601181599, mmv[{0, 5}, {2, 12}, {4, 2}] -> 3.2128365738062276798475561794206671091934159292941402889371455013319085098651051133766045469618834245831759821340102`99.36021148076506*I, mmv[{0, 6}, {2, 12}, {4, 2}] -> -6.0872558266987668325611936936556449139479731425612758493155454549205396382893060324894050147379214529338563564441165`99.41878446266956, mmv[{0, 7}, {2, 12}, {4, 2}] -> -13.4855971113845892788715798480120687603643890407446251655856603640153999459875608178786709955535859770926803040277399`99.46452072743887*I, mmv[{0, 8}, {2, 12}, {4, 2}] -> 34.1743698060025218564763857380656501515382772848363552532280978233573005988097509345059047056981354748936785773009182`99.49274167064557, mmv[{0, 9}, {2, 12}, {4, 2}] -> 97.4694269718150550039061255496297561146247884823058349904898187915773812063730943012118705291563362271841191105297767`99.50692049503523*I, mmv[{0, 10}, {2, 12}, {4, 2}] -> -308.3988537802025274390430865034585932515037245792803017818052827411402591422272667029821847683777566005690562296243785`99.51229879294529, mmv[{0, 0}, {2, 12}, {4, 3}] -> -10.0242967221493835056120578854147872825598929022618108703502145947174747856377315541816014266343243056923618166722737`99.4608288968058, mmv[{0, 1}, {2, 12}, {4, 3}] -> -3.5501255968944603704327587770615148892486577279650381351521217856919827081591841635538916326069993165228654898433377`99.37600439507416*I, mmv[{0, 2}, {2, 12}, {4, 3}] -> 1.8770102683012059631627346005705687986339862845454721336794926478826129190823603686805988467811462167374660671538457`99.2831104864532, mmv[{0, 3}, {2, 12}, {4, 3}] -> 1.5890417180720271612477213590618268028053889881862240744452095912990874345131117302142809042308923799271040235248297`99.24683108050822*I, mmv[{0, 4}, {2, 12}, {4, 3}] -> -1.9582263656287123807257720822424422737386687099790390934000367543670227730617253151758142446819060505068965114333069`99.28039657656149, mmv[{0, 5}, {2, 12}, {4, 3}] -> -3.1123462907695511097522593264751974442493617902549766534843420425030567327465573678950390762357555413594499693729468`99.35581003831383*I, mmv[{0, 6}, {2, 12}, {4, 3}] -> 5.9578299405634985187321273849848232528587020089376615767277513676577826844719020758752124645193465623915723658399291`99.41043595629034, mmv[{0, 7}, {2, 12}, {4, 3}] -> 13.2755658861861663787921365470186092231375861307480651470781709138917831393135585120791051877246905158244754264243063`99.45810618804975*I, mmv[{0, 8}, {2, 12}, {4, 3}] -> -33.7456709673836709793847904369873710464971086039334416200931334716955112162716437462660183587286930500957082722871112`99.48583728872845, mmv[{0, 9}, {2, 12}, {4, 3}] -> -96.4732048878600248282350942170078619317680004471449072092430056662598572382580048500322966929502163631449965976140817`99.49870942436378*I, mmv[{0, 10}, {2, 12}, {4, 3}] -> 307.1906260967079822570017046444928739535302001335144521425074443968925839296252874705785667095084278734289233212207045`99.50460701663854, mmv[{0, 0}, {2, 12}, {4, 4}] -> -3.6946950288807275706228807485782387301205029996769817976590703908548937241626773182278538983114324633293697186658684`99.41451842650623, mmv[{0, 1}, {2, 12}, {4, 4}] -> -2.2527019914400721970062818705138184893989678774649225295516293150325174721971071750162589510118103043937761474678473`99.33707155120027*I, mmv[{0, 2}, {2, 12}, {4, 4}] -> 1.7147953544754035083663812043131164201646747236116545325398574066471575301524287529595453878777696991918812200492511`99.28842307874017, mmv[{0, 3}, {2, 12}, {4, 4}] -> 1.666019657576759852361851134767158408077104596818708541289660012692916256063415753758484018161355467244942465927799`99.27490001249959*I, mmv[{0, 4}, {2, 12}, {4, 4}] -> -2.0708141781642930212650609387331465774283381379778283614047053962041112610784633058270808034971982486765438497590075`99.30552354530236, mmv[{0, 5}, {2, 12}, {4, 4}] -> -3.2219901904509809166650766823471756825071506887985348837407389216673147765147474668412278256202807383130038041509974`99.36241172141482*I, mmv[{0, 6}, {2, 12}, {4, 4}] -> 6.0763374270583761968265557284938665962478911055949053620471409532511338656770276734226376398580469376181625591938565`99.41985605286222, mmv[{0, 7}, {2, 12}, {4, 4}] -> 13.4750887282377493327985014899373625383466892007535478349088037235938836996538759982319910340302058914144715686163715`99.46517552509006*I, mmv[{0, 8}, {2, 12}, {4, 4}] -> -34.2985968466925836306259210175393502389925634910432320065750989399001625342616134730995686761432771966942549457926129`99.49318916606103, mmv[{0, 9}, {2, 12}, {4, 4}] -> -98.3550674953829506294284419335441935206896078875464405382993598960783464483117645753947887098239615652538877842045851`99.50721581006697*I, mmv[{0, 10}, {2, 12}, {4, 4}] -> 312.8049269385582471426777915035975878717009767274216090794621318229863284847096684625485029700027067710427677525784871`99.51251157033626, mmv[{0, 0}, {4, 10}, {2, 2}] -> 650.5650827215689103523982115197600475709477589354452926110611363262219134068801258930912349024421123585574340293942148`99.51651746035698, mmv[{0, 1}, {4, 10}, {2, 2}] -> 208.1799480782539777009622786164854454479323370811671262906541670398796039317603830348310082130345446842678374103720206`99.5126638923096*I, mmv[{0, 2}, {4, 10}, {2, 2}] -> -74.5466184702834902903425494036047729262019022658830774881681336926999227054713308227635035199889453891305186378194655`99.50463897520278, mmv[{0, 3}, {4, 10}, {2, 2}] -> -30.3886103352220515300293094416245732178471441977246260502746169903889468662128901158133482961594743889273813336459055`99.48896858740478*I, mmv[{0, 4}, {4, 10}, {2, 2}] -> 14.4447734861993431169733496120860004417825340743166183297757482840460360868359258887542288053958482132282460067618731`99.46201109964866, mmv[{0, 5}, {4, 10}, {2, 2}] -> 8.2658992842881799232009176130184874855179779980171080148775153649678779112116825341680528458835649656335976367156308`99.42362879843778*I, mmv[{0, 6}, {4, 10}, {2, 2}] -> -5.8932105772002614366451630942139834590879257338767393256526873850528367807897821666501093971713440670505021602755551`99.38024577707675, mmv[{0, 7}, {4, 10}, {2, 2}] -> -5.3426051639360467459815534269773300436827288470217158405014220630772678496484556417259372595022543536392110719202353`99.33830031485856*I, mmv[{0, 8}, {4, 10}, {2, 2}] -> 6.1003003043212352242069863472892032754588532752190066724358921003544474792446803717467468476699496654216734688289622`99.27687623271675, mmv[{1, 0}, {4, 10}, {2, 2}] -> 189.0121633413157721287524172593444013113377444369217098032267157132725560497473699579497914182579883624009403911113183`99.50857121547284*I, mmv[{1, 1}, {4, 10}, {2, 2}] -> -66.5048855815087731128283126816716188633439651657580278706676805254661893141695606981659421267923542167392552346068516`99.50254808498363, mmv[{1, 2}, {4, 10}, {2, 2}] -> -26.5252316488737933104055730764724450585770001933069300407063097998766109471410342533900234441951908035426637068701729`99.49142373686686*I, mmv[{1, 3}, {4, 10}, {2, 2}] -> 12.2575933199987725353846014942052487442674425113594164141462546178502043394042496980151410818981819116002057120423441`99.47304647383183, mmv[{1, 4}, {4, 10}, {2, 2}] -> 6.7586575079241659353245208768647524832107065157548718769885530448203680153967027691354006256779677655992643638266977`99.44899588612473*I, mmv[{1, 5}, {4, 10}, {2, 2}] -> -4.6010468282777596661546408502837215691890956976779882894197779010355895820744305023781393434252594641927878692649869`99.42205534197633, mmv[{1, 6}, {4, 10}, {2, 2}] -> -3.975898748523731919244312930561095521704034802569279887933603173199022292713625071030685356594788818765836569513869`99.40483205380824*I, mmv[{1, 7}, {4, 10}, {2, 2}] -> 4.4028995029475984056942765304247489414306472297225272399512485023859874715594933232175897829843348935464749083177908`99.40083773962667, mmv[{1, 8}, {4, 10}, {2, 2}] -> 6.3585877904377278492109110619582200785512432974036472214263097182314548976149238309520542206930252226923825310860069`99.40259298662745*I, mmv[{2, 0}, {4, 10}, {2, 2}] -> -61.2728046280258116725846118827899053912936057883766631125570403989369965191166623056062509623790061540137908307394202`99.48953068227243, mmv[{2, 1}, {4, 10}, {2, 2}] -> -23.968311991214088533651215521941265234573416636104822242091832100320978484802661386599350997673077327461304186705558`99.48034155793117*I, mmv[{2, 2}, {4, 10}, {2, 2}] -> 10.8320951625639509578681726218295653675958678045465423847805384383653642351833284172375083399368319078207735903351872`99.46511065887502, mmv[{2, 3}, {4, 10}, {2, 2}] -> 5.8197624190967347001686992514401967600641417549979652901599188966180836477585153822428474160112696156722893593647738`99.44473675051702*I, mmv[{2, 4}, {4, 10}, {2, 2}] -> -3.8436781705750064153261055905087210736346543930025132846203184273735424270266103327213612838501653532928917182509143`99.42942000371559, mmv[{2, 5}, {4, 10}, {2, 2}] -> -3.2078677386306691710422503813823636569544449727756308755775339932596797737026929529804040338496178872642590038658839`99.41622108113671*I, mmv[{2, 6}, {4, 10}, {2, 2}] -> 3.4078383485560725678759447416104853402662664574667499016131390786818770050342104461696070329628422085380721548897692`99.42343803907372, mmv[{2, 7}, {4, 10}, {2, 2}] -> 4.5565477576345086667884080087111036547176281528306790304476828161464022937949554221952092402325687741553631046910168`99.44550217750489*I, mmv[{2, 8}, {4, 10}, {2, 2}] -> -7.8525738253438123603169287245412193494985789916995199813797157786738375593769298477815787777621011152119945989068913`99.48402839964821, mmv[{0, 0}, {4, 10}, {2, 3}] -> 595.0921982779971697153500831187964517418493802891195132126177409730192895920509066616832541600400392211996182229161111`99.47786151897978, mmv[{0, 1}, {4, 10}, {2, 3}] -> 192.1914519117671145936611639337447799125958261309809752395762778096987907467809074053237300981709215387854138531425179`99.4781554241203*I, mmv[{0, 2}, {4, 10}, {2, 3}] -> -69.3203600614053645636977369974766519856958437380176821955098013116960089235998615160327905167212818310416836245908313`99.47374363437275, mmv[{0, 3}, {4, 10}, {2, 3}] -> -28.3176328728162479164018060962308970124092189368294070369211108399100127716811046158457031712049488913690215754311909`99.46023521908884*I, mmv[{0, 4}, {4, 10}, {2, 3}] -> 13.3648359159306446220220958668509713909406597326729177195800029908705881304002746096273483658894686731390558789713643`99.47894449412388, mmv[{0, 5}, {4, 10}, {2, 3}] -> 7.5589204295666411609094249602518967045962039601937035817040495709773655996831656843606110485786240414229681421641251`99.40737919136104*I, mmv[{0, 6}, {4, 10}, {2, 3}] -> -5.5624913730964637951639505190528519978818148642143749333764665074876269553334946310864748586649189464513865785136211`99.34372425831526, mmv[{0, 7}, {4, 10}, {2, 3}] -> -6.1677262602434526323777058522511852645113868063607253574254840574927549018617421447951032828701569319653307190935292`99.3298238749499*I, mmv[{0, 8}, {4, 10}, {2, 3}] -> 11.2268788795837091135687118480418089326236751285045123607625322827573562376278113452720702468385273135407675052917836`99.3504345877894, mmv[{1, 0}, {4, 10}, {2, 3}] -> 166.8755816696976546862702823964716083376920968113740656355486369150727049619398716289430025638688381444729824830357471`99.4545848771504*I, mmv[{1, 1}, {4, 10}, {2, 3}] -> -59.380073498369360248054104357364289630853205634825746076315818302118890782546776022228654956230422741381087170898175`99.45372127883087, mmv[{1, 2}, {4, 10}, {2, 3}] -> -23.795118335062836680495005364634930553557005571249613830870586426437503327937776747765161242399335138218809704173216`99.445390555025*I, mmv[{1, 3}, {4, 10}, {2, 3}] -> 10.9168029150152362229949898460676329666888009691982257024129393287230309450487163304015690596537802579091272475245918`99.42528308655136, mmv[{1, 4}, {4, 10}, {2, 3}] -> 5.9015717793201289288929392106321304997226823575975518625185399679461610845560543033104798400207134186360760144918994`99.477375132772*I, mmv[{1, 5}, {4, 10}, {2, 3}] -> -4.0157000250454301336524844758726685385919429083875636130897172951394288991301744223305131231579598838194490307935599`99.35513449566415, mmv[{1, 6}, {4, 10}, {2, 3}] -> -3.9494171741984472431763532909257535505397029005956458688446037360361549581999307399483850192709547941458051350615954`99.34582962249344*I, mmv[{1, 7}, {4, 10}, {2, 3}] -> 6.4238107491503182332390147478523038575750054958916885361382629344599718836880618492242474591833571410945027294834637`99.38612874953319, mmv[{1, 8}, {4, 10}, {2, 3}] -> 16.2998986029492274394837622977500977103096690739286052647821968675523153156000074119817907496581295960021912336951604`99.4407120254357*I, mmv[{2, 0}, {4, 10}, {2, 3}] -> -50.6266449399070810873695669617252016088025841666046280754809691866140232822379196756376177130368844577516000051672169`99.4069235652046, mmv[{2, 1}, {4, 10}, {2, 3}] -> -20.0629709617108943224746803965930947557007161477608644035718174821752880959517687719566966542531841895056680427694651`99.40394825803912*I, mmv[{2, 2}, {4, 10}, {2, 3}] -> 9.03208971367112141995051275798470777255328555153125071361372220677821661764366601059788276231208851780804769715209`99.38814876303283, mmv[{2, 3}, {4, 10}, {2, 3}] -> 4.7308900150749469501151116217133322655087270192340218326416206412169922877134994642352834567039703699560190226961867`99.3892231277564*I, mmv[{2, 4}, {4, 10}, {2, 3}] -> -3.0566738425521261012778989279976265819150854852100462755229530198088071877812493843938499332051939066304835848269666`99.38307210009917, mmv[{2, 5}, {4, 10}, {2, 3}] -> -2.7993518282703921991798308507599412461941743787583344621562238541525467245583081700859469446259176594996878691300104`99.30939335520885*I, mmv[{2, 6}, {4, 10}, {2, 3}] -> 4.2910255799574067708572422316177449285266263151312427084102911747729785820124353503473354870563880261104237563854989`99.35889008418422, mmv[{2, 7}, {4, 10}, {2, 3}] -> 10.5497205854209501129025875262468163913570384542403187610043290874853003491001969391304633221624796954815898674422741`99.43294445712552*I, mmv[{2, 8}, {4, 10}, {2, 3}] -> -34.4118549188554426579834676771270946416230818833336557841240318778479035165099400924776455243210139735202112234135881`99.48480616645188, mmv[{0, 0}, {4, 10}, {2, 4}] -> -626.5301131100462340354004051978702527782017502219998463091817934282171776448454337992749196044658170397174405838254418`99.51874896936778, mmv[{0, 1}, {4, 10}, {2, 4}] -> -202.0244560385280928189346321298838903761585684208000086730910882361201125680738813562697693259516941163730067138665318`99.51420884583709*I, mmv[{0, 2}, {4, 10}, {2, 4}] -> 72.9467925979368862491639254749492801346064244640773652851521663154562646480054910955667069833524348520718084945600551`99.50490397985271, mmv[{0, 3}, {4, 10}, {2, 4}] -> 29.9679846540120614151522586876296367579399536767285773544294868473742756457562678618757730575696292234717418650262357`99.4874317139694*I, mmv[{0, 4}, {4, 10}, {2, 4}] -> -14.3223075405034794367912977765209733433172515112863048466596478401520725117050870214828176497346161830463553722097761`99.45858728975604, mmv[{0, 5}, {4, 10}, {2, 4}] -> -8.2671999986988304784330603114976459476855022772629232596257823398929164788181963548936714252053923176967147631370736`99.41949565029506*I, mmv[{0, 6}, {4, 10}, {2, 4}] -> 6.2113635314964592628448863606587001004628106067841057124623381514938187756851368950244932290096749407925587036255935`99.38246981010957, mmv[{0, 7}, {4, 10}, {2, 4}] -> 6.8768461071029869710775772288460885929149552594367161171214648001408622583539688318692649539607356928933807555879166`99.37045246071801*I, mmv[{0, 8}, {4, 10}, {2, 4}] -> -12.1230413003250846600382886493458701209850199727005688967616861777512104164695629732826244755497138359559805094190661`99.38062181013747, mmv[{1, 0}, {4, 10}, {2, 4}] -> -180.1297563721117190376149544366845427213141797860039407739568678851803316485018640616812978703938526585176387049014068`99.51391826145027*I, mmv[{1, 1}, {4, 10}, {2, 4}] -> 64.1434716241420586218068260477450293005297875712428107688950718273694608906755810700949340975699080488033787394363555`99.5056428263489, mmv[{1, 2}, {4, 10}, {2, 4}] -> 25.8954706340122856190088119470703297959156939129933052007716253667515126335885491080270259851316556362747298971287067`99.49135931085935*I, mmv[{1, 3}, {4, 10}, {2, 4}] -> -12.0941716303397436605147745222474064574737143364878777242705963002747353554049661262044325635632962728224587594029841`99.4695607778567, mmv[{1, 4}, {4, 10}, {2, 4}] -> -6.7448935414308173533565693908221931669157141618277081519566879558620573758804037799380059012990469026281735638498738`99.44323588581997*I, mmv[{1, 5}, {4, 10}, {2, 4}] -> 4.7677512000532076535308724167570357111741326731485254741627397391078073154832424766671249821480279123208302899811388`99.41877614670562, mmv[{1, 6}, {4, 10}, {2, 4}] -> 4.7539153732503230596067746556033969293275908124921713887711336688855078525109902672514633722306095088885728718725351`99.41706152459356*I, mmv[{1, 7}, {4, 10}, {2, 4}] -> -7.4235590738179046912287730007784465824974266674400410215821275864655305539241103051661988048131182862533146537567091`99.44385227939978, mmv[{1, 8}, {4, 10}, {2, 4}] -> -17.7105352391543840231910923986659439125449683418546675328712335316961132516577584227889853841252484324178843541704178`99.47488593960294*I, mmv[{2, 0}, {4, 10}, {2, 4}] -> 57.4676258157162409381665830175932314416173544213278897597853616592949480662549650082747773494134563646468219220373969`99.50123895686137, mmv[{2, 1}, {4, 10}, {2, 4}] -> 22.9394061790177712579224869189641626245054141156253259962604751474220046752630541632493599921218419268690161140178415`99.48580147474371*I, mmv[{2, 2}, {4, 10}, {2, 4}] -> -10.5637975858298840492563112914179919801808469328495514283034310595495520737291546204600763766101405407134989133981864`99.46394903389091, mmv[{2, 3}, {4, 10}, {2, 4}] -> -5.7776974539434523476119557640703628143527973163639264412162350642345236229514238031151356562148509491261966999029138`99.43861240666737*I, mmv[{2, 4}, {4, 10}, {2, 4}] -> 3.955876541837587055325233778817975684280216739997094698541645569094778780551656357419354975087690613024241395275972`99.42336531970545, mmv[{2, 5}, {4, 10}, {2, 4}] -> 3.7346636613952988839069095271890074650741198230293149689508974124916943468455955515038751017014658264677646377744933`99.42233192186153*I, mmv[{2, 6}, {4, 10}, {2, 4}] -> -5.4291135479013256753094476326302699726021695888146857130217216924150643896096960741903494284792746438056725405115654`99.45363786626893, mmv[{2, 7}, {4, 10}, {2, 4}] -> -12.1290794096332799904989194047006550941377601787598511666353250441671584358937969300764907211082418286572583550093795`99.4906546553456*I, mmv[{2, 8}, {4, 10}, {2, 4}] -> 36.8681346409493125794475635833310845675926014041765955762615715154709620313333629323480573435760663769293049509151402`99.51393670016772, mmv[{0, 0}, {4, 10}, {3, 2}] -> -591.9394742150813873153609884048903364806043959316159912109485757160320177634628840744773683857173488957987023813455719`99.47361757935657, mmv[{0, 1}, {4, 10}, {3, 2}] -> -190.0288500895449443418315610373906988617946205597402967541321574111106766736870019110150163439493112178283089529603267`99.46877665872202*I, mmv[{0, 2}, {4, 10}, {3, 2}] -> 67.4085164005094842096316980321713328482325999269256665821098314366784272966149902517625428225854688886902496778747759`99.44967661758876, mmv[{0, 3}, {4, 10}, {3, 2}] -> 26.1953149986017150273596081185411115390841343936420612484786564543610295663476006538698259247160755165106919590684821`99.39368848256366*I, mmv[{0, 4}, {4, 10}, {3, 2}] -> -10.4313666467297882094321238343076099535618833365956800697574352194807667037748552109887256950322566892758835719548827`99.24076030227168, mmv[{0, 5}, {4, 10}, {3, 2}] -> -2.5967620570045908323627973747858815763997650606753104273806803199057270589519709079236819398721936842352247178057925`99.12621584056056*I, mmv[{0, 6}, {4, 10}, {3, 2}] -> -4.4369660971948335320331171576848551496706014075763485695445956484642102493872001810113019194179324490916940483980437`98.90347920168718, mmv[{0, 7}, {4, 10}, {3, 2}] -> -17.1865357444040173870268738742220268868960181798964028108831598169285715166404833806640333163845264521423199714962951`99.26975034059197*I, mmv[{0, 8}, {4, 10}, {3, 2}] -> 50.626644939907081087369566961725201608802584166604628075480969186614023282237919675637617713036884457751600004896822`99.39492286557886, mmv[{1, 0}, {4, 10}, {3, 2}] -> -162.8509541951056586913471605185623699735733379526813027825254594787100225637343709605319278276659626287908364117785054`99.44032161715143*I, mmv[{1, 1}, {4, 10}, {3, 2}] -> 56.5396437803585381405453581998121018240065835948500925403761311497139860019806884487319161423195759383935273254918348`99.41868539594451, mmv[{1, 2}, {4, 10}, {3, 2}] -> 20.9900269964097030661667090140811911918848223681966452488778241822937847654429146064470439224783413628799947062369565`99.34823222206917*I, mmv[{1, 3}, {4, 10}, {3, 2}] -> -7.2685159208294144111184008018399367148960610158276018874137991964156204026995634637831266238883970546207900612858226`99.13341506896857, mmv[{1, 4}, {4, 10}, {3, 2}] -> -0.001680555454690042352472050698308170628540272013542163548495947465112954714392033082202588927620969308606831031465`96.19223408747534*I, mmv[{1, 5}, {4, 10}, {3, 2}] -> -7.3885145527382722727373162138804563374558423329300862481490246566718664551422965573857756096414976359728872236317741`99.13882176600617, mmv[{1, 6}, {4, 10}, {3, 2}] -> -21.6947660361133877419811987821995313111983172295059224609695474861234940222870043875032964996670146401628895112618623`99.3659317619575*I, mmv[{1, 7}, {4, 10}, {3, 2}] -> 59.3390169293422588276565978369160330598621122124169642119559271770191678281922071448674059094671974082455497390752575`99.45137126183265, mmv[{1, 8}, {4, 10}, {3, 2}] -> 173.1884339362136693921473517435647748920600060408806810662951142438397102225107384669539276080924365372143896445917988`99.48578113439626*I, mmv[{2, 0}, {4, 10}, {3, 2}] -> 45.2313536271229503140146266341140459341410500558470494071841631018554570294025412193928461619662235986176518563497705`99.31369472069233, mmv[{2, 1}, {4, 10}, {3, 2}] -> 15.8149889924021118673183068221908179159992352389949881931499189645985731493972851545039085209377846568042204119743669`99.21629627488052*I, mmv[{2, 2}, {4, 10}, {3, 2}] -> -4.1705910029034682200500871050348695408331212743315867529116081526052503499411393279838006965064209686661952979332011`98.87496109082011, mmv[{2, 3}, {4, 10}, {3, 2}] -> 2.6009634456413159382439775015316520029711157407091658362519201885685094457379509906291884121912461075067417953877788`99.13842521508593*I, mmv[{2, 4}, {4, 10}, {3, 2}] -> -10.4924210422121401777144901378409655338108843968327563383410684430261349864858373740609405143540261434171573992524417`99.26254398642293, mmv[{2, 5}, {4, 10}, {3, 2}] -> -26.6672810916204344176513535048321572668784841969302367194127348324457498976059413698156332848402685592663012858259392`99.40861423616022*I, mmv[{2, 6}, {4, 10}, {3, 2}] -> 69.3203600614053645636977369974766519856958437380176821955098013116960089235998615160327905167212818310416836244949404`99.47284513245067, mmv[{2, 7}, {4, 10}, {3, 2}] -> 197.1079539751476037062978980318143351443771972758904919563336830229094516574273943807967497120613078275792102829986029`99.49987461190469*I, mmv[{2, 8}, {4, 10}, {3, 2}] -> -618.6706344020339679553878246781018025191136577387797630350407803144177056316468020148770032433593725850879849919454137`99.51117058278543, mmv[{0, 0}, {4, 10}, {3, 3}] -> -653.0824893208894106133712923552288971607367396221134188191648121922656091481567421073546487676803865586081962163066258`99.51636545254472, mmv[{0, 1}, {4, 10}, {3, 3}] -> -209.9359484393858081525946895624167033630930498065461502325618535184679531534250690310248176543400719101384817029222181`99.5122627052648*I, mmv[{0, 2}, {4, 10}, {3, 3}] -> 76.167264402779825760461937785302260919422169896248987330129946795480395259387954701007331278499801513555661497051548`99.50346372513117, mmv[{0, 3}, {4, 10}, {3, 3}] -> 32.2735171911926621414931534393016667129077979268672481976993009307005164241541058737594337590846018701222157833218687`99.48633057034269*I, mmv[{0, 4}, {4, 10}, {3, 3}] -> -17.1525431696783347933606130569405181222584583754826588181955699884976381996045339453810666511687500687597269699216338`99.50853503147006, mmv[{0, 5}, {4, 10}, {3, 3}] -> -12.969748304216224629147516523077674879791980085097466543735962260884270267217512231412230303156133917645291134963126`99.44047151552878*I, mmv[{0, 6}, {4, 10}, {3, 3}] -> 15.5243423864165424240519080775633166404473466473001666207204565794388716867111155933322543379309864584029264021827066`99.44493876042664, mmv[{0, 7}, {4, 10}, {3, 3}] -> 28.0290415230915109221384389750783759396297927274011295287473881796139357869446242119693317013191559435419603785186201`99.46640716989373*I, mmv[{0, 8}, {4, 10}, {3, 3}] -> -66.4287490477317166190935185702339129980203992515233954405704205446372151292992412997197480956278740203586226118766055`99.48216076024127, mmv[{1, 0}, {4, 10}, {3, 3}] -> -192.667626434381760756236569572293982641645296763511109941790465970507752986918207794411745468097078744562772144084342`99.51350375422925*I, mmv[{1, 1}, {4, 10}, {3, 3}] -> 69.0855305902168265753650732428110269090056498418049391102375720508184917927271734251854702292704183860676773657036362`99.50627333176666, mmv[{1, 2}, {4, 10}, {3, 3}] -> 29.1230946152701004144963258873662434432290505823496882317560539987087934866113570646035312059584096507288016446265857`99.49200639278823*I, mmv[{1, 3}, {4, 10}, {3, 3}] -> -15.7143554185596135263958061400859879844310036754900493476743595217537054389502111631020969382589060225197896840007025`99.47142920240513, mmv[{1, 4}, {4, 10}, {3, 3}] -> -12.4473406846669746363860967593965512972045140227215418298027047826507796447572180778281966072186237222517565359072023`99.5038085908736*I, mmv[{1, 5}, {4, 10}, {3, 3}] -> 15.7176959792941020934097764868941138471625624578907638825697837340321605874672495756957943672606382674730748818533382`99.46698828803906, mmv[{1, 6}, {4, 10}, {3, 3}] -> 29.123094615270100414496325887366243443229050582349688231756053998708793486611357064603531205958409650728801644610443`99.4872758175207*I, mmv[{1, 7}, {4, 10}, {3, 3}] -> -69.0650023057032758651663199825868986235101031306005481780576264882686303155498889865048457058888057194999086498168746`99.50303032902796, mmv[{1, 8}, {4, 10}, {3, 3}] -> -192.6676264343817607562365695722939826416452967635111099417904659705077529869182077944117454680970787445627721440828589`99.51103106293573*I, mmv[{2, 0}, {4, 10}, {3, 3}] -> 66.428749047731716619093518570233912998020399251523395440570420544637215129299241299719748095627874020358622611885054`99.48112840987784, mmv[{2, 1}, {4, 10}, {3, 3}] -> 28.0290415230915109221384389750783759396297927274011295287473881796139357869446242119693317013191559435419603785248939`99.46628128494447*I, mmv[{2, 2}, {4, 10}, {3, 3}] -> -15.5243423864165424240519080775633166404473466473001666207204565794388716867111155933322543379309864584029264021891039`99.44874177383659, mmv[{2, 3}, {4, 10}, {3, 3}] -> -12.9697483042162246291475165230776748797919800850974665437359622608842702672175122314122303031561339176452911349364369`99.44529842600471*I, mmv[{2, 4}, {4, 10}, {3, 3}] -> 17.1525431696783347933606130569405181222584583754826588181955699884976381996045339453810666511687500687597269699216338`99.50853503147007, mmv[{2, 5}, {4, 10}, {3, 3}] -> 32.2735171911926621414931534393016667129077979268672481976993009307005164241541058737594337590846018701222157833272631`99.48876044494733*I, mmv[{2, 6}, {4, 10}, {3, 3}] -> -76.1672644027798257604619377853022609194221698962489873301299467954803952593879547010073312784998015135556614970346019`99.5059800458964, mmv[{2, 7}, {4, 10}, {3, 3}] -> -209.9359484393858081525946895624167033630930498065461502325618535184679531534250690310248176543400719101384817029142353`99.51497455318197*I, mmv[{2, 8}, {4, 10}, {3, 3}] -> 653.0824893208894106133712923552288971607367396221134188191648121922656091481567421073546487676803865586081962162698785`99.51869103463744, mmv[{0, 0}, {4, 10}, {3, 4}] -> 618.6706344020339679553878246781018025191136577387797630350407803144177056316468020148770032433593725850879849919422233`99.5117722632187, mmv[{0, 1}, {4, 10}, {3, 4}] -> 197.1079539751476037062978980318143351443771972758904919563336830229094516574273943807967497120613078275792102830088191`99.49934043274008*I, mmv[{0, 2}, {4, 10}, {3, 4}] -> -69.3203600614053645636977369974766519856958437380176821955098013116960089235998615160327905167212818310416836245094323`99.4710950971333, mmv[{0, 3}, {4, 10}, {3, 4}] -> -26.667281091620434417651353504832157266878484196930236719412734832445749897605941369815633284840268559266301285843451`99.40498974063674*I, mmv[{0, 4}, {4, 10}, {3, 4}] -> 10.4924210422121401777144901378409655338108843968327563383410684430261349864858373740609405143540261434171573992481063`99.24266105903995, mmv[{0, 5}, {4, 10}, {3, 4}] -> 2.600963445641315938243977501531652002971115740709165836251920188568509445737950990629188412191246107506741795388009`99.11858641694049*I, mmv[{0, 6}, {4, 10}, {3, 4}] -> 4.1705910029034682200500871050348695408331212743315867529116081526052503499411393279838006965064209686661952979279621`98.86890697771737, mmv[{0, 7}, {4, 10}, {3, 4}] -> 15.814988992402111867318306822190817915999235238994988193149918964598573149397285154503908520937784656804220411955451`99.21536195647646*I, mmv[{0, 8}, {4, 10}, {3, 4}] -> -45.2313536271229503140146266341140459341410500558470494071841631018554570294025412193928461619662235986176518563613003`99.31433295016159, mmv[{1, 0}, {4, 10}, {3, 4}] -> 173.5026690209046868619426184165780755295031382986890032047527524001265183052208678453121502171313454014953105931990341`99.49304984903415*I, mmv[{1, 1}, {4, 10}, {3, 4}] -> -59.3800734983693602480541043573642896308532056348257460763158183021188907825467760222286549562304227413810871707942783`99.45729382134996, mmv[{1, 2}, {4, 10}, {3, 4}] -> -21.6947660361133877419811987821995313111983172295059224609695474861234940222870043875032964996670146401628895112675465`99.3711051676266*I, mmv[{1, 3}, {4, 10}, {3, 4}] -> 7.3846967690417139104356358175283124943340608673292696368399684140679177139799669429929785479252322131691327118034733`99.14156813527029, mmv[{1, 4}, {4, 10}, {3, 4}] -> -0.0016805554546900423524720506983081706285402720135421635484959474651129547143920330822025889276209693086068310312646`96.18251359109986*I, mmv[{1, 5}, {4, 10}, {3, 4}] -> 7.2650676000712326645233346373928390501409035630268643030056193643862473461658463927186647616930605437012698570463068`99.12699806073103, mmv[{1, 6}, {4, 10}, {3, 4}] -> 20.9900269964097030661667090140811911918848223681966452488778241822937847654429146064470439224783413628799947062253803`99.34273690966461*I, mmv[{1, 7}, {4, 10}, {3, 4}] -> -56.5603337049076286201157551864946878125375283116545180468252101418902243411829908751186873154915950039106485509007257`99.41539724269215, mmv[{1, 8}, {4, 10}, {3, 4}] -> -162.8509541951056586913471605185623699735733379526813027825254594787100225637343709605319278276659626287908364118069966`99.43772066570088*I, mmv[{2, 0}, {4, 10}, {3, 4}] -> -50.626644939907081087369566961725201608802584166604628075480969186614023282237919675637617713036884457751600004907114`99.40888110243876, mmv[{2, 1}, {4, 10}, {3, 4}] -> -17.1865357444040173870268738742220268868960181798964028108831598169285715166404833806640333163845264521423199714875751`99.27681861342373*I, mmv[{2, 2}, {4, 10}, {3, 4}] -> 4.4369660971948335320331171576848551496706014075763485695445956484642102493872001810113019194179324490916940483978164`98.90756295155396, mmv[{2, 3}, {4, 10}, {3, 4}] -> -2.5967620570045908323627973747858815763997650606753104273806803199057270589519709079236819398721936842352247178098379`99.13068475344677*I, mmv[{2, 4}, {4, 10}, {3, 4}] -> 10.4313666467297882094321238343076099535618833365956800697574352194807667037748552109887256950322566892758835719570019`99.25507390985183, mmv[{2, 5}, {4, 10}, {3, 4}] -> 26.1953149986017150273596081185411115390841343936420612484786564543610295663476006538698259247160755165106919590725443`99.39490528618181*I, mmv[{2, 6}, {4, 10}, {3, 4}] -> -67.4085164005094842096316980321713328482325999269256665821098314366784272966149902517625428225854688886902496778614945`99.45176238930884, mmv[{2, 7}, {4, 10}, {3, 4}] -> -190.0288500895449443418315610373906988617946205597402967541321574111106766736870019110150163439493112178283089529599076`99.47136027925201*I, mmv[{2, 8}, {4, 10}, {3, 4}] -> 591.9394742150813873153609884048903364806043959316159912109485757160320177634628840744773683857173488957987023813561937`99.47590708930147, mmv[{0, 0}, {4, 10}, {4, 2}] -> -36.8681346409493125794475635833310845675926014041765955762615715154709620313333629323480573435760663769293049509406613`99.46773302408862, mmv[{0, 1}, {4, 10}, {4, 2}] -> -12.2157073664093931949933266305627029791044425645467288595035154951664299723877650106679281714994322404033258458682943`99.41777569438796*I, mmv[{0, 2}, {4, 10}, {4, 2}] -> 5.4291135479013256753094476326302699726021695888146857130217216924150643896096960741903494284792746438056725405177585`99.34650356957381, mmv[{0, 3}, {4, 10}, {4, 2}] -> 3.7202256685992800164911749895453328175796727587315020201395323373251490907632675380719688599696007578434200559720059`99.2994980593384*I, mmv[{0, 4}, {4, 10}, {4, 2}] -> -3.9558765418375870553252337788179756842802167399970946985416455690947787805516563574193549750876906130242413952807208`99.30970422308008, mmv[{0, 5}, {4, 10}, {4, 2}] -> -5.793682374539044665107947573604431174078792280407933634543103540311770156471144103700460423846558703674578201192364`99.35669572114264*I, mmv[{0, 6}, {4, 10}, {4, 2}] -> 10.5637975858298840492563112914179919801808469328495514283034310595495520737291546204600763766101405407134989134022601`99.40939528495166, mmv[{0, 7}, {4, 10}, {4, 2}] -> 22.7675038272901716177538975801441613527746537563294905744751597212203252200328362533257263015018234535604134368721213`99.44997466730763*I, mmv[{0, 8}, {4, 10}, {4, 2}] -> -56.1519350180256142136571881560342501673173022037192546091690612952318105813536315826354894964606666775011723467201537`99.47021433012493, mmv[{1, 0}, {4, 10}, {4, 2}] -> -17.7105352391543840231910923986659439125449683418546675328712335316961132516577584227889853841252484324178843541927431`99.43581073530727*I, mmv[{1, 1}, {4, 10}, {4, 2}] -> 7.4649389229160856503695669741436185595593161010488920344802855708180072323287151579397411511571564172875571046304927`99.39116368334864, mmv[{1, 2}, {4, 10}, {4, 2}] -> 4.7539153732503230596067746556033969293275908124921713887711336688855078525109902672514633722306095088885728718757775`99.35851876878111*I, mmv[{1, 3}, {4, 10}, {4, 2}] -> -4.760854558536844160340740087862840381663817767547050305346380075049061202415808334538201257757354890481789881513158`99.36675501147089, mmv[{1, 4}, {4, 10}, {4, 2}] -> -6.7448935414308173533565693908221931669157141618277081519566879558620573758804037799380059012990469026281735638581813`99.4160743367814*I, mmv[{1, 5}, {4, 10}, {4, 2}] -> 12.1018071977328603851181353149516941437172772676895109468887087854826328377296253549900266869958271184299677830841996`99.44677353318396, mmv[{1, 6}, {4, 10}, {4, 2}] -> 25.8954706340122856190088119470703297959156939129933052007716253667515126335885491080270259851316556362747298971210731`99.47921659258914*I, mmv[{1, 7}, {4, 10}, {4, 2}] -> -64.061358486087855781011813006848516158547600726425247040175289577170014981966443315372436004043457382532303876038251`99.49906209016157, mmv[{1, 8}, {4, 10}, {4, 2}] -> -179.5012862027296840980244210906579414464279152703872964970415915726067154830816053049648526523160349299557968076782693`99.50831804288178*I, mmv[{2, 0}, {4, 10}, {4, 2}] -> 12.1230413003250846600382886493458701209850199727005688967616861777512104164695629732826244755497138359559805094395272`99.38997534928626, mmv[{2, 1}, {4, 10}, {4, 2}] -> 6.8768461071029869710775772288460885929149552594367161171214648001408622583539688318692649539607356928933807556018044`99.36872113291993*I, mmv[{2, 2}, {4, 10}, {4, 2}] -> -6.2113635314964592628448863606587001004628106067841057124623381514938187756851368950244932290096749407925587036336324`99.37814002985499, mmv[{2, 3}, {4, 10}, {4, 2}] -> -8.2671999986988304784330603114976459476855022772629232596257823398929164788181963548936714252053923176967147631530222`99.4140753827523*I, mmv[{2, 4}, {4, 10}, {4, 2}] -> 14.3223075405034794367912977765209733433172515112863048466596478401520725117050870214828176497346161830463553722105975`99.47026534118417, mmv[{2, 5}, {4, 10}, {4, 2}] -> 29.9679846540120614151522586876296367579399536767285773544294868473742756457562678618757730575696292234717418650340905`99.48505465664653*I, mmv[{2, 6}, {4, 10}, {4, 2}] -> -72.9467925979368862491639254749492801346064244640773652851521663154562646480054910955667069833524348520718084945727024`99.50396962180508, mmv[{2, 7}, {4, 10}, {4, 2}] -> -202.0244560385280928189346321298838903761585684208000086730910882361201125680738813562697693259516941163730067138690416`99.51381313060631*I, mmv[{2, 8}, {4, 10}, {4, 2}] -> 626.5301131100462340354004051978702527782017502219998463091817934282171776448454337992749196044658170397174405838660949`99.51811025533927, mmv[{0, 0}, {4, 10}, {4, 3}] -> 34.4118549188554426579834676771270946416230818833336557841240318778479035165099400924776455243210139735202112234443777`99.43869583506707, mmv[{0, 1}, {4, 10}, {4, 3}] -> 10.635671761284749932986882195656817027222418633888236471896986800586140076715305894092280167472488932135891206019755`99.36065803050583*I, mmv[{0, 2}, {4, 10}, {4, 3}] -> -4.2910255799574067708572422316177449285266263151312427084102911747729785820124353503473354870563880261104237563894925`99.25157127031925, mmv[{0, 3}, {4, 10}, {4, 3}] -> -2.7853650227492489213708380174176314314339287852198281679952139375849560077285529070737877729481733742698540555014189`99.18538410631365*I, mmv[{0, 4}, {4, 10}, {4, 3}] -> 3.0566738425521261012778989279976265819150854852100462755229530198088071877812493843938499332051939066304835848269666`99.38307210009917, mmv[{0, 5}, {4, 10}, {4, 3}] -> 4.7448768205960902279241044550556420802689726127725281268026305577845830045432547272474426283817146551858528363231272`99.30383769907816*I, mmv[{0, 6}, {4, 10}, {4, 3}] -> -9.0320897136711214199505127579847077725532855515312507136137222067782166176436660105978827623120885178080476971508086`99.33804435401204, mmv[{0, 7}, {4, 10}, {4, 3}] -> -19.9770197858470945023903857271830941198353359681129466926791597690744483683366598169948798089431749528513667041891859`99.37521672897535*I, mmv[{0, 8}, {4, 10}, {4, 3}] -> 50.6266449399070810873695669617252016088025841666046280754809691866140232822379196756376177130368844577516000051396829`99.39235015688303, mmv[{1, 0}, {4, 10}, {4, 3}] -> 16.2998986029492274394837622977500977103096690739286052647821968675523153156000074119817907496581295960021912337381143`99.40125589993865*I, mmv[{1, 1}, {4, 10}, {4, 3}] -> -6.4648673181774196536365212683005604285660989183004704004981540595596948380426307265854965059465824742300401612113718`99.33265015697293, mmv[{1, 2}, {4, 10}, {4, 3}] -> -3.9494171741984472431763532909257535505397029005956458688446037360361549581999307399483850192709547941458051350586528`99.28505094358233*I, mmv[{1, 3}, {4, 10}, {4, 3}] -> 4.0090189035764529996245437822564168131288253435861345432988688705825186020960975971431182651544953939128786350933706`99.3004222380175, mmv[{1, 4}, {4, 10}, {4, 3}] -> 5.9015717793201289288929392106321304997226823575975518625185399679461610845560543033104798400207134186360760144918994`99.477375132772*I, mmv[{1, 5}, {4, 10}, {4, 3}] -> -10.9234840364842133570229305396838846921519185339996547722037877532799412420827931555889639176572447478156976432320017`99.40269986302361, mmv[{1, 6}, {4, 10}, {4, 3}] -> -23.7951183350628366804950053646349305535570055712496138308705864264375033279377767477651612423993351382188097041955538`99.43537491159063*I, mmv[{1, 7}, {4, 10}, {4, 3}] -> 59.3390169293422588276565978369160330598621122124169642119559271770191678281922071448674059094671974082455497392022957`99.45107386966009, mmv[{1, 8}, {4, 10}, {4, 3}] -> 166.8755816696976546862702823964716083376920968113740656355486369150727049619398716289430025638688381444729824830229744`99.45527030816511*I, mmv[{2, 0}, {4, 10}, {4, 3}] -> -11.2268788795837091135687118480418089326236751285045123607625322827573562376278113452720702468385273135407675053169448`99.35892774689377, mmv[{2, 1}, {4, 10}, {4, 3}] -> -6.16772626024345263237770585225118526451138680636072535742548405749275490186174214479510328287015693196533071911231`99.32619731943987*I, mmv[{2, 2}, {4, 10}, {4, 3}] -> 5.5624913730964637951639505190528519978818148642143749333764665074876269553334946310864748586649189464513865785396829`99.33658925501497, mmv[{2, 3}, {4, 10}, {4, 3}] -> 7.5589204295666411609094249602518967045962039601937035817040495709773655996831656843606110485786240414229681421852595`99.40071207776826*I, mmv[{2, 4}, {4, 10}, {4, 3}] -> -13.3648359159306446220220958668509713909406597326729177195800029908705881304002746096273483658894686731390558789713643`99.47894449412388, mmv[{2, 5}, {4, 10}, {4, 3}] -> -28.3176328728162479164018060962308970124092189368294070369211108399100127716811046158457031712049488913690215754361954`99.45756695761695*I, mmv[{2, 6}, {4, 10}, {4, 3}] -> 69.3203600614053645636977369974766519856958437380176821955098013116960089235998615160327905167212818310416836245968126`99.47389069705021, mmv[{2, 7}, {4, 10}, {4, 3}] -> 192.1914519117671145936611639337447799125958261309809752395762778096987907467809074053237300981709215387854138531533153`99.47976988932402*I, mmv[{2, 8}, {4, 10}, {4, 3}] -> -595.092198277997169715350083118796451741849380289119513212617740973019289592050906661683254160040039221199618222895706`99.4797117213722, mmv[{0, 0}, {4, 10}, {4, 4}] -> 6.5368830276531856358075338629822380751985267740908848307634154146107000744755964221422909248093114280663450235949453`99.30909710865936, mmv[{0, 1}, {4, 10}, {4, 4}] -> 4.3846454059069090266198186698911023829868677935348436086623673899447228385647375122715755496125503008467604275447899`99.28542793068922*I, mmv[{0, 2}, {4, 10}, {4, 4}] -> -3.4078383485560725678759447416104853402662664574667499016131390786818770050342104461696070329628422085380721548864569`99.26648740663425, mmv[{0, 3}, {4, 10}, {4, 4}] -> -3.223852659226261488538242190916432016680439936819638068904402469336926307222413253565728801481325641812640505155847`99.26921232896777*I, mmv[{0, 4}, {4, 10}, {4, 4}] -> 3.8436781705750064153261055905087210736346543930025132846203184273735424270266103327213612838501653532928917182530501`99.30143869707464, mmv[{0, 5}, {4, 10}, {4, 4}] -> 5.8053244263007158327529647137965221125696946907001523413485538214515383916761873688109411742794045470479447775561721`99.35523370867814*I, mmv[{0, 6}, {4, 10}, {4, 4}] -> -10.8320951625639509578681726218295653675958678045465423847805384383653642351833284172375083399368319078207735903444944`99.41133059204232, mmv[{0, 7}, {4, 10}, {4, 4}] -> -24.054939947990201738145622747803313119540099021891699934960022551320250021296629467190788448064267739207371677563832`99.4535522882016*I, mmv[{0, 8}, {4, 10}, {4, 4}] -> 61.2728046280258116725846118827899053912936057883766631125570403989369965191166623056062509623790061540137908307649994`99.4744454985168, mmv[{1, 0}, {4, 10}, {4, 4}] -> 5.7301176210556929096203777159316188036649787817870029445110334056578387321946650742356090026152074941305406339056354`99.33841254728577*I, mmv[{1, 1}, {4, 10}, {4, 4}] -> -4.3207863648933955648992634895282357994484603849049635112314662521865415628503555684950916894578842272754000449273463`99.3257524403735, mmv[{1, 2}, {4, 10}, {4, 4}] -> -3.975898748523731919244312930561095521704034802569279887933603173199022292713625071030685356594788818765836569510062`99.33069655019916*I, mmv[{1, 3}, {4, 10}, {4, 4}] -> 4.608682395670876390758001642988009255432658628879621512037890386243487064399089731163733466857790309800296892943764`99.35859214640458, mmv[{1, 4}, {4, 10}, {4, 4}] -> 6.7586575079241659353245208768647524832107065157548718769885530448203680153967027691354006256779677655992643638377294`99.41379912146921*I, mmv[{1, 5}, {4, 10}, {4, 4}] -> -12.2506966784824090421944691653110534147571276057579412453298949537914582263368155558862173575075088897611653035702678`99.4467504733262, mmv[{1, 6}, {4, 10}, {4, 4}] -> -26.5252316488737933104055730764724450585770001933069300407063097998766109471410342533900234441951908035426637068950207`99.48010180220425*I, mmv[{1, 7}, {4, 10}, {4, 4}] -> 66.5462654306069540719691066550367908404058545993668788835658385098186659925741655509394844731363923477734976854852608`99.50002602435222, mmv[{1, 8}, {4, 10}, {4, 4}] -> 189.0121633413157721287524172593444013113377444369217098032267157132725560497473699579497914182579883624009403911418846`99.50912140479117*I, mmv[{2, 0}, {4, 10}, {4, 4}] -> -6.1003003043212352242069863472892032754588532752190066724358921003544474792446803717467468476699496654216734688826374`99.33633249246415, mmv[{2, 1}, {4, 10}, {4, 4}] -> -5.342605163936046745981553426977330043682728847021715840501422063077267849648455641725937259502254353639211071929159`99.3431966984316*I, mmv[{2, 2}, {4, 10}, {4, 4}] -> 5.8932105772002614366451630942139834590879257338767393256526873850528367807897821666501093971713440670505021602990835`99.37001495933197, mmv[{2, 3}, {4, 10}, {4, 4}] -> 8.2658992842881799232009176130184874855179779980171080148775153649678779112116825341680528458835649656335976367437615`99.41137843167057*I, mmv[{2, 4}, {4, 10}, {4, 4}] -> -14.444773486199343116973349612086000441782534074316618329775748284046036086835925888754228805395848213228246006765064`99.4693788796423, mmv[{2, 5}, {4, 10}, {4, 4}] -> -30.3886103352220515300293094416245732178471441977246260502746169903889468662128901158133482961594743889273813336529578`99.48527757023375*I, mmv[{2, 6}, {4, 10}, {4, 4}] -> 74.5466184702834902903425494036047729262019022658830774881681336926999227054713308227635035199889453891305186378329849`99.50442987793534, mmv[{2, 7}, {4, 10}, {4, 4}] -> 208.1799480782539777009622786164854454479323370811671262906541670398796039317603830348310082130345446842678374103882368`99.51417119947958*I, mmv[{2, 8}, {4, 10}, {4, 4}] -> -650.5650827215689103523982115197600475709477589354452926110611363262219134068801258930912349024421123585574340294226529`99.51833728803847, mmv[{0, 0}, {6, 8}, {2, 2}] -> -523.4148217750041617300404306777831124741341191547341827027119523376186933701786237680010524086594601192638680795867339`99.51526668842435, mmv[{0, 1}, {6, 8}, {2, 2}] -> -168.7897288226284636055278865781697040112662436471074771049532529088189012796212829602981812370029745690285403998399799`99.50991666141921*I, mmv[{0, 2}, {6, 8}, {2, 2}] -> 61.7706511933294814572239694429021215635918269087463877557739644022745566878788130297091680322752052330681035906472849`99.49939450041009, mmv[{0, 3}, {6, 8}, {2, 2}] -> 26.3297662079839921745705093257913745189121718067487786873119460672732542082150958069087566383751747704073887227014047`99.4789400699466*I, mmv[{0, 4}, {6, 8}, {2, 2}] -> -13.5360786035881570725778188138966465205368286613934696288384614511500811277114531606578487847810752642277632266317657`99.44239408197987, mmv[{0, 5}, {6, 8}, {2, 2}] -> -8.7094852009368790636602777848085513588784921465121629880531736875555914285866459445879996803042197551775310293954957`99.38303478412645*I, mmv[{0, 6}, {6, 8}, {2, 2}] -> 7.1621162715026617941063245387874720268908179549704112609640259230925295963542322797331251419684525647122289289856981`99.27290279289505, mmv[{1, 0}, {6, 8}, {2, 2}] -> -159.2429597998145971303612633796977932159773247348453153957431203111973991241441461184169467939786369156481515674204516`99.50750541953592*I, mmv[{1, 1}, {6, 8}, {2, 2}] -> 56.373637976596410224923965287234664345574714996814480317433459546117089139060763770490560804341413757788570920619406`99.49885849256032, mmv[{1, 2}, {6, 8}, {2, 2}] -> 22.981155514466515935795633131669516717663192091690256251130230544745131684062207167920470902164144587312532682015014`99.4834918232859*I, mmv[{1, 3}, {6, 8}, {2, 2}] -> -11.1377045640256453226492410073527930064685935760396230221694390057868362821848077895855905487683824316274919525951817`99.4579142793209, mmv[{1, 4}, {6, 8}, {2, 2}] -> -6.6735638752605457564685004075287570625852350161478627569737366905024446996054167690696373678042402287301914193432252`99.42080431041224*I, mmv[{1, 5}, {6, 8}, {2, 2}] -> 5.1138481641233549533987925196766820379597039742318543073646282989900874361053018051164922272911682983049704847804692`99.37289965746737, mmv[{1, 6}, {6, 8}, {2, 2}] -> 5.1009043339182474077315256226482255729038029781399748218103470864512083959892839902350673287843923108597959893133564`99.29538136813153*I, mmv[{2, 0}, {6, 8}, {2, 2}] -> 55.1440888487159342215006979912161799165947175660920041860667117938323400123273507790778841992233260380548914591023794`99.50599944919344, mmv[{2, 1}, {6, 8}, {2, 2}] -> 21.7040327469428539150953027252843689995261894587449267300636276029082577582601716113618740221185909185034776207601968`99.49385755332057*I, mmv[{2, 2}, {6, 8}, {2, 2}] -> -10.0632047783497911908907722887274884729496292988549794005814969448465275825973633698430664357816914841009457966540943`99.4722561990345, mmv[{2, 3}, {6, 8}, {2, 2}] -> -5.7164609050176660437244763119414087741582464330274268460306177696580686449295567834544716077870780134995865407216578`99.4408260342109*I, mmv[{2, 4}, {6, 8}, {2, 2}] -> 4.1268890504207702280762704220242556755940204070613206597940617407085628548048424979557263529868173847001517658451037`99.40034527406897, mmv[{2, 5}, {6, 8}, {2, 2}] -> 3.8302035282062484068539344261719889166608611294626081232016738644270151835894373408185310604911770418871866258718168`99.35918407740465*I, mmv[{2, 6}, {6, 8}, {2, 2}] -> -4.4628542383149946028997350425236329760587819114617966739052857528305349459229837679099042413790991718887622046971584`99.29668830573861, mmv[{3, 0}, {6, 8}, {2, 2}] -> 22.5154558773820810737168797862996765557631517538873085702477793057883785524774451362310672550358160317952677596213403`99.4553148402706*I, mmv[{3, 1}, {6, 8}, {2, 2}] -> -10.0254800568552789560160551501113613928736635039564896117241009551823073526807327264741605859026057182462972364662183`99.43459785754963, mmv[{3, 2}, {6, 8}, {2, 2}] -> -5.4383387746220547354097009629355577232088215162113856936222227910940176849387429422527683011579319963088112778167576`99.40790615476591*I, mmv[{3, 3}, {6, 8}, {2, 2}] -> 3.7452865467748545554646259988721268922115864607531197072534398507141443335099830763463363097356686100455701072909014`99.38152391482905, mmv[{3, 4}, {6, 8}, {2, 2}] -> 3.3316267748859931962002508057310426747931547963088965481308003000066034647581750926673927810081721230329143708266405`99.36321531384495*I, mmv[{3, 5}, {6, 8}, {2, 2}] -> -3.7368572052694012931249350624202909588097648744170183869261376909413941420205535893263231669380814520220553955696126`99.35042570222953, mmv[{3, 6}, {6, 8}, {2, 2}] -> -4.9618905771380219462705785911882565160091582240943789765192891877366806594336570424963357427921962244643589089954862`99.309738463218*I, mmv[{4, 0}, {6, 8}, {2, 2}] -> -11.3727313516280725190555873088426355208009207275688085856954984504221637197751093258255888858027221053647601593620462`99.40517383938565, mmv[{4, 1}, {6, 8}, {2, 2}] -> -5.8395531937687759075213948424835651118661408261196542151066713475622720375688468085161580158809905497859322626730188`99.38438357610283*I, mmv[{4, 2}, {6, 8}, {2, 2}] -> 3.8056022366311350036642228821244403946575059661742900045879997461536494697415347291597459421762243331149972275108227`99.3651071798446, mmv[{4, 3}, {6, 8}, {2, 2}] -> 3.231038975101557132489528116042960505622776213250968605560656976398514432646601316929888029322324183335441778482527`99.35617878831411*I, mmv[{4, 4}, {6, 8}, {2, 2}] -> -3.5089603737387075362909676580412167171330231564785351508445470935275658308304477665273680899556199471529000275984882`99.35946722985871, mmv[{4, 5}, {6, 8}, {2, 2}] -> -4.6200603241283826293045832689568297978267737126167942967288438051550288884842883185175514682484780672486489324284793`99.36387128947294*I, mmv[{4, 6}, {6, 8}, {2, 2}] -> 6.7424729019065030228927910459673228355402686342654454826556224269543625012434245882932106837063866576485763706877407`99.32906171527672, mmv[{0, 0}, {6, 8}, {2, 3}] -> -265.0851488032752715455447618248848902102959103025075342021154438752842728959156199597133979418877314809826254421978213`99.21993879347738, mmv[{0, 1}, {6, 8}, {2, 3}] -> -94.275396088215496828721865880289165623896388477143976430896718669810651064908466435950532007809708877247860473684362`99.25733115766602*I, mmv[{0, 2}, {6, 8}, {2, 3}] -> 37.7727157519637046397721644962274759217191838285979228180278463948940859513490145466193858516744941163017666365356609`99.28632161305886, mmv[{0, 3}, {6, 8}, {2, 3}] -> 17.589315261663434794692617713359631987105378598174185794337533044234656082911800988883952628996389901810605560654046`99.3021725046762*I, mmv[{0, 4}, {6, 8}, {2, 3}] -> -10.1960428510166943923805817260631441264218662306552110746306491515481537500745941994742563216979982807894028567650514`99.30355484669559, mmv[{0, 5}, {6, 8}, {2, 3}] -> -8.4215470145308597149531031182363974119253549939740539011557480327446095023743752345488410592335242964274406059867608`99.34806559862653*I, mmv[{0, 6}, {6, 8}, {2, 3}] -> 11.2493052030743663881389408225691581393652454063372055567625100509334561061246755141986017664478850470138725356145111`99.3068951517722, mmv[{1, 0}, {6, 8}, {2, 3}] -> -66.2543356421659778701187172298944137838245768274035955584420920479933874857958355321074004590646583716516255315206332`99.12689212781098*I, mmv[{1, 1}, {6, 8}, {2, 3}] -> 26.584908368550170077568288943101924979602619122385370692623886290644503770327880994774722772530835967408877762584643`99.17283372649065, mmv[{1, 2}, {6, 8}, {2, 3}] -> 12.1599349214391252824020982006367067862617892020971928846574978952771799767145990690196172710223635242439853096965919`99.20646521089684*I, mmv[{1, 3}, {6, 8}, {2, 3}] -> -6.7053224685104033023928542330653303425353387343207394911093495533538144646824679921834017726403354007694599138946908`99.22982559049662, mmv[{1, 4}, {6, 8}, {2, 3}] -> -5.0536179226859449640478742614338930889743301621335658073550611636285265520159867308165319335779277051563627042239993`99.33725550931074*I, mmv[{1, 5}, {6, 8}, {2, 3}] -> 6.1239381608310009341847601601956330603774143174439038647506258992775814438038968959563162240140063516796334126978754`99.3064941480582, mmv[{1, 6}, {6, 8}, {2, 3}] -> 11.9210869619687319323376412864861362605535386087712795411477108894960509301431825900815992174530810807527908152640032`99.36452363487774*I, mmv[{2, 0}, {6, 8}, {2, 3}] -> 15.9730779499014007153192217676654785388141650672748548503605443344711568977939206516406869099045568167300985747874473`98.96829257261918, mmv[{2, 1}, {6, 8}, {2, 3}] -> 7.587360266564299013019136392840293409563399158342096899322920540430137592266350615157647483150061189092900295988361`99.03729346355044*I, mmv[{2, 2}, {6, 8}, {2, 3}] -> -4.2270915516337968509690941638287316146755674436473003895033077953356250754803699463070422785954057397840865122722638`99.08911365652196, mmv[{2, 3}, {6, 8}, {2, 3}] -> -3.1590969009154906571872860235122239411772438380746178992858990036111555594730598851526664897303812569305033957701782`99.26754202193943*I, mmv[{2, 4}, {6, 8}, {2, 3}] -> 3.8200907126325317823334814113793597249672704008022042172136553055124760567604856376784926914227350195146946167214509`99.2384312780329, mmv[{2, 5}, {6, 8}, {2, 3}] -> 7.5222372265621158774904344540391006952884649141297949294605785215489492151650770945317593675922801272171706277214196`99.34763890552105*I, mmv[{2, 6}, {6, 8}, {2, 3}] -> -20.0249689431472696625902218685902671923745335111717497601552794269554570392005806719113094911937082072249916803063243`99.42052733762564, mmv[{3, 0}, {6, 8}, {2, 3}] -> 2.6010927828770436732972858112552864079914241468294925274056620725156363892686059368481643676001103286349957401730515`98.51819316207497*I, mmv[{3, 1}, {6, 8}, {2, 3}] -> -1.8943837386627077149260185990998347745704111528925275359459904321858633597595290071438215250378620518977695490292158`98.70714550470574, mmv[{3, 2}, {6, 8}, {2, 3}] -> -1.6978820597738821554854399976120314678524287596444318119194816686449207752462699420078736500581013285460610649271582`98.98860580247144*I, mmv[{3, 3}, {6, 8}, {2, 3}] -> 2.3889762761559301303586468696816303099929692371686686382959784882811549092225531084775663678816134705282289546008135`99.09668068757571, mmv[{3, 4}, {6, 8}, {2, 3}] -> 5.1874106607353773244587423512381550845627454580259668082915208924973397839328619023146456814918759150523626773287442`99.281408482034*I, mmv[{3, 5}, {6, 8}, {2, 3}] -> -14.456520090163548481148944113141606738930994470195229007122982262501944036868627920389847243368655581750016509152221`99.40634002095081, mmv[{3, 6}, {6, 8}, {2, 3}] -> -46.1668949191945740295950618535573666294858821428534875542774499657872973906860608446133327728013720913076930640307284`99.46447057319406*I, mmv[{4, 0}, {6, 8}, {2, 3}] -> 1.1436336441640455219211082915813833462426326220241550352235306249944868075322022022207923003856317216663165026583693`98.40567886047357, mmv[{4, 1}, {6, 8}, {2, 3}] -> -0.1298438719330503551117338738340890530249402025894348949450787089319730761707365799117978208947817729255973106636792`97.79427829934131*I, mmv[{4, 2}, {6, 8}, {2, 3}] -> 1.1892311960924356918863660369892555009393809299288100478813135360139246693379873007780078543738788538921615764633426`98.7813254491479, mmv[{4, 3}, {6, 8}, {2, 3}] -> 3.589807388657796903308797637146733244712338646279857743047751952724183604675326336185754674129183101934148473453583`99.18706903946541*I, mmv[{4, 4}, {6, 8}, {2, 3}] -> -11.0040258331876539646004361407914556948943077467561665918826308713117058760124977838178597595386980638697409040461251`99.3669022089416, mmv[{4, 5}, {6, 8}, {2, 3}] -> -36.2892660862814312526107153214738678981551666376064448176986436787646000282832286957918416393510910499274473102757977`99.45535821844446*I, mmv[{4, 6}, {6, 8}, {2, 3}] -> 129.2429401314950171279009574280011900667521348586165801644024257882235030220738708016037401490057993334551697502677248`99.49088450121248, mmv[{0, 0}, {6, 8}, {2, 4}] -> 401.7588845621186109490387837812725643205662274090442060548260000247556161270941981443007309727028158936345195206548093`99.51886407229941, mmv[{0, 1}, {6, 8}, {2, 4}] -> 134.9017312109240064394929727866655362482730073934145697518609745971520316233716955471977374804627313660198226423075368`99.5125162172519*I, mmv[{0, 2}, {6, 8}, {2, 4}] -> -51.5603071458125259724486719954755040359421054406306974479747322245474610421383132773381435390446182589668793352177532`99.49887372048072, mmv[{0, 3}, {6, 8}, {2, 4}] -> -23.1415542851685423663835055593782914440466910908014727042768714690062243833632339518032641910824548000672156647483995`99.47308685786142*I, mmv[{0, 4}, {6, 8}, {2, 4}] -> 12.9774975064936318268096485238922298614393984211387345193577504917949577795514761744721507192834659160806002302422997`99.43388731894835, mmv[{0, 5}, {6, 8}, {2, 4}] -> 10.2175395814453922541421186912719265289702170213223353531187391058893675279219702596664019384786417352672223837936991`99.3928843659274*I, mmv[{0, 6}, {6, 8}, {2, 4}] -> -12.7428213429827458727958289899120629112246669091424673548925873790118130778151856743185215127367618113641129083303592`99.35874912224229, mmv[{1, 0}, {6, 8}, {2, 4}] -> 116.4794310364228449672680340303120640126183422619728880276811407328768300423204521799418811049254555291148820354922694`99.51331108300278*I, mmv[{1, 1}, {6, 8}, {2, 4}] -> -43.539017869223077177853188280090663246905371611356359807374146680989047279457878054335957228827866582160851530877498`99.50219939363649, mmv[{1, 2}, {6, 8}, {2, 4}] -> -18.9170196271391270894890163499075920000996983534822491288314342858799191334375218979421056722749729686236518649281232`99.48213938666377*I, mmv[{1, 3}, {6, 8}, {2, 4}] -> 10.032002692183029046519008030733123763551629687816033743338186656411138670387572664993391484561809189775103513609065`99.4526069837411, mmv[{1, 4}, {6, 8}, {2, 4}] -> 7.1511866029157427266549834490486769246642661323909787591443040311321457083563072290259849858943249001241067426468673`99.42359408642365*I, mmv[{1, 5}, {6, 8}, {2, 4}] -> -7.8236179109892952950212494074332286135357371449739150907104750349317675661802620881215374946712912668062628923367368`99.41480992258538, mmv[{1, 6}, {6, 8}, {2, 4}] -> -13.6383148957467741947946228246756291234014328383549666028341492832242640335886431247742936743184825032059381551943296`99.42055365074762*I, mmv[{2, 0}, {6, 8}, {2, 4}] -> -38.0296713089875825773227206491047711286510489582583851418923518143783874654249566336562749557965059465685960856559979`99.50802412231755, mmv[{2, 1}, {6, 8}, {2, 4}] -> -16.255767481967215971305919408758232080484807328500943677164017294218216364771406932497266292989482924754556002412996`99.49158480982979*I, mmv[{2, 2}, {6, 8}, {2, 4}] -> 8.402884833091276089618959085276460244295276816740239995324510676207707460361034844702861579467323976899285682732345`99.46622459524002, mmv[{2, 3}, {6, 8}, {2, 4}] -> 5.7184076034447155678682713464759382437707351978575996856679243417566910471628582774799966731138432760870802135699029`99.44051438757592*I, mmv[{2, 4}, {6, 8}, {2, 4}] -> -5.8324269522720663205706815617354869815307361372823316268438146965688170276737322127970843803552221050165200245764009`99.43079679727738, mmv[{2, 5}, {6, 8}, {2, 4}] -> -9.5006426974514640251680111028796185851710982755925487142124345935479291183980025500692001245167513625701067701675056`99.44779864527597*I, mmv[{2, 6}, {6, 8}, {2, 4}] -> 22.3609087133872533462415908983713203616661181844227805648644173453777475924664928220881756244348297868532113180627777`99.46658507340346, mmv[{3, 0}, {6, 8}, {2, 4}] -> -14.5900124741822177374151653145301796975415935789392782075951635612546329706784905328799663288402024008258040145437392`99.46902475202343*I, mmv[{3, 1}, {6, 8}, {2, 4}] -> 7.4880029180124166281328641699406803208744684881373162568343467334323220926143803061684463488299079647746779252469238`99.43934118692258, mmv[{3, 2}, {6, 8}, {2, 4}] -> 4.9920750562472180947432611471764771635632653079653069188305036262004536020449307099461686106881096236720171172656547`99.41452101994477*I, mmv[{3, 3}, {6, 8}, {2, 4}] -> -4.8748443384958558722997106514080421903510082265920859679931339278723631677653638349589643112855038417467060504645851`99.41542815233043, mmv[{3, 4}, {6, 8}, {2, 4}] -> -7.5456820116117346572913925252636184661261002267418401686439290583269344600408056957254855870965233261781512668202831`99.44593942296773*I, mmv[{3, 5}, {6, 8}, {2, 4}] -> 17.163904320191547552711140700325328560226877623334691706985863060788106335739672916001649935732900484354989032690645`99.47917552351454, mmv[{3, 6}, {6, 8}, {2, 4}] -> 49.7915801398227836675468572169569751787463119930784596178686061807888570236223950239265550698655334209588820002056739`99.49629873280082*I, mmv[{4, 0}, {6, 8}, {2, 4}] -> 7.1011471156373556797392094279277306664661998663788181331138462958883478494483844770342145055217373897674656700612796`99.42113162115021, mmv[{4, 1}, {6, 8}, {2, 4}] -> 4.7060830707916828268102922972469485968630175715679592206999939239452592617668245180989553125499025044884904001191075`99.39759620072039*I, mmv[{4, 2}, {6, 8}, {2, 4}] -> -4.4415062889475700426808931846352050171600572200190766434101837789995295800740782662564438799500990708684597480896137`99.40170994023629, mmv[{4, 3}, {6, 8}, {2, 4}] -> -6.5213482878746113260134970938805488496541365079370452957594772987082118376641724414920366984774406173579719525279961`99.43775075819295*I, mmv[{4, 4}, {6, 8}, {2, 4}] -> 14.2411555506153133991708416037447124634087802639895409147499240487412036099859628867096779103156862068872690139938456`99.47807801359397, mmv[{4, 5}, {6, 8}, {2, 4}] -> 40.5022334407681289998194678939622219985705315039593175276833048157881529937723271799988180370633110313153058510733605`99.50198765733968*I, mmv[{4, 6}, {6, 8}, {2, 4}] -> -135.5091631031489675808783430230104899941327725612613263190135398962637348210533055898208352151094102378738998658366799`99.5110215127194, mmv[{0, 0}, {6, 8}, {3, 2}] -> 265.5291070827038614096743350575847053582280404080024275760977630183111003136305208560732490155216876449248290487058251`99.2198058124271, mmv[{0, 1}, {6, 8}, {3, 2}] -> 94.3127219028061989108606144256651092147211442193326091918258515689655419018788243146244266897277283730961678768173012`99.25532247696756*I, mmv[{0, 2}, {6, 8}, {3, 2}] -> -37.5529199282272375539556458035073958328227800117444482511267667901307601335894787595594125021161240813931808714008202`99.27819437508397, mmv[{0, 3}, {6, 8}, {3, 2}] -> -16.9309789058599040556240985599899759898802463853204551259343254691640140262465964009582194963086195060326159209672499`99.2729639296465*I, mmv[{0, 4}, {6, 8}, {3, 2}] -> 8.5675940824729673604972154059485930477226479403419897387052971929428900628702855956573002223547817970367329525794442`99.20699257443148, mmv[{0, 5}, {6, 8}, {3, 2}] -> 4.4463953269255821165868245495787704908131371663890894308098365060813131094253513582753596707603389586372957835375347`99.17873962156793*I, mmv[{0, 6}, {6, 8}, {3, 2}] -> -1.1436336441640455219211082915813833462426326220241550352235306249944868075322022022207923003856317216663165031925375`98.33282519604262, mmv[{1, 0}, {6, 8}, {3, 2}] -> 66.1983469202799247469105944118304983975874432141206464170483926992610512303402987140965584361876291278791644779335678`99.12226224831765*I, mmv[{1, 1}, {6, 8}, {3, 2}] -> -26.1666573149858918800262428866237721736258196569793667946896771070962334497184284696192558459982293966348442329733859`99.15626928277898, mmv[{1, 2}, {6, 8}, {3, 2}] -> -11.3204887953991240053698088669400885863807379229851467141753362683098229488227446515612336577406559628281574973854563`99.15244281637491*I, mmv[{1, 3}, {6, 8}, {3, 2}] -> 5.0640657825007726447192719399340951206100744210462075266234659127176093126117713859483444186456274391806771188038807`99.0563581497672, mmv[{1, 4}, {6, 8}, {3, 2}] -> 1.5963109366994537837723811519524142278584077886764432949915402889106120515523908259304213105719069665798949927147942`98.94821929558917*I, mmv[{1, 5}, {6, 8}, {3, 2}] -> 1.8703317013743900324254321020813285629031879196073828846989361037809862904368524364692000362253898882341161232732613`98.68121888514506, mmv[{1, 6}, {6, 8}, {3, 2}] -> 8.4567598325923149196617967870808493244365890646812690985592581457352441636959737986478812989618058185075100217996803`99.12068648340392*I, mmv[{2, 0}, {6, 8}, {3, 2}] -> -15.0141276104524855921803135781255303469992365875937123104817893493789012597881015807416825074231154871983030865735796`98.94347880455554, mmv[{2, 1}, {6, 8}, {3, 2}] -> -6.3266010696633211562526020878445245338899686161094815638024139824439101074654010942303259308790185202533824312309281`98.94878844763169*I, mmv[{2, 2}, {6, 8}, {3, 2}] -> 2.2169180062860718323781190396890220447231268086381780116768228676565468559792540876772823753747262369907816265772543`98.76707148296482, mmv[{2, 3}, {6, 8}, {3, 2}] -> -0.5997861983862657465063007005485096385837524782916361129038736654656200717832614928253363063469192377739265716728234`98.82328284121634*I, mmv[{2, 4}, {6, 8}, {3, 2}] -> 4.2270915516337968509690941638287316146755674436473003895033077953356250754803699463070422785954057397840865107857523`99.10702100188547, mmv[{2, 5}, {6, 8}, {3, 2}] -> 11.9215638742657574921625279007992627450241032434215202882434689173241769785188787738274568880697720569237281498930417`99.33603124240277*I, mmv[{2, 6}, {6, 8}, {3, 2}] -> -32.5155229692160371118218459287449479811918279855125025690093999444015798235171976381523779443235186641089717104892315`99.43387452377932, mmv[{3, 0}, {6, 8}, {3, 2}] -> -0.0995085744775639048612294808403137793817209983145298906573578666014407939750411527672619806047288764192406530722455`97.02944596103401*I, mmv[{3, 1}, {6, 8}, {3, 2}] -> -1.0373128650855721394175306104923979940210126649365254907405258876207660801961827752927151159453630456100176817575647`98.31786818430436, mmv[{3, 2}, {6, 8}, {3, 2}] -> -2.9560492424561472014407650738191092532843941918761528555658182961249073956756662326070788812615305101886186578027842`99.13885683901675*I, mmv[{3, 3}, {6, 8}, {3, 2}] -> 6.700760340147328851647581697501820132064265424265363666937327635578953910888360307165118728955905196822934682034052`99.19678115640099, mmv[{3, 4}, {6, 8}, {3, 2}] -> 15.5384772742891261859455572752721493931807437777897210067444660905785495550760604834808614716486682464338185880859487`99.35712001163748*I, mmv[{3, 5}, {6, 8}, {3, 2}] -> -39.3245425313431680852825499428619848917469067223987571799336359118077884714980553601202701035660810921365115157133983`99.43823125756471, mmv[{3, 6}, {6, 8}, {3, 2}] -> -110.3400869080780523658187982060717414623490413808548427379674143184162902390324495351787550734512064306548648336429951`99.47689408549051*I, mmv[{4, 0}, {6, 8}, {3, 2}] -> -6.7687567833492279341682763205404438237869808979214201623722780666983851910531450338388425275812547539631513688905716`98.97285874364188, mmv[{4, 1}, {6, 8}, {3, 2}] -> -6.6255544476163271757640875452008682948804929666257724491927569595998514768267802094312801799884068575876588158680026`99.24943321804719*I, mmv[{4, 2}, {6, 8}, {3, 2}] -> 10.1960428510166943923805817260631441264218662306552110746306491515481537500745941994742563216979982807894028554469238`99.27303697146782, mmv[{4, 3}, {6, 8}, {3, 2}] -> 20.3654347734159885805380616363689617155760348444878292493072022566204402331375174703436084100394223509389106147290592`99.38841200452937*I, mmv[{4, 4}, {6, 8}, {3, 2}] -> -48.1134092973503206392795451206634970073863750376225037904880107671341172694409885946584541172020872233006011638801033`99.45449659915101, mmv[{4, 5}, {6, 8}, {3, 2}] -> -129.8234393205854427381465844233684899202259300288807455867404426062343590535637919082918367963811035549233273759759025`99.48861582076407*I, mmv[{4, 6}, {6, 8}, {3, 2}] -> 393.2167760771909022363204074089983346886743325898856640640315902654136571751455370077640226582768731178437761486453836`99.50481325000588, mmv[{0, 0}, {6, 8}, {3, 3}] -> 522.4597162086859193642213648369995247554264674485022442284340160536371601972194078093677628072826724512989458939070678`99.5138955716877, mmv[{0, 1}, {6, 8}, {3, 3}] -> 168.4227355689310653054095913793207727172944835227955875528035081875764735260891647633424541698564336384750991513045708`99.50757284508835*I, mmv[{0, 2}, {6, 8}, {3, 3}] -> -61.749155410842005256098207004985865240130450151737571745504051958591497518576322203371839944207500247535017088963844`99.49490016052886, mmv[{0, 3}, {6, 8}, {3, 3}] -> -26.782401265287647974775196375053285402708302677362284522220529063693323966378619958843015109825639113291570645770113`99.47118035812441*I, mmv[{0, 4}, {6, 8}, {3, 3}] -> 14.9530261439508191502021567150440624973526590038724180018132124495811247972952703088395259968620874469768743353716456`99.43578618196747, mmv[{0, 5}, {6, 8}, {3, 3}] -> 12.4124654760128791912871726726909110500257570945186223650224235364827755893923371350931060787678982256183780105696094`99.40353408659907*I, mmv[{0, 6}, {6, 8}, {3, 3}] -> -16.8201555634440662981925117861010298183327546170978110786927537288382157951745660742276142866576776047652706558982406`99.38264996873333, mmv[{1, 0}, {6, 8}, {3, 3}] -> 158.9879271158416373685491493552232363498395026357555197805045088780719279594353389010402557176486766341947373515647879`99.5031044535775*I, mmv[{1, 1}, {6, 8}, {3, 3}] -> -56.5716795068146086950249021043095567439516132317641776516276942783133395802207601871675489777320616810712428600723684`99.4918268548721, mmv[{1, 2}, {6, 8}, {3, 3}] -> -23.6410613630497475570795190815249668181874996825859722946504372455816673706723255918794758365226947691399813416512187`99.47251414877496*I, mmv[{1, 3}, {6, 8}, {3, 3}] -> 12.6049346162223752721564289097441408376677861146885358769339251619576221173463667741083730504385844177220951915340363`99.45044663681679, mmv[{1, 4}, {6, 8}, {3, 3}] -> 9.9223219901451448818543528792749622654953687953503645581818282936421578032063433999223218230663784601588406526631055`99.42805037433229*I, mmv[{1, 5}, {6, 8}, {3, 3}] -> -12.7885025160710362354215602494738510338678247128936501626039010333617747055894697747222277233248665195746593679511452`99.43465043818284, mmv[{1, 6}, {6, 8}, {3, 3}] -> -24.8411380867395133337645229933841829612809552793250266087910227358761024403297798801851644291012301712626223295500822`99.44811580296958*I, mmv[{2, 0}, {6, 8}, {3, 3}] -> -55.8876325910995527265868690792279399056104479302805998345936436859799380721600161359961156165515512502505350454552`99.51517002885817, mmv[{2, 1}, {6, 8}, {3, 3}] -> -22.7952291880083407256501549777388537423908216458310973255055120702467644793247135415754309335918320957921870771371052`99.50665687891718*I, mmv[{2, 2}, {6, 8}, {3, 3}] -> 11.9161407490358007221240790958558310355122319760694927252738959827623788086203954258190284259432820574551734107821725`99.49462467480912, mmv[{2, 3}, {6, 8}, {3, 3}] -> 9.2967046010376203835516731512539733297267975483615737692819336334330296310318295119495221661210323202821544329410119`99.48785826461321*I, mmv[{2, 4}, {6, 8}, {3, 3}] -> -11.9161407490358007221240790958558310355122319760694927252738959827623788086203954258190284259432820574551734107821725`99.49462467480912, mmv[{2, 5}, {6, 8}, {3, 3}] -> -22.7952291880083407256501549777388537423908216458310973255055120702467644793247135415754309335918320957921870771371052`99.50665687891718*I, mmv[{2, 6}, {6, 8}, {3, 3}] -> 55.8876325910995527265868690792279399056104479302805998345936436859799380721600161359961156165515512502505350454552`99.51517002885817, mmv[{3, 0}, {6, 8}, {3, 3}] -> -24.8411380867395133337645229933841829612809552793250266087910227358761024403297798801851644291012301712626223300856223`99.42845688435362*I, mmv[{3, 1}, {6, 8}, {3, 3}] -> 12.8005285347151950766718534979831041397014363295362224882274281975642132402508080600595384677311026014064860806616807`99.40967211883205, mmv[{3, 2}, {6, 8}, {3, 3}] -> 9.9223219901451448818543528792749622654953687953503645581818282936421578032063433999223218230663784601588406530319123`99.40903077720196*I, mmv[{3, 3}, {6, 8}, {3, 3}] -> -12.6009427539046851277543154411260694035055969683900820307834059839046191327765225497173753872147079892688856154274749`99.45995499573783, mmv[{3, 4}, {6, 8}, {3, 3}] -> -23.6410613630497475570795190815249668181874996825859722946504372455816673706723255918794758365226947691399813420117902`99.47123729295429*I, mmv[{3, 5}, {6, 8}, {3, 3}] -> 56.5837055254587675362751953528188098497852248484067499772512214425157781148820984725048597221382977629030695727692858`99.49503482463759, mmv[{3, 6}, {6, 8}, {3, 3}] -> 158.9879271158416373685491493552232363498395026357555197805045088780719279594353389010402557176486766341947373521332202`99.50643440927277*I, mmv[{4, 0}, {6, 8}, {3, 3}] -> 16.8201555634440662981925117861010298183327546170978110786927537288382157951745660742276142866576776047652706575955519`99.37070218392482, mmv[{4, 1}, {6, 8}, {3, 3}] -> 12.4124654760128791912871726726909110500257570945186223650224235364827755893923371350931060787678982256183780119236438`99.38211366968324*I, mmv[{4, 2}, {6, 8}, {3, 3}] -> -14.9530261439508191502021567150440624973526590038724180018132124495811247972952703088395259968620874469768743365074385`99.42110668517316, mmv[{4, 3}, {6, 8}, {3, 3}] -> -26.782401265287647974775196375053285402708302677362284522220529063693323966378619958843015109825639113291570646842345`99.48735264320216*I, mmv[{4, 4}, {6, 8}, {3, 3}] -> 61.7491554108420052560982070049858652401304501517375717455040519585914975185763222033718399442075002475350170901198172`99.493344412143, mmv[{4, 5}, {6, 8}, {3, 3}] -> 168.422735568931065305409591379320772717294483522795587552803508187576473526089164763342454169856433638475099152636078`99.50867434716976*I, mmv[{4, 6}, {6, 8}, {3, 3}] -> -522.4597162086859193642213648369995247554264674485022442284340160536371601972194078093677628072826724512989458956057957`99.51532466183082, mmv[{0, 0}, {6, 8}, {3, 4}] -> -393.2167760771909022363204074089983346886743325898856640640315902654136571751455370077640226582768731178437761486429489`99.5088857099072, mmv[{0, 1}, {6, 8}, {3, 4}] -> -129.8234393205854427381465844233684899202259300288807455867404426062343590535637919082918367963811035549233273751059111`99.49390671547613*I, mmv[{0, 2}, {6, 8}, {3, 4}] -> 48.113409297350320639279545120663497007386375037622503790488010767134117269440988594658454117202087223300601162124442`99.4631441004781, mmv[{0, 3}, {6, 8}, {3, 4}] -> 20.3654347734159885805380616363689617155760348444878292493072022566204402331375174703436084100394223509389106119236703`99.40217513614536*I, mmv[{0, 4}, {6, 8}, {3, 4}] -> -10.1960428510166943923805817260631441264218662306552110746306491515481537500745941994742563216979982807894028512744858`99.29264232213428, mmv[{0, 5}, {6, 8}, {3, 4}] -> -6.6255544476163271757640875452008682948804929666257724491927569595998514768267802094312801799884068575876588097845836`99.28222455504358*I, mmv[{0, 6}, {6, 8}, {3, 4}] -> 6.7687567833492279341682763205404438237869808979214201623722780666983851910531450338388425275812547539631513599062738`98.98509278960005, mmv[{1, 0}, {6, 8}, {3, 4}] -> -110.2012941121407365801243694302598577340191215826517264690262596472663997227548750989625710241928558844319749770273104`99.4854748144502*I, mmv[{1, 1}, {6, 8}, {3, 4}] -> 39.3004904940548504027819634458434786800796834891136125286865815834029114021753787894456486147536089284728580908770912`99.44742640408809, mmv[{1, 2}, {6, 8}, {3, 4}] -> 15.5384772742891261859455572752721493931807437777897210067444660905785495550760604834808614716486682464338185875411752`99.36992964896072*I, mmv[{1, 3}, {6, 8}, {3, 4}] -> -6.7053224685104033023928542330653303425353387343207394911093495533538144646824679921834017726403354007694599113629439`99.21470815852476, mmv[{1, 4}, {6, 8}, {3, 4}] -> -2.9560492424561472014407650738191092532843941918761528555658182961249073956756662326070788812615305101886186564970589`99.17958979167364*I, mmv[{1, 5}, {6, 8}, {3, 4}] -> 1.0248989103561178516752924184828464009024458348538701868710784923150230766748013194606524120421516062997449445935748`98.33878538820326, mmv[{1, 6}, {6, 8}, {3, 4}] -> -0.0995085744775639048612294808403137793817209983145298906573578666014407939750411527672619806047288764192406558813377`97.04884789843875*I, mmv[{2, 0}, {6, 8}, {3, 4}] -> 32.5155229692160371118218459287449479811918279855125025690093999444015798235171976381523779443235186641089717104892315`99.43387452377932, mmv[{2, 1}, {6, 8}, {3, 4}] -> 11.9215638742657574921625279007992627450241032434215202882434689173241769785188787738274568880697720569237281498930417`99.33603124240277*I, mmv[{2, 2}, {6, 8}, {3, 4}] -> -4.2270915516337968509690941638287316146755674436473003895033077953356250754803699463070422785954057397840865107857523`99.10702100188547, mmv[{2, 3}, {6, 8}, {3, 4}] -> -0.5997861983862657465063007005485096385837524782916361129038736654656200717832614928253363063469192377739265716728234`98.82328284121634*I, mmv[{2, 4}, {6, 8}, {3, 4}] -> -2.2169180062860718323781190396890220447231268086381780116768228676565468559792540876772823753747262369907816265772543`98.76707148296482, mmv[{2, 5}, {6, 8}, {3, 4}] -> -6.3266010696633211562526020878445245338899686161094815638024139824439101074654010942303259308790185202533824312309281`98.94878844763169*I, mmv[{2, 6}, {6, 8}, {3, 4}] -> 15.0141276104524855921803135781255303469992365875937123104817893493789012597881015807416825074231154871983030865735796`98.94347880455554, mmv[{3, 0}, {6, 8}, {3, 4}] -> 8.5955526285296307053562255628927330527665088628843853675004128168851346799735482348640653482201563647303998784394606`99.16053934694176*I, mmv[{3, 1}, {6, 8}, {3, 4}] -> -1.8943837386627077149260185990998347745704111528925275359459904321858633597595290071438215250378620518977695480925591`98.6903844471591, mmv[{3, 2}, {6, 8}, {3, 4}] -> 1.5963109366994537837723811519524142278584077886764432949915402889106120515523908259304213105719069665798949921730318`98.93352950518863*I, mmv[{3, 3}, {6, 8}, {3, 4}] -> -5.0686279108638470954645444754976053310811477311015833507954878304924698664058790709666274623300576431272023481332146`99.04949574072434, mmv[{3, 4}, {6, 8}, {3, 4}] -> -11.3204887953991240053698088669400885863807379229851467141753362683098229488227446515612336577406559628281574960883241`99.1506857514755*I, mmv[{3, 5}, {6, 8}, {3, 4}] -> 26.1542433602564375922840046946142205805072528268967114908202297117904904461970470137871931420950179573245714958190777`99.15864250593722, mmv[{3, 6}, {6, 8}, {3, 4}] -> 66.1983469202799247469105944118304983975874432141206464170483926992610512303402987140965584361876291278791644751420641`99.12532299068805*I, mmv[{4, 0}, {6, 8}, {3, 4}] -> 1.1436336441640455219211082915813833462426326220241550352235306249944868075322022022207923003856317216663165031746821`98.39116115002346, mmv[{4, 1}, {6, 8}, {3, 4}] -> 4.4463953269255821165868245495787704908131371663890894308098365060813131094253513582753596707603389586372957826697999`99.18643053985895*I, mmv[{4, 2}, {6, 8}, {3, 4}] -> -8.5675940824729673604972154059485930477226479403419897387052971929428900628702855956573002223547817970367329508090974`99.19910310367484, mmv[{4, 3}, {6, 8}, {3, 4}] -> -16.9309789058599040556240985599899759898802463853204551259343254691640140262465964009582194963086195060326159181591628`99.26644121593988*I, mmv[{4, 4}, {6, 8}, {3, 4}] -> 37.5529199282272375539556458035073958328227800117444482511267667901307601335894787595594125021161240813931808672522375`99.2761613940404, mmv[{4, 5}, {6, 8}, {3, 4}] -> 94.3127219028061989108606144256651092147211442193326091918258515689655419018788243146244266897277283730961678707151647`99.2561339474075*I, mmv[{4, 6}, {6, 8}, {3, 4}] -> -265.5291070827038614096743350575847053582280404080024275760977630183111003136305208560732490155216876449248290397425575`99.22111576965493, mmv[{0, 0}, {6, 8}, {4, 2}] -> 135.5091631031489675808783430230104899941327725612613263190135398962637348210533055898208352151094102378738998794552431`99.49672161805191, mmv[{0, 1}, {6, 8}, {4, 2}] -> 40.4048856124276272832282328766046058117094720502764785689307792186114493001751125655143124362910124049931663842946727`99.47340578009478*I, mmv[{0, 2}, {6, 8}, {4, 2}] -> -14.2411555506153133991708416037447124634087802639895409147499240487412036099859628867096779103156862068872690202798695`99.42897887467824, mmv[{0, 3}, {6, 8}, {4, 2}] -> -6.5571236147897457068607759627594727983255758571654886131010304556706504450611488123150925067612603625313582141834019`99.36282409943537*I, mmv[{0, 4}, {6, 8}, {4, 2}] -> 4.4415062889475700426808931846352050171600572200190766434101837789995295800740782662564438799500990708684597507330315`99.30227796197457, mmv[{0, 5}, {6, 8}, {4, 2}] -> 4.5174716533819607509147744511165672348197148800574587381169755794153958554222212025352257110535739159893451666294373`99.27173219219415*I, mmv[{0, 6}, {6, 8}, {4, 2}] -> -6.0127608947865207535418848375886028366454658422550502739248403810361967246736087448499915023389100041726151493592686`99.22895577561414, mmv[{1, 0}, {6, 8}, {4, 2}] -> 49.7915801398227836675468572169569751787463119930784596178686061807888570236223950239265550698655334209588820088292763`99.47646710928997*I, mmv[{1, 1}, {6, 8}, {4, 2}] -> -17.1390764107326389772266643163062253739897439631693810992469682701766203286969100043375245279264776057344435680052568`99.44536692685838, mmv[{1, 2}, {6, 8}, {4, 2}] -> -7.5456820116117346572913925252636184661261002267418401686439290583269344600408056957254855870965233261781512707945269`99.4009862630266*I, mmv[{1, 3}, {6, 8}, {4, 2}] -> 4.8839685952220047737902557225350626112931548467028376163371777634220842753535792049955303986543642496397565135324262`99.36540892187608, mmv[{1, 4}, {6, 8}, {4, 2}] -> 4.9920750562472180947432611471764771635632653079653069188305036262004536020449307099461686106881096236720171189075806`99.36608778376521*I, mmv[{1, 5}, {6, 8}, {4, 2}] -> -7.4398988434357812631316911759036678975400220215670269543402380766225679539690271648192033712049636374473710769100749`99.3934228189477, mmv[{1, 6}, {6, 8}, {4, 2}] -> -14.3124268823075861660263077629064122408817539825330456697128542189548519381233416604475982303235013083800243011622533`99.414180228701*I, mmv[{2, 0}, {6, 8}, {4, 2}] -> -22.3609087133872533462415908983713203616661181844227805648644173453777475924664928220881756244348297868532113257842798`99.47219323934401, mmv[{2, 1}, {6, 8}, {4, 2}] -> -9.5006426974514640251680111028796185851710982755925487142124345935479291183980025500692001245167513625701067753781603`99.4372361669941*I, mmv[{2, 2}, {6, 8}, {4, 2}] -> 5.8324269522720663205706815617354869815307361372823316268438146965688170276737322127970843803552221050165200281212066`99.4039224090091, mmv[{2, 3}, {6, 8}, {4, 2}] -> 5.7184076034447155678682713464759382437707351978575996856679243417566910471628582774799966731138432760870802159526611`99.40170426119283*I, mmv[{2, 4}, {6, 8}, {4, 2}] -> -8.4028848330912760896189590852764602442952768167402399953245106762077074603610348447028615794673239768992856841990594`99.42668650818538, mmv[{2, 5}, {6, 8}, {4, 2}] -> -16.2557674819672159713059194087582320804848073285009436771640172942182163647714069324972662929894829247545560030930436`99.45820940540995*I, mmv[{2, 6}, {6, 8}, {4, 2}] -> 38.0296713089875825773227206491047711286510489582583851418923518143783874654249566336562749557965059465685960855482214`99.4786448533818, mmv[{3, 0}, {6, 8}, {4, 2}] -> -13.638314895746774194794622824675629123401432838354966602834149283224264033588643124774293674318482503205938163926374`99.38276014175285*I, mmv[{3, 1}, {6, 8}, {4, 2}] -> 7.837805287822957338155235912587001862814099236496949723704129200995473855918983751929609156274961483160860309948659`99.3649568630891, mmv[{3, 2}, {6, 8}, {4, 2}] -> 7.1511866029157427266549834490486769246642661323909787591443040311321457083563072290259849858943249001241067466559747`99.3799292026825*I, mmv[{3, 3}, {6, 8}, {4, 2}] -> -10.0267888311966582456672679900891120944418316191813185157130187503827266089085924535439251489224603852647889674972558`99.42127441280257, mmv[{3, 4}, {6, 8}, {4, 2}] -> -18.9170196271391270894890163499075920000996983534822491288314342858799191334375218979421056722749729686236518666062561`99.46246711263436*I, mmv[{3, 5}, {6, 8}, {4, 2}] -> 43.5665059118382973864252871338260989173821981636822394087993516277374782158266512779640960731849776263478840168793798`99.49033766610751, mmv[{3, 6}, {6, 8}, {4, 2}] -> 116.6380513746369201509188097740970739878525363170621637636138889284767049180662515356175200183635704390838990143566779`99.5044540840616*I, mmv[{4, 0}, {6, 8}, {4, 2}] -> 12.7428213429827458727958289899120629112246669091424673548925873790118130778151856743185215127367618113641129223266531`99.3436748626733, mmv[{4, 1}, {6, 8}, {4, 2}] -> 10.2175395814453922541421186912719265289702170213223353531187391058893675279219702596664019384786417352672223932447889`99.3628158821503*I, mmv[{4, 2}, {6, 8}, {4, 2}] -> -12.9774975064936318268096485238922298614393984211387345193577504917949577795514761744721507192834659160806002366983833`99.40912157195812, mmv[{4, 3}, {6, 8}, {4, 2}] -> -23.1415542851685423663835055593782914440466910908014727042768714690062243833632339518032641910824548000672156690712173`99.45639723714716*I, mmv[{4, 4}, {6, 8}, {4, 2}] -> 51.5603071458125259724486719954755040359421054406306974479747322245474610421383132773381435390446182589668793379071456`99.48895191548192, mmv[{4, 5}, {6, 8}, {4, 2}] -> 134.9017312109240064394929727866655362482730073934145697518609745971520316233716955471977374804627313660198226435697059`99.5068208328704*I, mmv[{4, 6}, {6, 8}, {4, 2}] -> -401.7588845621186109490387837812725643205662274090442060548260000247556161270941981443007309727028158936345195204897263`99.51480276365136, mmv[{0, 0}, {6, 8}, {4, 3}] -> -129.2429401314950171279009574280011900667521348586165801644024257882235030220738708016037401490057993334551697529416702`99.47671274260827, mmv[{0, 1}, {6, 8}, {4, 3}] -> -36.194960377576570214662956398408677217133515291851194576407134506499668325110927038009976838602926755677874694961113`99.42724180429296*I, mmv[{0, 2}, {6, 8}, {4, 3}] -> 11.0040258331876539646004361407914556948943077467561665918826308713117058760124977838178597595386980638697409058411263`99.3196723111353, mmv[{0, 3}, {6, 8}, {4, 3}] -> 3.6211107997085394865501666474157916997998480768547456457216109650663173861476806606559285063775253789608614503997813`99.1019396421471*I, mmv[{0, 4}, {6, 8}, {4, 3}] -> -1.189231196092435691886366036989255500939380929928810047881313536013924669337987300778007854373878853892161578234528`98.69923984888644, mmv[{0, 5}, {6, 8}, {4, 3}] -> -0.0355381632281893171639749507688983720032888568341846536535695366670413729984349221299330201466174786760246953749348`97.1453930600779*I, mmv[{0, 6}, {6, 8}, {4, 3}] -> -1.1436336441640455219211082915813833462426326220241550352235306249944868075322022022207923003856317216663164999751581`98.34196954941615, mmv[{1, 0}, {6, 8}, {4, 3}] -> -46.1668949191945740295950618535573666294858821428534875542774499657872973906860608446133327728013720913076930657994962`99.4446199514464*I, mmv[{1, 1}, {6, 8}, {4, 3}] -> 14.4324680528752307986483576161231005272637712369100843558759279340970669675459513497152257545561834180863630859360122`99.3728230228968, mmv[{1, 2}, {6, 8}, {4, 3}] -> 5.1874106607353773244587423512381550845627454580259668082915208924973397839328619023146456814918759150523626784813929`99.23895546011526*I, mmv[{1, 3}, {6, 8}, {4, 3}] -> -2.3969600007913104191628738069177731783173475297655763305970168443871608783622415572595616943293663274346481085549509`99.05218206761805, mmv[{1, 4}, {6, 8}, {4, 3}] -> -1.6978820597738821554854399976120314678524287596444318119194816686449207752462699420078736500581013285460610660856594`98.95213385642853*I, mmv[{1, 5}, {6, 8}, {4, 3}] -> 1.8703317013743900324254321020813285629031879196073828846989361037809862904368524364692000362253898882341161258219852`98.690865729962, mmv[{1, 6}, {6, 8}, {4, 3}] -> 2.6010927828770436732972858112552864079914241468294925274056620725156363892686059368481643676001103286349957419314839`98.51412512358324*I, mmv[{2, 0}, {6, 8}, {4, 3}] -> 20.0249689431472696625902218685902671923745335111717497601552794269554570392005806719113094911937082072249916819193758`99.42626445516134, mmv[{2, 1}, {6, 8}, {4, 3}] -> 7.5222372265621158774904344540391006952884649141297949294605785215489492151650770945317593675922801272171706289498242`99.3382839696094*I, mmv[{2, 2}, {6, 8}, {4, 3}] -> -3.8200907126325317823334814113793597249672704008022042172136553055124760567604856376784926914227350195146946177796606`99.21549033379019, mmv[{2, 3}, {6, 8}, {4, 3}] -> -3.1590969009154906571872860235122239411772438380746178992858990036111555594730598851526664897303812569305033967519591`99.25067446116924*I, mmv[{2, 4}, {6, 8}, {4, 3}] -> 4.2270915516337968509690941638287316146755674436473003895033077953356250754803699463070422785954057397840865133326763`99.06289652822178, mmv[{2, 5}, {6, 8}, {4, 3}] -> 7.5873602665642990130191363928402934095633991583420968993229205404301375922663506151576474831500611890929002972131079`99.01919210397499*I, mmv[{2, 6}, {6, 8}, {4, 3}] -> -15.9730779499014007153192217676654785388141650672748548503605443344711568977939206516406869099045568167300985763974354`98.95479389208522, mmv[{3, 0}, {6, 8}, {4, 3}] -> 11.9210869619687319323376412864861362605535386087712795411477108894960509301431825900815992174530810807527908170880481`99.32711682950747*I, mmv[{3, 1}, {6, 8}, {4, 3}] -> -6.1376821821386110384708095870633508956158275936068436654632283726517969119882835077703856461925618737731496566971902`99.25948354945122, mmv[{3, 2}, {6, 8}, {4, 3}] -> -5.0536179226859449640478742614338930889743301621335658073550611636285265520159867308165319335779277051563627054098432`99.294685129063*I, mmv[{3, 3}, {6, 8}, {4, 3}] -> 6.7007603401473288516475816975018201320642654242653636669373276355789539108883603071651187289559051968229346848128171`99.23381108858143, mmv[{3, 4}, {6, 8}, {4, 3}] -> 12.1599349214391252824020982006367067862617892020971928846574978952771799767145990690196172710223635242439853108750756`99.19945707515843*I, mmv[{3, 5}, {6, 8}, {4, 3}] -> -26.598652389857780181854338369969642814841032398548310493336488764018719238512267606588792194709391489502394006573403`99.17322568578352, mmv[{3, 6}, {6, 8}, {4, 3}] -> -66.2543356421659778701187172298944137838245768274035955584420920479933874857958355321074004590646583716516255333394513`99.12884709877478*I, mmv[{4, 0}, {6, 8}, {4, 3}] -> -11.2493052030743663881389408225691581393652454063372055567625100509334561061246755141986017664478850470138725384706103`99.29268399451458, mmv[{4, 1}, {6, 8}, {4, 3}] -> -8.4215470145308597149531031182363974119253549939740539011557480327446095023743752345488410592335242964274406081936127`99.31864120288007*I, mmv[{4, 2}, {6, 8}, {4, 3}] -> 10.1960428510166943923805817260631441264218662306552110746306491515481537500745941994742563216979982807894028586456719`99.28480147736491, mmv[{4, 3}, {6, 8}, {4, 3}] -> 17.5893152616634347946926177133596319871053785981741857943375330442346560829118009888839526289963899018106055624170483`99.31666827213473*I, mmv[{4, 4}, {6, 8}, {4, 3}] -> -37.7727157519637046397721644962274759217191838285979228180278463948940859513490145466193858516744941163017666384137758`99.28364302333539, mmv[{4, 5}, {6, 8}, {4, 3}] -> -94.2753960882154968287218658802891656238963884771439764308967186698106510649084664359505320078097088772478604758887929`99.25791522752304*I, mmv[{4, 6}, {6, 8}, {4, 3}] -> 265.0851488032752715455447618248848902102959103025075342021154438752842728959156199597133979418877314809826254450683748`99.22116302773468, mmv[{0, 0}, {6, 8}, {4, 4}] -> -7.8308591227573379490901156363064506653610026583892133418446283418065136260182003204774336868892140432434268913946022`99.3542237375784, mmv[{0, 1}, {6, 8}, {4, 4}] -> -4.8086717415381047052001011150872111598700764041272947793118621496848922948288916340812810697448066557477941659227263`99.29575221921088*I, mmv[{0, 2}, {6, 8}, {4, 4}] -> 3.5089603737387075362909676580412167171330231564785351508445470935275658308304477665273680899556199471529000249661932`99.25326156132387, mmv[{0, 3}, {6, 8}, {4, 4}] -> 3.1952636481864227516422492471640365569513368640225252882191038194360758252496249461068322210385044381620555168349642`99.23996241583038*I, mmv[{0, 4}, {6, 8}, {4, 4}] -> -3.8056022366311350036642228821244403946575059661742900045879997461536494697415347291597459421762243331149972212087995`99.2637673274675, mmv[{0, 5}, {6, 8}, {4, 4}] -> -5.936901022109277624112629859841181298727200279802493173859196944738975731166061423000663616653289176108071729473066`99.31025763313933*I, mmv[{0, 6}, {6, 8}, {4, 4}] -> 11.3727313516280725190555873088426355208009207275688085856954984504221637197751093258255888858027221053647601457247614`99.33761933437933, mmv[{1, 0}, {6, 8}, {4, 4}] -> -5.2394761690126535176594361428120239726689978205006115144015985300364616919888059149287038413088973169101386223816208`99.33707307477057*I, mmv[{1, 1}, {6, 8}, {4, 4}] -> 3.7849612798460366581261080564573033821442113409873076894202463477511482806659067306755661445630257793493622438874242`99.31256875436056, mmv[{1, 2}, {6, 8}, {4, 4}] -> 3.3316267748859931962002508057310426747931547963088965481308003000066034647581750926673927810081721230329143691753972`99.30859832791174*I, mmv[{1, 3}, {6, 8}, {4, 4}] -> -3.7361622900487056539740809277451064712694398406423680589093960151644232259217677063097702223668082021525196442256048`99.33198542178185, mmv[{1, 4}, {6, 8}, {4, 4}] -> -5.4383387746220547354097009629355577232088215162113856936222227910940176849387429422527683011579319963088112738475094`99.37619249194539*I, mmv[{1, 5}, {6, 8}, {4, 4}] -> 10.05030796631418753150053153413046457911079716412180021946299574579379335972349563813828599370902859686684270116741`99.42203041357138, mmv[{1, 6}, {6, 8}, {4, 4}] -> 22.5154558773820810737168797862996765557631517538873085702477793057883785524774451362310672550358160317952677510056702`99.44962051523163*I, mmv[{2, 0}, {6, 8}, {4, 4}] -> 4.4628542383149946028997350425236329760587819114617966739052857528305349459229837679099042413790991718887622048172145`99.37409044593223, mmv[{2, 1}, {6, 8}, {4, 4}] -> 3.8302035282062484068539344261719889166608611294626081232016738644270151835894373408185310604911770418871866251867081`99.36272881788393*I, mmv[{2, 2}, {6, 8}, {4, 4}] -> -4.1268890504207702280762704220242556755940204070613206597940617407085628548048424979557263529868173847001517643775145`99.37432874470706, mmv[{2, 3}, {6, 8}, {4, 4}] -> -5.7164609050176660437244763119414087741582464330274268460306177696580686449295567834544716077870780134995865383273179`99.40638414557385*I, mmv[{2, 4}, {6, 8}, {4, 4}] -> 10.0632047783497911908907722887274884729496292988549794005814969448465275825973633698430664357816914841009457931048131`99.44314810926554, mmv[{2, 5}, {6, 8}, {4, 4}] -> 21.7040327469428539150953027252843689995261894587449267300636276029082577582601716113618740221185909185034776155474299`99.47416737438857*I, mmv[{2, 6}, {6, 8}, {4, 4}] -> -55.1440888487159342215006979912161799165947175660920041860667117938323400123273507790778841992233260380548914513738687`99.49174310625808, mmv[{3, 0}, {6, 8}, {4, 4}] -> 4.942283995704172224080749878863215597669608923050699085877598890851333520243484634559428415346277400890779010433293`99.32287228786251*I, mmv[{3, 1}, {6, 8}, {4, 4}] -> -5.0863601215081347448266936659412463674828774219059747059394233522416564997365285814883533829340572541179379988056159`99.34805029659181, mmv[{3, 2}, {6, 8}, {4, 4}] -> -6.6735638752605457564685004075287570625852350161478627569737366905024446996054167690696373678042402287301914176756051`99.39069456553673*I, mmv[{3, 3}, {6, 8}, {4, 4}] -> 11.1429184250120161235009810479968046755783916446743382497946069118152483436637880010350568844077312361378064987036743`99.43770367571044, mmv[{3, 4}, {6, 8}, {4, 4}] -> 22.9811555144665159357956331316695167176631920916902562511302305447451316840622071679204709021641445873125326779980699`99.47510843436042*I, mmv[{3, 5}, {6, 8}, {4, 4}] -> -56.3594505997627481817899787820808910962963529052914456844398053800533828493220421066824891427377435414339735029891123`99.49809982367347, mmv[{3, 6}, {6, 8}, {4, 4}] -> -159.2429597998145971303612633796977932159773247348453153957431203111973991241441461184169467939786369156481515586960168`99.50911464048654*I, mmv[{4, 0}, {6, 8}, {4, 4}] -> -7.1621162715026617941063245387874720268908179549704112609640259230925295963542322797331251419684525647122289291521259`99.33924382076636, mmv[{4, 1}, {6, 8}, {4, 4}] -> -8.7094852009368790636602777848085513588784921465121629880531736875555914285866459445879996803042197551775310281340995`99.38023570105307*I, mmv[{4, 2}, {6, 8}, {4, 4}] -> 13.5360786035881570725778188138966465205368286613934696288384614511500811277114531606578487847810752642277632239593946`99.42841014866417, mmv[{4, 3}, {6, 8}, {4, 4}] -> 26.3297662079839921745705093257913745189121718067487786873119460672732542082150958069087566383751747704073887183787063`99.46939012745472*I, mmv[{4, 4}, {6, 8}, {4, 4}] -> -61.7706511933294814572239694429021215635918269087463877557739644022745566878788130297091680322752052330681035841796499`99.49603168226466, mmv[{4, 5}, {6, 8}, {4, 4}] -> -168.7897288226284636055278865781697040112662436471074771049532529088189012796212829602981812370029745690285403903750528`99.5101567386455*I, mmv[{4, 6}, {6, 8}, {4, 4}] -> 523.4148217750041617300404306777831124741341191547341827027119523376186933701786237680010524086594601192638680655994488`99.5163592848394, mmv[{0, 0}, {8, 6}, {2, 2}] -> 523.4148217750041617300404306777831124741341191547341827027119523376186933701786237680010524086594601192638680655994488`99.5163592848394, mmv[{0, 1}, {8, 6}, {2, 2}] -> 159.2429597998145971303612633796977932159773247348453153957431203111973991241441461184169467939786369156481515586960168`99.50911464048654*I, mmv[{0, 2}, {8, 6}, {2, 2}] -> -55.1440888487159342215006979912161799165947175660920041860667117938323400123273507790778841992233260380548914513738687`99.49174310625808, mmv[{0, 3}, {8, 6}, {2, 2}] -> -22.5154558773820810737168797862996765557631517538873085702477793057883785524774451362310672550358160317952677510061198`99.44962051523163*I, mmv[{0, 4}, {8, 6}, {2, 2}] -> 11.3727313516280725190555873088426355208009207275688085856954984504221637197751093258255888858027221053647601457247614`99.33761933437933, mmv[{1, 0}, {8, 6}, {2, 2}] -> 168.7897288226284636055278865781697040112662436471074771049532529088189012796212829602981812370029745690285403903750528`99.5101567386455*I, mmv[{1, 1}, {8, 6}, {2, 2}] -> -56.3594505997627481817899787820808910962963529052914456844398053800533828493220421066824891427377435414339735029891123`99.49809982367347, mmv[{1, 2}, {8, 6}, {2, 2}] -> -21.7040327469428539150953027252843689995261894587449267300636276029082577582601716113618740221185909185034776155474299`99.47416737438857*I, mmv[{1, 3}, {8, 6}, {2, 2}] -> 10.05030796631418753150053153413046457911079716412180021946299574579379335972349563813828599370902859686684270116741`99.42203041357138, mmv[{1, 4}, {8, 6}, {2, 2}] -> 5.936901022109277624112629859841181298727200279802493173859196944738975731166061423000663616653289176108071729473132`99.31025763313933*I, mmv[{2, 0}, {8, 6}, {2, 2}] -> -61.7706511933294814572239694429021215635918269087463877557739644022745566878788130297091680322752052330681035841796499`99.49603168226466, mmv[{2, 1}, {8, 6}, {2, 2}] -> -22.9811555144665159357956331316695167176631920916902562511302305447451316840622071679204709021641445873125326779980699`99.47510843436042*I, mmv[{2, 2}, {8, 6}, {2, 2}] -> 10.0632047783497911908907722887274884729496292988549794005814969448465275825973633698430664357816914841009457931048131`99.44314810926554, mmv[{2, 3}, {8, 6}, {2, 2}] -> 5.4383387746220547354097009629355577232088215162113856936222227910940176849387429422527683011579319963088112738475094`99.37619249194539*I, mmv[{2, 4}, {8, 6}, {2, 2}] -> -3.8056022366311350036642228821244403946575059661742900045879997461536494697415347291597459421762243331149972212087995`99.2637673274675, mmv[{3, 0}, {8, 6}, {2, 2}] -> -26.3297662079839921745705093257913745189121718067487786873119460672732542082150958069087566383751747704073887183787063`99.46939012745472*I, mmv[{3, 1}, {8, 6}, {2, 2}] -> 11.1429184250120161235009810479968046755783916446743382497946069118152483436637880010350568844077312361378064987036743`99.43770367571044, mmv[{3, 2}, {8, 6}, {2, 2}] -> 5.7164609050176660437244763119414087741582464330274268460306177696580686449295567834544716077870780134995865383273179`99.40638414557385*I, mmv[{3, 3}, {8, 6}, {2, 2}] -> -3.7361622900487056539740809277451064712694398406423680589093960151644232259217677063097702223668082021525196442256048`99.33198542178185, mmv[{3, 4}, {8, 6}, {2, 2}] -> -3.1952636481864227516422492471640365569513368640225252882191038194360758252496249461068322210385044381620555168349642`99.23996241583038*I, mmv[{4, 0}, {8, 6}, {2, 2}] -> 13.5360786035881570725778188138966465205368286613934696288384614511500811277114531606578487847810752642277632239593946`99.42841014866417, mmv[{4, 1}, {8, 6}, {2, 2}] -> 6.6735638752605457564685004075287570625852350161478627569737366905024446996054167690696373678042402287301914176756051`99.39069456553673*I, mmv[{4, 2}, {8, 6}, {2, 2}] -> -4.1268890504207702280762704220242556755940204070613206597940617407085628548048424979557263529868173847001517643775145`99.37432874470706, mmv[{4, 3}, {8, 6}, {2, 2}] -> -3.3316267748859931962002508057310426747931547963088965481308003000066034647581750926673927810081721230329143691753972`99.30859832791174*I, mmv[{4, 4}, {8, 6}, {2, 2}] -> 3.5089603737387075362909676580412167171330231564785351508445470935275658308304477665273680899556199471529000249661932`99.25326156132387, mmv[{5, 0}, {8, 6}, {2, 2}] -> 8.7094852009368790636602777848085513588784921465121629880531736875555914285866459445879996803042197551775310281340995`99.38023570105307*I, mmv[{5, 1}, {8, 6}, {2, 2}] -> -5.0863601215081347448266936659412463674828774219059747059394233522416564997365285814883533829340572541179379988056159`99.34805029659181, mmv[{5, 2}, {8, 6}, {2, 2}] -> -3.8302035282062484068539344261719889166608611294626081232016738644270151835894373408185310604911770418871866251867081`99.36272881788393*I, mmv[{5, 3}, {8, 6}, {2, 2}] -> 3.7849612798460366581261080564573033821442113409873076894202463477511482806659067306755661445630257793493622438874242`99.31256875436056, mmv[{5, 4}, {8, 6}, {2, 2}] -> 4.8086717415381047052001011150872111598700764041272947793118621496848922948288916340812810697448066557477941659227263`99.29575221921088*I, mmv[{6, 0}, {8, 6}, {2, 2}] -> -7.1621162715026617941063245387874720268908179549704112609640259230925295963542322797331251419684525647122289291521259`99.33924382076636, mmv[{6, 1}, {8, 6}, {2, 2}] -> -4.942283995704172224080749878863215597669608923050699085877598890851333520243484634559428415346277400890779010433293`99.32287228786251*I, mmv[{6, 2}, {8, 6}, {2, 2}] -> 4.4628542383149946028997350425236329760587819114617966739052857528305349459229837679099042413790991718887622048172145`99.37409044593223, mmv[{6, 3}, {8, 6}, {2, 2}] -> 5.2394761690126535176594361428120239726689978205006115144015985300364616919888059149287038413088973169101386223816208`99.33707307477057*I, mmv[{6, 4}, {8, 6}, {2, 2}] -> -7.8308591227573379490901156363064506653610026583892133418446283418065136260182003204774336868892140432434268913946022`99.3542237375784, mmv[{0, 0}, {8, 6}, {2, 3}] -> -265.5291070827038614096743350575847053582280404080024275760977630183111003136305208560732490155216876449248290397425575`99.22111576965493, mmv[{0, 1}, {8, 6}, {2, 3}] -> -66.1983469202799247469105944118304983975874432141206464170483926992610512303402987140965584361876291278791644751420641`99.12532299068805*I, mmv[{0, 2}, {8, 6}, {2, 3}] -> 15.0141276104524855921803135781255303469992365875937123104817893493789012597881015807416825074231154871983030865735796`98.94347880455554, mmv[{0, 3}, {8, 6}, {2, 3}] -> 0.0995085744775639048612294808403137793817209983145298906573578666014407939750411527672619806047288764192406558816729`97.04884789843875*I, mmv[{0, 4}, {8, 6}, {2, 3}] -> 6.7687567833492279341682763205404438237869808979214201623722780666983851910531450338388425275812547539631513599062738`98.98509278960005, mmv[{1, 0}, {8, 6}, {2, 3}] -> -94.3127219028061989108606144256651092147211442193326091918258515689655419018788243146244266897277283730961678707151647`99.2561339474075*I, mmv[{1, 1}, {8, 6}, {2, 3}] -> 26.1542433602564375922840046946142205805072528268967114908202297117904904461970470137871931420950179573245714958190777`99.15864250593722, mmv[{1, 2}, {8, 6}, {2, 3}] -> 6.3266010696633211562526020878445245338899686161094815638024139824439101074654010942303259308790185202533824312309281`98.94878844763169*I, mmv[{1, 3}, {8, 6}, {2, 3}] -> 1.0248989103561178516752924184828464009024458348538701868710784923150230766748013194606524120421516062997449445935748`98.33878538820326, mmv[{1, 4}, {8, 6}, {2, 3}] -> 6.6255544476163271757640875452008682948804929666257724491927569595998514768267802094312801799884068575876588097845423`99.28222455504358*I, mmv[{2, 0}, {8, 6}, {2, 3}] -> 37.5529199282272375539556458035073958328227800117444482511267667901307601335894787595594125021161240813931808672522375`99.2761613940404, mmv[{2, 1}, {8, 6}, {2, 3}] -> 11.3204887953991240053698088669400885863807379229851467141753362683098229488227446515612336577406559628281574960883241`99.1506857514755*I, mmv[{2, 2}, {8, 6}, {2, 3}] -> -2.2169180062860718323781190396890220447231268086381780116768228676565468559792540876772823753747262369907816265772543`98.76707148296482, mmv[{2, 3}, {8, 6}, {2, 3}] -> 2.9560492424561472014407650738191092532843941918761528555658182961249073956756662326070788812615305101886186564970589`99.17958979167364*I, mmv[{2, 4}, {8, 6}, {2, 3}] -> -10.1960428510166943923805817260631441264218662306552110746306491515481537500745941994742563216979982807894028512744858`99.29264232213428, mmv[{3, 0}, {8, 6}, {2, 3}] -> 16.9309789058599040556240985599899759898802463853204551259343254691640140262465964009582194963086195060326159181591628`99.26644121593988*I, mmv[{3, 1}, {8, 6}, {2, 3}] -> -5.0686279108638470954645444754976053310811477311015833507954878304924698664058790709666274623300576431272023481332146`99.04949574072434, mmv[{3, 2}, {8, 6}, {2, 3}] -> 0.5997861983862657465063007005485096385837524782916361129038736654656200717832614928253363063469192377739265716728234`98.82328284121634*I, mmv[{3, 3}, {8, 6}, {2, 3}] -> -6.7053224685104033023928542330653303425353387343207394911093495533538144646824679921834017726403354007694599113629439`99.21470815852476, mmv[{3, 4}, {8, 6}, {2, 3}] -> -20.3654347734159885805380616363689617155760348444878292493072022566204402331375174703436084100394223509389106119236703`99.40217513614536*I, mmv[{4, 0}, {8, 6}, {2, 3}] -> -8.5675940824729673604972154059485930477226479403419897387052971929428900628702855956573002223547817970367329508090974`99.19910310367484, mmv[{4, 1}, {8, 6}, {2, 3}] -> -1.5963109366994537837723811519524142278584077886764432949915402889106120515523908259304213105719069665798949921730318`98.93352950518863*I, mmv[{4, 2}, {8, 6}, {2, 3}] -> -4.2270915516337968509690941638287316146755674436473003895033077953356250754803699463070422785954057397840865107857523`99.10702100188547, mmv[{4, 3}, {8, 6}, {2, 3}] -> -15.5384772742891261859455572752721493931807437777897210067444660905785495550760604834808614716486682464338185875411752`99.36992964896072*I, mmv[{4, 4}, {8, 6}, {2, 3}] -> 48.113409297350320639279545120663497007386375037622503790488010767134117269440988594658454117202087223300601162124442`99.4631441004781, mmv[{5, 0}, {8, 6}, {2, 3}] -> -4.4463953269255821165868245495787704908131371663890894308098365060813131094253513582753596707603389586372957826697999`99.18643053985895*I, mmv[{5, 1}, {8, 6}, {2, 3}] -> -1.8943837386627077149260185990998347745704111528925275359459904321858633597595290071438215250378620518977695480925591`98.6903844471591, mmv[{5, 2}, {8, 6}, {2, 3}] -> -11.9215638742657574921625279007992627450241032434215202882434689173241769785188787738274568880697720569237281498930417`99.33603124240277*I, mmv[{5, 3}, {8, 6}, {2, 3}] -> 39.3004904940548504027819634458434786800796834891136125286865815834029114021753787894456486147536089284728580908770912`99.44742640408809, mmv[{5, 4}, {8, 6}, {2, 3}] -> 129.8234393205854427381465844233684899202259300288807455867404426062343590535637919082918367963811035549233273751059111`99.49390671547613*I, mmv[{6, 0}, {8, 6}, {2, 3}] -> 1.1436336441640455219211082915813833462426326220241550352235306249944868075322022022207923003856317216663165031746821`98.39116115002346, mmv[{6, 1}, {8, 6}, {2, 3}] -> -8.5955526285296307053562255628927330527665088628843853675004128168851346799735482348640653482201563647303998784394606`99.16053934694176*I, mmv[{6, 2}, {8, 6}, {2, 3}] -> 32.5155229692160371118218459287449479811918279855125025690093999444015798235171976381523779443235186641089717104892315`99.43387452377932, mmv[{6, 3}, {8, 6}, {2, 3}] -> 110.2012941121407365801243694302598577340191215826517264690262596472663997227548750989625710241928558844319749770273104`99.4854748144502*I, mmv[{6, 4}, {8, 6}, {2, 3}] -> -393.2167760771909022363204074089983346886743325898856640640315902654136571751455370077640226582768731178437761486429489`99.5088857099072, mmv[{0, 0}, {8, 6}, {2, 4}] -> -135.5091631031489675808783430230104899941327725612613263190135398962637348210533055898208352151094102378738998658366799`99.5110215127194, mmv[{0, 1}, {8, 6}, {2, 4}] -> -49.7915801398227836675468572169569751787463119930784596178686061807888570236223950239265550698655334209588820002056739`99.49629873280082*I, mmv[{0, 2}, {8, 6}, {2, 4}] -> 22.3609087133872533462415908983713203616661181844227805648644173453777475924664928220881756244348297868532113180627777`99.46658507340346, mmv[{0, 3}, {8, 6}, {2, 4}] -> 13.6383148957467741947946228246756291234014328383549666028341492832242640335886431247742936743184825032059381551943296`99.42055365074762*I, mmv[{0, 4}, {8, 6}, {2, 4}] -> -12.7428213429827458727958289899120629112246669091424673548925873790118130778151856743185215127367618113641129083303592`99.35874912224229, mmv[{1, 0}, {8, 6}, {2, 4}] -> -40.5022334407681289998194678939622219985705315039593175276833048157881529937723271799988180370633110313153058510733605`99.50198765733968*I, mmv[{1, 1}, {8, 6}, {2, 4}] -> 17.163904320191547552711140700325328560226877623334691706985863060788106335739672916001649935732900484354989032690645`99.47917552351454, mmv[{1, 2}, {8, 6}, {2, 4}] -> 9.5006426974514640251680111028796185851710982755925487142124345935479291183980025500692001245167513625701067701675056`99.44779864527597*I, mmv[{1, 3}, {8, 6}, {2, 4}] -> -7.8236179109892952950212494074332286135357371449739150907104750349317675661802620881215374946712912668062628923367368`99.41480992258538, mmv[{1, 4}, {8, 6}, {2, 4}] -> -10.2175395814453922541421186912719265289702170213223353531187391058893675279219702596664019384786417352672223837936991`99.3928843659274*I, mmv[{2, 0}, {8, 6}, {2, 4}] -> 14.2411555506153133991708416037447124634087802639895409147499240487412036099859628867096779103156862068872690139938456`99.47807801359397, mmv[{2, 1}, {8, 6}, {2, 4}] -> 7.5456820116117346572913925252636184661261002267418401686439290583269344600408056957254855870965233261781512668202831`99.44593942296773*I, mmv[{2, 2}, {8, 6}, {2, 4}] -> -5.8324269522720663205706815617354869815307361372823316268438146965688170276737322127970843803552221050165200245764009`99.43079679727738, mmv[{2, 3}, {8, 6}, {2, 4}] -> -7.1511866029157427266549834490486769246642661323909787591443040311321457083563072290259849858943249001241067426468673`99.42359408642365*I, mmv[{2, 4}, {8, 6}, {2, 4}] -> 12.9774975064936318268096485238922298614393984211387345193577504917949577795514761744721507192834659160806002302422997`99.43388731894835, mmv[{3, 0}, {8, 6}, {2, 4}] -> 6.5213482878746113260134970938805488496541365079370452957594772987082118376641724414920366984774406173579719525279961`99.43775075819295*I, mmv[{3, 1}, {8, 6}, {2, 4}] -> -4.8748443384958558722997106514080421903510082265920859679931339278723631677653638349589643112855038417467060504645851`99.41542815233043, mmv[{3, 2}, {8, 6}, {2, 4}] -> -5.7184076034447155678682713464759382437707351978575996856679243417566910471628582774799966731138432760870802135699029`99.44051438757592*I, mmv[{3, 3}, {8, 6}, {2, 4}] -> 10.032002692183029046519008030733123763551629687816033743338186656411138670387572664993391484561809189775103513609065`99.4526069837411, mmv[{3, 4}, {8, 6}, {2, 4}] -> 23.1415542851685423663835055593782914440466910908014727042768714690062243833632339518032641910824548000672156647483995`99.47308685786142*I, mmv[{4, 0}, {8, 6}, {2, 4}] -> -4.4415062889475700426808931846352050171600572200190766434101837789995295800740782662564438799500990708684597480896137`99.40170994023629, mmv[{4, 1}, {8, 6}, {2, 4}] -> -4.9920750562472180947432611471764771635632653079653069188305036262004536020449307099461686106881096236720171172656547`99.41452101994477*I, mmv[{4, 2}, {8, 6}, {2, 4}] -> 8.402884833091276089618959085276460244295276816740239995324510676207707460361034844702861579467323976899285682732345`99.46622459524002, mmv[{4, 3}, {8, 6}, {2, 4}] -> 18.9170196271391270894890163499075920000996983534822491288314342858799191334375218979421056722749729686236518649281232`99.48213938666377*I, mmv[{4, 4}, {8, 6}, {2, 4}] -> -51.5603071458125259724486719954755040359421054406306974479747322245474610421383132773381435390446182589668793352177532`99.49887372048072, mmv[{5, 0}, {8, 6}, {2, 4}] -> -4.7060830707916828268102922972469485968630175715679592206999939239452592617668245180989553125499025044884904001191075`99.39759620072039*I, mmv[{5, 1}, {8, 6}, {2, 4}] -> 7.4880029180124166281328641699406803208744684881373162568343467334323220926143803061684463488299079647746779252469238`99.43934118692258, mmv[{5, 2}, {8, 6}, {2, 4}] -> 16.255767481967215971305919408758232080484807328500943677164017294218216364771406932497266292989482924754556002412996`99.49158480982979*I, mmv[{5, 3}, {8, 6}, {2, 4}] -> -43.539017869223077177853188280090663246905371611356359807374146680989047279457878054335957228827866582160851530877498`99.50219939363649, mmv[{5, 4}, {8, 6}, {2, 4}] -> -134.9017312109240064394929727866655362482730073934145697518609745971520316233716955471977374804627313660198226423075368`99.5125162172519*I, mmv[{6, 0}, {8, 6}, {2, 4}] -> 7.1011471156373556797392094279277306664661998663788181331138462958883478494483844770342145055217373897674656700612796`99.42113162115021, mmv[{6, 1}, {8, 6}, {2, 4}] -> 14.5900124741822177374151653145301796975415935789392782075951635612546329706784905328799663288402024008258040145437392`99.46902475202343*I, mmv[{6, 2}, {8, 6}, {2, 4}] -> -38.0296713089875825773227206491047711286510489582583851418923518143783874654249566336562749557965059465685960856559979`99.50802412231755, mmv[{6, 3}, {8, 6}, {2, 4}] -> -116.4794310364228449672680340303120640126183422619728880276811407328768300423204521799418811049254555291148820354922694`99.51331108300278*I, mmv[{6, 4}, {8, 6}, {2, 4}] -> 401.7588845621186109490387837812725643205662274090442060548260000247556161270941981443007309727028158936345195206548093`99.51886407229941, mmv[{0, 0}, {8, 6}, {3, 2}] -> 265.0851488032752715455447618248848902102959103025075342021154438752842728959156199597133979418877314809826254450683748`99.22116302773468, mmv[{0, 1}, {8, 6}, {3, 2}] -> 66.2543356421659778701187172298944137838245768274035955584420920479933874857958355321074004590646583716516255333394513`99.12884709877478*I, mmv[{0, 2}, {8, 6}, {3, 2}] -> -15.9730779499014007153192217676654785388141650672748548503605443344711568977939206516406869099045568167300985763974354`98.95479389208522, mmv[{0, 3}, {8, 6}, {3, 2}] -> -2.6010927828770436732972858112552864079914241468294925274056620725156363892686059368481643676001103286349957419318698`98.51412512358324*I, mmv[{0, 4}, {8, 6}, {3, 2}] -> -1.1436336441640455219211082915813833462426326220241550352235306249944868075322022022207923003856317216663164999751581`98.34196954941615, mmv[{1, 0}, {8, 6}, {3, 2}] -> 94.2753960882154968287218658802891656238963884771439764308967186698106510649084664359505320078097088772478604758887929`99.25791522752304*I, mmv[{1, 1}, {8, 6}, {3, 2}] -> -26.598652389857780181854338369969642814841032398548310493336488764018719238512267606588792194709391489502394006573403`99.17322568578352, mmv[{1, 2}, {8, 6}, {3, 2}] -> -7.5873602665642990130191363928402934095633991583420968993229205404301375922663506151576474831500611890929002972131079`99.01919210397499*I, mmv[{1, 3}, {8, 6}, {3, 2}] -> 1.8703317013743900324254321020813285629031879196073828846989361037809862904368524364692000362253898882341161258219852`98.690865729962, mmv[{1, 4}, {8, 6}, {3, 2}] -> 0.0355381632281893171639749507688983720032888568341846536535695366670413729984349221299330201466174786760246953749506`97.1453930600779*I, mmv[{2, 0}, {8, 6}, {3, 2}] -> -37.7727157519637046397721644962274759217191838285979228180278463948940859513490145466193858516744941163017666384137758`99.28364302333539, mmv[{2, 1}, {8, 6}, {3, 2}] -> -12.1599349214391252824020982006367067862617892020971928846574978952771799767145990690196172710223635242439853108750756`99.19945707515843*I, mmv[{2, 2}, {8, 6}, {3, 2}] -> 4.2270915516337968509690941638287316146755674436473003895033077953356250754803699463070422785954057397840865133326763`99.06289652822178, mmv[{2, 3}, {8, 6}, {3, 2}] -> 1.6978820597738821554854399976120314678524287596444318119194816686449207752462699420078736500581013285460610660856594`98.95213385642853*I, mmv[{2, 4}, {8, 6}, {3, 2}] -> -1.189231196092435691886366036989255500939380929928810047881313536013924669337987300778007854373878853892161578234528`98.69923984888644, mmv[{3, 0}, {8, 6}, {3, 2}] -> -17.5893152616634347946926177133596319871053785981741857943375330442346560829118009888839526289963899018106055624170483`99.31666827213473*I, mmv[{3, 1}, {8, 6}, {3, 2}] -> 6.7007603401473288516475816975018201320642654242653636669373276355789539108883603071651187289559051968229346848128171`99.23381108858143, mmv[{3, 2}, {8, 6}, {3, 2}] -> 3.1590969009154906571872860235122239411772438380746178992858990036111555594730598851526664897303812569305033967519591`99.25067446116924*I, mmv[{3, 3}, {8, 6}, {3, 2}] -> -2.3969600007913104191628738069177731783173475297655763305970168443871608783622415572595616943293663274346481085549509`99.05218206761805, mmv[{3, 4}, {8, 6}, {3, 2}] -> -3.6211107997085394865501666474157916997998480768547456457216109650663173861476806606559285063775253789608614503997813`99.1019396421471*I, mmv[{4, 0}, {8, 6}, {3, 2}] -> 10.1960428510166943923805817260631441264218662306552110746306491515481537500745941994742563216979982807894028586456719`99.28480147736491, mmv[{4, 1}, {8, 6}, {3, 2}] -> 5.0536179226859449640478742614338930889743301621335658073550611636285265520159867308165319335779277051563627054098432`99.294685129063*I, mmv[{4, 2}, {8, 6}, {3, 2}] -> -3.8200907126325317823334814113793597249672704008022042172136553055124760567604856376784926914227350195146946177796606`99.21549033379019, mmv[{4, 3}, {8, 6}, {3, 2}] -> -5.1874106607353773244587423512381550845627454580259668082915208924973397839328619023146456814918759150523626784813929`99.23895546011526*I, mmv[{4, 4}, {8, 6}, {3, 2}] -> 11.0040258331876539646004361407914556948943077467561665918826308713117058760124977838178597595386980638697409058411263`99.3196723111353, mmv[{5, 0}, {8, 6}, {3, 2}] -> 8.4215470145308597149531031182363974119253549939740539011557480327446095023743752345488410592335242964274406081936127`99.31864120288007*I, mmv[{5, 1}, {8, 6}, {3, 2}] -> -6.1376821821386110384708095870633508956158275936068436654632283726517969119882835077703856461925618737731496566971902`99.25948354945122, mmv[{5, 2}, {8, 6}, {3, 2}] -> -7.5222372265621158774904344540391006952884649141297949294605785215489492151650770945317593675922801272171706289498242`99.3382839696094*I, mmv[{5, 3}, {8, 6}, {3, 2}] -> 14.4324680528752307986483576161231005272637712369100843558759279340970669675459513497152257545561834180863630859360122`99.3728230228968, mmv[{5, 4}, {8, 6}, {3, 2}] -> 36.194960377576570214662956398408677217133515291851194576407134506499668325110927038009976838602926755677874694961113`99.42724180429296*I, mmv[{6, 0}, {8, 6}, {3, 2}] -> -11.2493052030743663881389408225691581393652454063372055567625100509334561061246755141986017664478850470138725384706103`99.29268399451458, mmv[{6, 1}, {8, 6}, {3, 2}] -> -11.9210869619687319323376412864861362605535386087712795411477108894960509301431825900815992174530810807527908170880481`99.32711682950747*I, mmv[{6, 2}, {8, 6}, {3, 2}] -> 20.0249689431472696625902218685902671923745335111717497601552794269554570392005806719113094911937082072249916819193758`99.42626445516134, mmv[{6, 3}, {8, 6}, {3, 2}] -> 46.1668949191945740295950618535573666294858821428534875542774499657872973906860608446133327728013720913076930657994962`99.4446199514464*I, mmv[{6, 4}, {8, 6}, {3, 2}] -> -129.2429401314950171279009574280011900667521348586165801644024257882235030220738708016037401490057993334551697529416702`99.47671274260827, mmv[{0, 0}, {8, 6}, {3, 3}] -> -522.4597162086859193642213648369995247554264674485022442284340160536371601972194078093677628072826724512989458956057957`99.51532466183082, mmv[{0, 1}, {8, 6}, {3, 3}] -> -158.9879271158416373685491493552232363498395026357555197805045088780719279594353389010402557176486766341947373521332202`99.50643440927277*I, mmv[{0, 2}, {8, 6}, {3, 3}] -> 55.8876325910995527265868690792279399056104479302805998345936436859799380721600161359961156165515512502505350454552`99.51517002885817, mmv[{0, 3}, {8, 6}, {3, 3}] -> 24.8411380867395133337645229933841829612809552793250266087910227358761024403297798801851644291012301712626223295503616`99.44811580296958*I, mmv[{0, 4}, {8, 6}, {3, 3}] -> -16.8201555634440662981925117861010298183327546170978110786927537288382157951745660742276142866576776047652706558982406`99.38264996873333, mmv[{1, 0}, {8, 6}, {3, 3}] -> -168.422735568931065305409591379320772717294483522795587552803508187576473526089164763342454169856433638475099152636078`99.50867434716976*I, mmv[{1, 1}, {8, 6}, {3, 3}] -> 56.5837055254587675362751953528188098497852248484067499772512214425157781148820984725048597221382977629030695727692858`99.49503482463759, mmv[{1, 2}, {8, 6}, {3, 3}] -> 22.7952291880083407256501549777388537423908216458310973255055120702467644793247135415754309335918320957921870771371052`99.50665687891718*I, mmv[{1, 3}, {8, 6}, {3, 3}] -> -12.7885025160710362354215602494738510338678247128936501626039010333617747055894697747222277233248665195746593679511452`99.43465043818284, mmv[{1, 4}, {8, 6}, {3, 3}] -> -12.4124654760128791912871726726909110500257570945186223650224235364827755893923371350931060787678982256183780105696083`99.40353408659907*I, mmv[{2, 0}, {8, 6}, {3, 3}] -> 61.7491554108420052560982070049858652401304501517375717455040519585914975185763222033718399442075002475350170901198172`99.493344412143, mmv[{2, 1}, {8, 6}, {3, 3}] -> 23.6410613630497475570795190815249668181874996825859722946504372455816673706723255918794758365226947691399813420117902`99.47123729295429*I, mmv[{2, 2}, {8, 6}, {3, 3}] -> -11.9161407490358007221240790958558310355122319760694927252738959827623788086203954258190284259432820574551734107821725`99.49462467480912, mmv[{2, 3}, {8, 6}, {3, 3}] -> -9.9223219901451448818543528792749622654953687953503645581818282936421578032063433999223218230663784601588406526631055`99.42805037433229*I, mmv[{2, 4}, {8, 6}, {3, 3}] -> 14.9530261439508191502021567150440624973526590038724180018132124495811247972952703088395259968620874469768743353716456`99.43578618196747, mmv[{3, 0}, {8, 6}, {3, 3}] -> 26.782401265287647974775196375053285402708302677362284522220529063693323966378619958843015109825639113291570646842345`99.48735264320216*I, mmv[{3, 1}, {8, 6}, {3, 3}] -> -12.6009427539046851277543154411260694035055969683900820307834059839046191327765225497173753872147079892688856154274749`99.45995499573783, mmv[{3, 2}, {8, 6}, {3, 3}] -> -9.2967046010376203835516731512539733297267975483615737692819336334330296310318295119495221661210323202821544329410119`99.48785826461321*I, mmv[{3, 3}, {8, 6}, {3, 3}] -> 12.6049346162223752721564289097441408376677861146885358769339251619576221173463667741083730504385844177220951915340363`99.45044663681679, mmv[{3, 4}, {8, 6}, {3, 3}] -> 26.782401265287647974775196375053285402708302677362284522220529063693323966378619958843015109825639113291570645770113`99.47118035812441*I, mmv[{4, 0}, {8, 6}, {3, 3}] -> -14.9530261439508191502021567150440624973526590038724180018132124495811247972952703088395259968620874469768743365074385`99.42110668517316, mmv[{4, 1}, {8, 6}, {3, 3}] -> -9.9223219901451448818543528792749622654953687953503645581818282936421578032063433999223218230663784601588406530319123`99.40903077720196*I, mmv[{4, 2}, {8, 6}, {3, 3}] -> 11.9161407490358007221240790958558310355122319760694927252738959827623788086203954258190284259432820574551734107821725`99.49462467480912, mmv[{4, 3}, {8, 6}, {3, 3}] -> 23.6410613630497475570795190815249668181874996825859722946504372455816673706723255918794758365226947691399813416512187`99.47251414877496*I, mmv[{4, 4}, {8, 6}, {3, 3}] -> -61.749155410842005256098207004985865240130450151737571745504051958591497518576322203371839944207500247535017088963844`99.49490016052886, mmv[{5, 0}, {8, 6}, {3, 3}] -> -12.4124654760128791912871726726909110500257570945186223650224235364827755893923371350931060787678982256183780119236438`99.38211366968324*I, mmv[{5, 1}, {8, 6}, {3, 3}] -> 12.8005285347151950766718534979831041397014363295362224882274281975642132402508080600595384677311026014064860806616807`99.40967211883205, mmv[{5, 2}, {8, 6}, {3, 3}] -> 22.7952291880083407256501549777388537423908216458310973255055120702467644793247135415754309335918320957921870771371052`99.50665687891718*I, mmv[{5, 3}, {8, 6}, {3, 3}] -> -56.5716795068146086950249021043095567439516132317641776516276942783133395802207601871675489777320616810712428600723684`99.4918268548721, mmv[{5, 4}, {8, 6}, {3, 3}] -> -168.4227355689310653054095913793207727172944835227955875528035081875764735260891647633424541698564336384750991513045708`99.50757284508835*I, mmv[{6, 0}, {8, 6}, {3, 3}] -> 16.8201555634440662981925117861010298183327546170978110786927537288382157951745660742276142866576776047652706575955519`99.37070218392482, mmv[{6, 1}, {8, 6}, {3, 3}] -> 24.8411380867395133337645229933841829612809552793250266087910227358761024403297798801851644291012301712626223300856223`99.42845688435362*I, mmv[{6, 2}, {8, 6}, {3, 3}] -> -55.8876325910995527265868690792279399056104479302805998345936436859799380721600161359961156165515512502505350454552`99.51517002885817, mmv[{6, 3}, {8, 6}, {3, 3}] -> -158.9879271158416373685491493552232363498395026357555197805045088780719279594353389010402557176486766341947373515647879`99.5031044535775*I, mmv[{6, 4}, {8, 6}, {3, 3}] -> 522.4597162086859193642213648369995247554264674485022442284340160536371601972194078093677628072826724512989458939070678`99.5138955716877, mmv[{0, 0}, {8, 6}, {3, 4}] -> 129.2429401314950171279009574280011900667521348586165801644024257882235030220738708016037401490057993334551697502677248`99.49088450121248, mmv[{0, 1}, {8, 6}, {3, 4}] -> 46.1668949191945740295950618535573666294858821428534875542774499657872973906860608446133327728013720913076930640307284`99.46447057319406*I, mmv[{0, 2}, {8, 6}, {3, 4}] -> -20.0249689431472696625902218685902671923745335111717497601552794269554570392005806719113094911937082072249916803063243`99.42052733762564, mmv[{0, 3}, {8, 6}, {3, 4}] -> -11.9210869619687319323376412864861362605535386087712795411477108894960509301431825900815992174530810807527908152640032`99.36452363487774*I, mmv[{0, 4}, {8, 6}, {3, 4}] -> 11.2493052030743663881389408225691581393652454063372055567625100509334561061246755141986017664478850470138725356144831`99.3068951517722, mmv[{1, 0}, {8, 6}, {3, 4}] -> 36.2892660862814312526107153214738678981551666376064448176986436787646000282832286957918416393510910499274473102757977`99.45535821844446*I, mmv[{1, 1}, {8, 6}, {3, 4}] -> -14.456520090163548481148944113141606738930994470195229007122982262501944036868627920389847243368655581750016509152221`99.40634002095081, mmv[{1, 2}, {8, 6}, {3, 4}] -> -7.5222372265621158774904344540391006952884649141297949294605785215489492151650770945317593675922801272171706277214196`99.34763890552105*I, mmv[{1, 3}, {8, 6}, {3, 4}] -> 6.1239381608310009341847601601956330603774143174439038647506258992775814438038968959563162240140063516796334126978754`99.3064941480582, mmv[{1, 4}, {8, 6}, {3, 4}] -> 8.4215470145308597149531031182363974119253549939740539011557480327446095023743752345488410592335242964274406059867608`99.34806559862653*I, mmv[{2, 0}, {8, 6}, {3, 4}] -> -11.0040258331876539646004361407914556948943077467561665918826308713117058760124977838178597595386980638697409040461251`99.3669022089416, mmv[{2, 1}, {8, 6}, {3, 4}] -> -5.1874106607353773244587423512381550845627454580259668082915208924973397839328619023146456814918759150523626773287442`99.281408482034*I, mmv[{2, 2}, {8, 6}, {3, 4}] -> 3.8200907126325317823334814113793597249672704008022042172136553055124760567604856376784926914227350195146946167214509`99.2384312780329, mmv[{2, 3}, {8, 6}, {3, 4}] -> 5.0536179226859449640478742614338930889743301621335658073550611636285265520159867308165319335779277051563627042239993`99.33725550931074*I, mmv[{2, 4}, {8, 6}, {3, 4}] -> -10.1960428510166943923805817260631441264218662306552110746306491515481537500745941994742563216979982807894028567650514`99.30355484669559, mmv[{3, 0}, {8, 6}, {3, 4}] -> -3.589807388657796903308797637146733244712338646279857743047751952724183604675326336185754674129183101934148473453583`99.18706903946541*I, mmv[{3, 1}, {8, 6}, {3, 4}] -> 2.3889762761559301303586468696816303099929692371686686382959784882811549092225531084775663678816134705282289546008135`99.09668068757571, mmv[{3, 2}, {8, 6}, {3, 4}] -> 3.1590969009154906571872860235122239411772438380746178992858990036111555594730598851526664897303812569305033957701782`99.26754202193943*I, mmv[{3, 3}, {8, 6}, {3, 4}] -> -6.7053224685104033023928542330653303425353387343207394911093495533538144646824679921834017726403354007694599138946908`99.22982559049662, mmv[{3, 4}, {8, 6}, {3, 4}] -> -17.589315261663434794692617713359631987105378598174185794337533044234656082911800988883952628996389901810605560654046`99.3021725046762*I, mmv[{4, 0}, {8, 6}, {3, 4}] -> 1.1892311960924356918863660369892555009393809299288100478813135360139246693379873007780078543738788538921615764633426`98.7813254491479, mmv[{4, 1}, {8, 6}, {3, 4}] -> 1.6978820597738821554854399976120314678524287596444318119194816686449207752462699420078736500581013285460610649271582`98.98860580247144*I, mmv[{4, 2}, {8, 6}, {3, 4}] -> -4.2270915516337968509690941638287316146755674436473003895033077953356250754803699463070422785954057397840865122722638`99.08911365652196, mmv[{4, 3}, {8, 6}, {3, 4}] -> -12.1599349214391252824020982006367067862617892020971928846574978952771799767145990690196172710223635242439853096965919`99.20646521089684*I, mmv[{4, 4}, {8, 6}, {3, 4}] -> 37.7727157519637046397721644962274759217191838285979228180278463948940859513490145466193858516744941163017666365356609`99.28632161305886, mmv[{5, 0}, {8, 6}, {3, 4}] -> 0.1298438719330503551117338738340890530249402025894348949450787089319730761707365799117978208947817729255973106636792`97.79427829934131*I, mmv[{5, 1}, {8, 6}, {3, 4}] -> -1.8943837386627077149260185990998347745704111528925275359459904321858633597595290071438215250378620518977695490292158`98.70714550470574, mmv[{5, 2}, {8, 6}, {3, 4}] -> -7.587360266564299013019136392840293409563399158342096899322920540430137592266350615157647483150061189092900295988361`99.03729346355044*I, mmv[{5, 3}, {8, 6}, {3, 4}] -> 26.584908368550170077568288943101924979602619122385370692623886290644503770327880994774722772530835967408877762584643`99.17283372649065, mmv[{5, 4}, {8, 6}, {3, 4}] -> 94.275396088215496828721865880289165623896388477143976430896718669810651064908466435950532007809708877247860473684362`99.25733115766602*I, mmv[{6, 0}, {8, 6}, {3, 4}] -> 1.1436336441640455219211082915813833462426326220241550352235306249944868075322022022207923003856317216663165026583693`98.40567886047357, mmv[{6, 1}, {8, 6}, {3, 4}] -> -2.6010927828770436732972858112552864079914241468294925274056620725156363892686059368481643676001103286349957401730515`98.51819316207497*I, mmv[{6, 2}, {8, 6}, {3, 4}] -> 15.973077949901400715319221767665478538814165067274854850360544334471156897793920651640686909904556816730098574787918`98.96829257261918, mmv[{6, 3}, {8, 6}, {3, 4}] -> 66.2543356421659778701187172298944137838245768274035955584420920479933874857958355321074004590646583716516255315206332`99.12689212781098*I, mmv[{6, 4}, {8, 6}, {3, 4}] -> -265.0851488032752715455447618248848902102959103025075342021154438752842728959156199597133979418877314809826254421978213`99.21993879347738, mmv[{0, 0}, {8, 6}, {4, 2}] -> -401.7588845621186109490387837812725643205662274090442060548260000247556161270941981443007309727028158936345195204897263`99.51480276365136, mmv[{0, 1}, {8, 6}, {4, 2}] -> -116.6380513746369201509188097740970739878525363170621637636138889284767049180662515356175200183635704390838990143566779`99.5044540840616*I, mmv[{0, 2}, {8, 6}, {4, 2}] -> 38.0296713089875825773227206491047711286510489582583851418923518143783874654249566336562749557965059465685960855482214`99.4786448533818, mmv[{0, 3}, {8, 6}, {4, 2}] -> 14.3124268823075861660263077629064122408817539825330456697128542189548519381233416604475982303235013083800243011625855`99.414180228701*I, mmv[{0, 4}, {8, 6}, {4, 2}] -> -6.0127608947865207535418848375886028366454658422550502739248403810361967246736087448499915023389100041726151493592686`99.22895577561414, mmv[{1, 0}, {8, 6}, {4, 2}] -> -134.9017312109240064394929727866655362482730073934145697518609745971520316233716955471977374804627313660198226435697059`99.5068208328704*I, mmv[{1, 1}, {8, 6}, {4, 2}] -> 43.5665059118382973864252871338260989173821981636822394087993516277374782158266512779640960731849776263478840168793798`99.49033766610751, mmv[{1, 2}, {8, 6}, {4, 2}] -> 16.2557674819672159713059194087582320804848073285009436771640172942182163647714069324972662929894829247545560030930436`99.45820940540995*I, mmv[{1, 3}, {8, 6}, {4, 2}] -> -7.4398988434357812631316911759036678975400220215670269543402380766225679539690271648192033712049636374473710769100749`99.3934228189477, mmv[{1, 4}, {8, 6}, {4, 2}] -> -4.5174716533819607509147744511165672348197148800574587381169755794153958554222212025352257110535739159893451666294118`99.27173219219415*I, mmv[{2, 0}, {8, 6}, {4, 2}] -> 51.5603071458125259724486719954755040359421054406306974479747322245474610421383132773381435390446182589668793379071456`99.48895191548192, mmv[{2, 1}, {8, 6}, {4, 2}] -> 18.9170196271391270894890163499075920000996983534822491288314342858799191334375218979421056722749729686236518666062561`99.46246711263436*I, mmv[{2, 2}, {8, 6}, {4, 2}] -> -8.4028848330912760896189590852764602442952768167402399953245106762077074603610348447028615794673239768992856841990594`99.42668650818538, mmv[{2, 3}, {8, 6}, {4, 2}] -> -4.9920750562472180947432611471764771635632653079653069188305036262004536020449307099461686106881096236720171189075806`99.36608778376521*I, mmv[{2, 4}, {8, 6}, {4, 2}] -> 4.4415062889475700426808931846352050171600572200190766434101837789995295800740782662564438799500990708684597507330315`99.30227796197457, mmv[{3, 0}, {8, 6}, {4, 2}] -> 23.1415542851685423663835055593782914440466910908014727042768714690062243833632339518032641910824548000672156690712173`99.45639723714716*I, mmv[{3, 1}, {8, 6}, {4, 2}] -> -10.0267888311966582456672679900891120944418316191813185157130187503827266089085924535439251489224603852647889674972558`99.42127441280257, mmv[{3, 2}, {8, 6}, {4, 2}] -> -5.7184076034447155678682713464759382437707351978575996856679243417566910471628582774799966731138432760870802159526611`99.40170426119283*I, mmv[{3, 3}, {8, 6}, {4, 2}] -> 4.8839685952220047737902557225350626112931548467028376163371777634220842753535792049955303986543642496397565135324262`99.36540892187608, mmv[{3, 4}, {8, 6}, {4, 2}] -> 6.5571236147897457068607759627594727983255758571654886131010304556706504450611488123150925067612603625313582141834019`99.36282409943537*I, mmv[{4, 0}, {8, 6}, {4, 2}] -> -12.9774975064936318268096485238922298614393984211387345193577504917949577795514761744721507192834659160806002366983833`99.40912157195812, mmv[{4, 1}, {8, 6}, {4, 2}] -> -7.1511866029157427266549834490486769246642661323909787591443040311321457083563072290259849858943249001241067466559747`99.3799292026825*I, mmv[{4, 2}, {8, 6}, {4, 2}] -> 5.8324269522720663205706815617354869815307361372823316268438146965688170276737322127970843803552221050165200281212066`99.4039224090091, mmv[{4, 3}, {8, 6}, {4, 2}] -> 7.5456820116117346572913925252636184661261002267418401686439290583269344600408056957254855870965233261781512707945269`99.4009862630266*I, mmv[{4, 4}, {8, 6}, {4, 2}] -> -14.2411555506153133991708416037447124634087802639895409147499240487412036099859628867096779103156862068872690202798695`99.42897887467824, mmv[{5, 0}, {8, 6}, {4, 2}] -> -10.2175395814453922541421186912719265289702170213223353531187391058893675279219702596664019384786417352672223932447889`99.3628158821503*I, mmv[{5, 1}, {8, 6}, {4, 2}] -> 7.837805287822957338155235912587001862814099236496949723704129200995473855918983751929609156274961483160860309948659`99.3649568630891, mmv[{5, 2}, {8, 6}, {4, 2}] -> 9.5006426974514640251680111028796185851710982755925487142124345935479291183980025500692001245167513625701067753781603`99.4372361669941*I, mmv[{5, 3}, {8, 6}, {4, 2}] -> -17.1390764107326389772266643163062253739897439631693810992469682701766203286969100043375245279264776057344435680052568`99.44536692685838, mmv[{5, 4}, {8, 6}, {4, 2}] -> -40.4048856124276272832282328766046058117094720502764785689307792186114493001751125655143124362910124049931663842946727`99.47340578009478*I, mmv[{6, 0}, {8, 6}, {4, 2}] -> 12.7428213429827458727958289899120629112246669091424673548925873790118130778151856743185215127367618113641129223266531`99.3436748626733, mmv[{6, 1}, {8, 6}, {4, 2}] -> 13.638314895746774194794622824675629123401432838354966602834149283224264033588643124774293674318482503205938163926374`99.38276014175285*I, mmv[{6, 2}, {8, 6}, {4, 2}] -> -22.3609087133872533462415908983713203616661181844227805648644173453777475924664928220881756244348297868532113257842798`99.47219323934401, mmv[{6, 3}, {8, 6}, {4, 2}] -> -49.7915801398227836675468572169569751787463119930784596178686061807888570236223950239265550698655334209588820088292763`99.47646710928997*I, mmv[{6, 4}, {8, 6}, {4, 2}] -> 135.5091631031489675808783430230104899941327725612613263190135398962637348210533055898208352151094102378738998794552431`99.49672161805191, mmv[{0, 0}, {8, 6}, {4, 3}] -> 393.2167760771909022363204074089983346886743325898856640640315902654136571751455370077640226582768731178437761486453836`99.50481325000588, mmv[{0, 1}, {8, 6}, {4, 3}] -> 110.3400869080780523658187982060717414623490413808548427379674143184162902390324495351787550734512064306548648336429951`99.47689408549051*I, mmv[{0, 2}, {8, 6}, {4, 3}] -> -32.5155229692160371118218459287449479811918279855125025690093999444015798235171976381523779443235186641089717104892315`99.43387452377932, mmv[{0, 3}, {8, 6}, {4, 3}] -> -8.4567598325923149196617967870808493244365890646812690985592581457352441636959737986478812989618058185075100217999751`99.12068648340392*I, mmv[{0, 4}, {8, 6}, {4, 3}] -> -1.1436336441640455219211082915813833462426326220241550352235306249944868075322022022207923003856317216663165031925375`98.33282519604262, mmv[{1, 0}, {8, 6}, {4, 3}] -> 129.8234393205854427381465844233684899202259300288807455867404426062343590535637919082918367963811035549233273759759025`99.48861582076407*I, mmv[{1, 1}, {8, 6}, {4, 3}] -> -39.3245425313431680852825499428619848917469067223987571799336359118077884714980553601202701035660810921365115157133983`99.43823125756471, mmv[{1, 2}, {8, 6}, {4, 3}] -> -11.9215638742657574921625279007992627450241032434215202882434689173241769785188787738274568880697720569237281498930417`99.33603124240277*I, mmv[{1, 3}, {8, 6}, {4, 3}] -> 1.8703317013743900324254321020813285629031879196073828846989361037809862904368524364692000362253898882341161232732613`98.68121888514506, mmv[{1, 4}, {8, 6}, {4, 3}] -> -4.446395326925582116586824549578770490813137166389089430809836506081313109425351358275359670760338958637295783537577`99.17873962156793*I, mmv[{2, 0}, {8, 6}, {4, 3}] -> -48.1134092973503206392795451206634970073863750376225037904880107671341172694409885946584541172020872233006011638801033`99.45449659915101, mmv[{2, 1}, {8, 6}, {4, 3}] -> -15.5384772742891261859455572752721493931807437777897210067444660905785495550760604834808614716486682464338185880859487`99.35712001163748*I, mmv[{2, 2}, {8, 6}, {4, 3}] -> 4.2270915516337968509690941638287316146755674436473003895033077953356250754803699463070422785954057397840865107857523`99.10702100188547, mmv[{2, 3}, {8, 6}, {4, 3}] -> -1.5963109366994537837723811519524142278584077886764432949915402889106120515523908259304213105719069665798949927147942`98.94821929558917*I, mmv[{2, 4}, {8, 6}, {4, 3}] -> 8.5675940824729673604972154059485930477226479403419897387052971929428900628702855956573002223547817970367329525794442`99.20699257443148, mmv[{3, 0}, {8, 6}, {4, 3}] -> -20.3654347734159885805380616363689617155760348444878292493072022566204402331375174703436084100394223509389106147290592`99.38841200452937*I, mmv[{3, 1}, {8, 6}, {4, 3}] -> 6.700760340147328851647581697501820132064265424265363666937327635578953910888360307165118728955905196822934682034052`99.19678115640099, mmv[{3, 2}, {8, 6}, {4, 3}] -> 0.5997861983862657465063007005485096385837524782916361129038736654656200717832614928253363063469192377739265716728234`98.82328284121634*I, mmv[{3, 3}, {8, 6}, {4, 3}] -> 5.0640657825007726447192719399340951206100744210462075266234659127176093126117713859483444186456274391806771188038807`99.0563581497672, mmv[{3, 4}, {8, 6}, {4, 3}] -> 16.9309789058599040556240985599899759898802463853204551259343254691640140262465964009582194963086195060326159209672499`99.2729639296465*I, mmv[{4, 0}, {8, 6}, {4, 3}] -> 10.1960428510166943923805817260631441264218662306552110746306491515481537500745941994742563216979982807894028554469238`99.27303697146782, mmv[{4, 1}, {8, 6}, {4, 3}] -> 2.9560492424561472014407650738191092532843941918761528555658182961249073956756662326070788812615305101886186578027842`99.13885683901675*I, mmv[{4, 2}, {8, 6}, {4, 3}] -> 2.2169180062860718323781190396890220447231268086381780116768228676565468559792540876772823753747262369907816265772543`98.76707148296482, mmv[{4, 3}, {8, 6}, {4, 3}] -> 11.3204887953991240053698088669400885863807379229851467141753362683098229488227446515612336577406559628281574973854563`99.15244281637491*I, mmv[{4, 4}, {8, 6}, {4, 3}] -> -37.5529199282272375539556458035073958328227800117444482511267667901307601335894787595594125021161240813931808714008202`99.27819437508397, mmv[{5, 0}, {8, 6}, {4, 3}] -> 6.6255544476163271757640875452008682948804929666257724491927569595998514768267802094312801799884068575876588158680026`99.24943321804719*I, mmv[{5, 1}, {8, 6}, {4, 3}] -> -1.0373128650855721394175306104923979940210126649365254907405258876207660801961827752927151159453630456100176817575647`98.31786818430436, mmv[{5, 2}, {8, 6}, {4, 3}] -> 6.3266010696633211562526020878445245338899686161094815638024139824439101074654010942303259308790185202533824312309281`98.94878844763169*I, mmv[{5, 3}, {8, 6}, {4, 3}] -> -26.1666573149858918800262428866237721736258196569793667946896771070962334497184284696192558459982293966348442329733859`99.15626928277898, mmv[{5, 4}, {8, 6}, {4, 3}] -> -94.3127219028061989108606144256651092147211442193326091918258515689655419018788243146244266897277283730961678768173012`99.25532247696756*I, mmv[{6, 0}, {8, 6}, {4, 3}] -> -6.7687567833492279341682763205404438237869808979214201623722780666983851910531450338388425275812547539631513688905716`98.97285874364188, mmv[{6, 1}, {8, 6}, {4, 3}] -> 0.0995085744775639048612294808403137793817209983145298906573578666014407939750411527672619806047288764192406530722455`97.02944596103401*I, mmv[{6, 2}, {8, 6}, {4, 3}] -> -15.0141276104524855921803135781255303469992365875937123104817893493789012597881015807416825074231154871983030865735796`98.94347880455554, mmv[{6, 3}, {8, 6}, {4, 3}] -> -66.1983469202799247469105944118304983975874432141206464170483926992610512303402987140965584361876291278791644779335678`99.12226224831765*I, mmv[{6, 4}, {8, 6}, {4, 3}] -> 265.5291070827038614096743350575847053582280404080024275760977630183111003136305208560732490155216876449248290487058251`99.2198058124271, mmv[{0, 0}, {8, 6}, {4, 4}] -> 6.7424729019065030228927910459673228355402686342654454826556224269543625012434245882932106837063866576485763706877407`99.32906171527672, mmv[{0, 1}, {8, 6}, {4, 4}] -> 4.9618905771380219462705785911882565160091582240943789765192891877366806594336570424963357427921962244643589089954862`99.309738463218*I, mmv[{0, 2}, {8, 6}, {4, 4}] -> -4.4628542383149946028997350425236329760587819114617966739052857528305349459229837679099042413790991718887622046971584`99.29668830573861, mmv[{0, 3}, {8, 6}, {4, 4}] -> -5.1009043339182474077315256226482255729038029781399748218103470864512083959892839902350673287843923108597959893133564`99.29538136813153*I, mmv[{0, 4}, {8, 6}, {4, 4}] -> 7.1621162715026617941063245387874720268908179549704112609640259230925295963542322797331251419684525647122289289857177`99.27290279289505, mmv[{1, 0}, {8, 6}, {4, 4}] -> 4.6200603241283826293045832689568297978267737126167942967288438051550288884842883185175514682484780672486489324284793`99.36387128947294*I, mmv[{1, 1}, {8, 6}, {4, 4}] -> -3.7368572052694012931249350624202909588097648744170183869261376909413941420205535893263231669380814520220553955696126`99.35042570222953, mmv[{1, 2}, {8, 6}, {4, 4}] -> -3.8302035282062484068539344261719889166608611294626081232016738644270151835894373408185310604911770418871866258718168`99.35918407740465*I, mmv[{1, 3}, {8, 6}, {4, 4}] -> 5.1138481641233549533987925196766820379597039742318543073646282989900874361053018051164922272911682983049704847804692`99.37289965746737, mmv[{1, 4}, {8, 6}, {4, 4}] -> 8.7094852009368790636602777848085513588784921465121629880531736875555914285866459445879996803042197551775310293954957`99.38303478412645*I, mmv[{2, 0}, {8, 6}, {4, 4}] -> -3.5089603737387075362909676580412167171330231564785351508445470935275658308304477665273680899556199471529000275984882`99.35946722985871, mmv[{2, 1}, {8, 6}, {4, 4}] -> -3.3316267748859931962002508057310426747931547963088965481308003000066034647581750926673927810081721230329143708266405`99.36321531384495*I, mmv[{2, 2}, {8, 6}, {4, 4}] -> 4.1268890504207702280762704220242556755940204070613206597940617407085628548048424979557263529868173847001517658451037`99.40034527406897, mmv[{2, 3}, {8, 6}, {4, 4}] -> 6.6735638752605457564685004075287570625852350161478627569737366905024446996054167690696373678042402287301914193432252`99.42080431041224*I, mmv[{2, 4}, {8, 6}, {4, 4}] -> -13.5360786035881570725778188138966465205368286613934696288384614511500811277114531606578487847810752642277632266317657`99.44239408197987, mmv[{3, 0}, {8, 6}, {4, 4}] -> -3.231038975101557132489528116042960505622776213250968605560656976398514432646601316929888029322324183335441778482527`99.35617878831411*I, mmv[{3, 1}, {8, 6}, {4, 4}] -> 3.7452865467748545554646259988721268922115864607531197072534398507141443335099830763463363097356686100455701072909014`99.38152391482905, mmv[{3, 2}, {8, 6}, {4, 4}] -> 5.7164609050176660437244763119414087741582464330274268460306177696580686449295567834544716077870780134995865407216578`99.4408260342109*I, mmv[{3, 3}, {8, 6}, {4, 4}] -> -11.1377045640256453226492410073527930064685935760396230221694390057868362821848077895855905487683824316274919525951817`99.4579142793209, mmv[{3, 4}, {8, 6}, {4, 4}] -> -26.3297662079839921745705093257913745189121718067487786873119460672732542082150958069087566383751747704073887227014047`99.4789400699466*I, mmv[{4, 0}, {8, 6}, {4, 4}] -> 3.8056022366311350036642228821244403946575059661742900045879997461536494697415347291597459421762243331149972275108227`99.3651071798446, mmv[{4, 1}, {8, 6}, {4, 4}] -> 5.4383387746220547354097009629355577232088215162113856936222227910940176849387429422527683011579319963088112778167576`99.40790615476591*I, mmv[{4, 2}, {8, 6}, {4, 4}] -> -10.0632047783497911908907722887274884729496292988549794005814969448465275825973633698430664357816914841009457966540943`99.4722561990345, mmv[{4, 3}, {8, 6}, {4, 4}] -> -22.981155514466515935795633131669516717663192091690256251130230544745131684062207167920470902164144587312532682015014`99.4834918232859*I, mmv[{4, 4}, {8, 6}, {4, 4}] -> 61.7706511933294814572239694429021215635918269087463877557739644022745566878788130297091680322752052330681035906472849`99.49939450041009, mmv[{5, 0}, {8, 6}, {4, 4}] -> 5.8395531937687759075213948424835651118661408261196542151066713475622720375688468085161580158809905497859322626730188`99.38438357610283*I, mmv[{5, 1}, {8, 6}, {4, 4}] -> -10.0254800568552789560160551501113613928736635039564896117241009551823073526807327264741605859026057182462972364662183`99.43459785754963, mmv[{5, 2}, {8, 6}, {4, 4}] -> -21.7040327469428539150953027252843689995261894587449267300636276029082577582601716113618740221185909185034776207601968`99.49385755332057*I, mmv[{5, 3}, {8, 6}, {4, 4}] -> 56.373637976596410224923965287234664345574714996814480317433459546117089139060763770490560804341413757788570920619406`99.49885849256032, mmv[{5, 4}, {8, 6}, {4, 4}] -> 168.7897288226284636055278865781697040112662436471074771049532529088189012796212829602981812370029745690285403998399799`99.50991666141921*I, mmv[{6, 0}, {8, 6}, {4, 4}] -> -11.3727313516280725190555873088426355208009207275688085856954984504221637197751093258255888858027221053647601593620462`99.40517383938565, mmv[{6, 1}, {8, 6}, {4, 4}] -> -22.5154558773820810737168797862996765557631517538873085702477793057883785524774451362310672550358160317952677596213403`99.4553148402706*I, mmv[{6, 2}, {8, 6}, {4, 4}] -> 55.1440888487159342215006979912161799165947175660920041860667117938323400123273507790778841992233260380548914591040768`99.50599944919344, mmv[{6, 3}, {8, 6}, {4, 4}] -> 159.2429597998145971303612633796977932159773247348453153957431203111973991241441461184169467939786369156481515674204516`99.50750541953592*I, mmv[{6, 4}, {8, 6}, {4, 4}] -> -523.4148217750041617300404306777831124741341191547341827027119523376186933701786237680010524086594601192638680795867339`99.51526668842435, mmv[{0, 0}, {10, 4}, {2, 2}] -> -650.5650827215689103523982115197600475709477589354452926110611363262219134068801258930912349024421123585574340294226529`99.51833728803847, mmv[{0, 1}, {10, 4}, {2, 2}] -> -189.0121633413157721287524172593444013113377444369217098032267157132725560497473699579497914182579883624009403911418846`99.50912140479117*I, mmv[{0, 2}, {10, 4}, {2, 2}] -> 61.2728046280258116725846118827899053912936057883766631125570403989369965191166623056062509623790061540137908307649994`99.4744454985168, mmv[{1, 0}, {10, 4}, {2, 2}] -> -208.1799480782539777009622786164854454479323370811671262906541670398796039317603830348310082130345446842678374103882368`99.51417119947958*I, mmv[{1, 1}, {10, 4}, {2, 2}] -> 66.5462654306069540719691066550367908404058545993668788835658385098186659925741655509394844731363923477734976854852608`99.50002602435222, mmv[{1, 2}, {10, 4}, {2, 2}] -> 24.054939947990201738145622747803313119540099021891699934960022551320250021296629467190788448064267739207371677563832`99.4535522882016*I, mmv[{2, 0}, {10, 4}, {2, 2}] -> 74.5466184702834902903425494036047729262019022658830774881681336926999227054713308227635035199889453891305186378329849`99.50442987793534, mmv[{2, 1}, {10, 4}, {2, 2}] -> 26.5252316488737933104055730764724450585770001933069300407063097998766109471410342533900234441951908035426637068950207`99.48010180220425*I, mmv[{2, 2}, {10, 4}, {2, 2}] -> -10.8320951625639509578681726218295653675958678045465423847805384383653642351833284172375083399368319078207735903444944`99.41133059204232, mmv[{3, 0}, {10, 4}, {2, 2}] -> 30.3886103352220515300293094416245732178471441977246260502746169903889468662128901158133482961594743889273813336529578`99.48527757023375*I, mmv[{3, 1}, {10, 4}, {2, 2}] -> -12.2506966784824090421944691653110534147571276057579412453298949537914582263368155558862173575075088897611653035702678`99.4467504733262, mmv[{3, 2}, {10, 4}, {2, 2}] -> -5.8053244263007158327529647137965221125696946907001523413485538214515383916761873688109411742794045470479447775561721`99.35523370867814*I, mmv[{4, 0}, {10, 4}, {2, 2}] -> -14.444773486199343116973349612086000441782534074316618329775748284046036086835925888754228805395848213228246006765064`99.4693788796423, mmv[{4, 1}, {10, 4}, {2, 2}] -> -6.7586575079241659353245208768647524832107065157548718769885530448203680153967027691354006256779677655992643638377294`99.41379912146921*I, mmv[{4, 2}, {10, 4}, {2, 2}] -> 3.8436781705750064153261055905087210736346543930025132846203184273735424270266103327213612838501653532928917182530501`99.30143869707464, mmv[{5, 0}, {10, 4}, {2, 2}] -> -8.2658992842881799232009176130184874855179779980171080148775153649678779112116825341680528458835649656335976367437615`99.41137843167057*I, mmv[{5, 1}, {10, 4}, {2, 2}] -> 4.608682395670876390758001642988009255432658628879621512037890386243487064399089731163733466857790309800296892943764`99.35859214640458, mmv[{5, 2}, {10, 4}, {2, 2}] -> 3.223852659226261488538242190916432016680439936819638068904402469336926307222413253565728801481325641812640505155847`99.26921232896777*I, mmv[{6, 0}, {10, 4}, {2, 2}] -> 5.8932105772002614366451630942139834590879257338767393256526873850528367807897821666501093971713440670505021602990835`99.37001495933197, mmv[{6, 1}, {10, 4}, {2, 2}] -> 3.975898748523731919244312930561095521704034802569279887933603173199022292713625071030685356594788818765836569510062`99.33069655019916*I, mmv[{6, 2}, {10, 4}, {2, 2}] -> -3.4078383485560725678759447416104853402662664574667499016131390786818770050342104461696070329628422085380721548864569`99.26648740663425, mmv[{7, 0}, {10, 4}, {2, 2}] -> 5.342605163936046745981553426977330043682728847021715840501422063077267849648455641725937259502254353639211071929159`99.3431966984316*I, mmv[{7, 1}, {10, 4}, {2, 2}] -> -4.3207863648933955648992634895282357994484603849049635112314662521865415628503555684950916894578842272754000449273463`99.3257524403735, mmv[{7, 2}, {10, 4}, {2, 2}] -> -4.3846454059069090266198186698911023829868677935348436086623673899447228385647375122715755496125503008467604275447899`99.28542793068922*I, mmv[{8, 0}, {10, 4}, {2, 2}] -> -6.1003003043212352242069863472892032754588532752190066724358921003544474792446803717467468476699496654216734688826374`99.33633249246415, mmv[{8, 1}, {10, 4}, {2, 2}] -> -5.7301176210556929096203777159316188036649787817870029445110334056578387321946650742356090026152074941305406339056354`99.33841254728577*I, mmv[{8, 2}, {10, 4}, {2, 2}] -> 6.5368830276531856358075338629822380751985267740908848307634154146107000744755964221422909248093114280663450235949453`99.30909710865936, mmv[{0, 0}, {10, 4}, {2, 3}] -> 591.9394742150813873153609884048903364806043959316159912109485757160320177634628840744773683857173488957987023813561937`99.47590708930147, mmv[{0, 1}, {10, 4}, {2, 3}] -> 162.8509541951056586913471605185623699735733379526813027825254594787100225637343709605319278276659626287908364118069966`99.43772066570088*I, mmv[{0, 2}, {10, 4}, {2, 3}] -> -45.2313536271229503140146266341140459341410500558470494071841631018554570294025412193928461619662235986176518563613003`99.31433295016159, mmv[{1, 0}, {10, 4}, {2, 3}] -> 190.0288500895449443418315610373906988617946205597402967541321574111106766736870019110150163439493112178283089529599076`99.47136027925201*I, mmv[{1, 1}, {10, 4}, {2, 3}] -> -56.5603337049076286201157551864946878125375283116545180468252101418902243411829908751186873154915950039106485509007257`99.41539724269215, mmv[{1, 2}, {10, 4}, {2, 3}] -> -15.814988992402111867318306822190817915999235238994988193149918964598573149397285154503908520937784656804220411955451`99.21536195647646*I, mmv[{2, 0}, {10, 4}, {2, 3}] -> -67.4085164005094842096316980321713328482325999269256665821098314366784272966149902517625428225854688886902496778614945`99.45176238930884, mmv[{2, 1}, {10, 4}, {2, 3}] -> -20.9900269964097030661667090140811911918848223681966452488778241822937847654429146064470439224783413628799947062253803`99.34273690966461*I, mmv[{2, 2}, {10, 4}, {2, 3}] -> 4.1705910029034682200500871050348695408331212743315867529116081526052503499411393279838006965064209686661952979279621`98.86890697771737, mmv[{3, 0}, {10, 4}, {2, 3}] -> -26.1953149986017150273596081185411115390841343936420612484786564543610295663476006538698259247160755165106919590725443`99.39490528618181*I, mmv[{3, 1}, {10, 4}, {2, 3}] -> 7.2650676000712326645233346373928390501409035630268643030056193643862473461658463927186647616930605437012698570463068`99.12699806073103, mmv[{3, 2}, {10, 4}, {2, 3}] -> -2.600963445641315938243977501531652002971115740709165836251920188568509445737950990629188412191246107506741795388009`99.11858641694049*I, mmv[{4, 0}, {10, 4}, {2, 3}] -> 10.4313666467297882094321238343076099535618833365956800697574352194807667037748552109887256950322566892758835719570019`99.25507390985183, mmv[{4, 1}, {10, 4}, {2, 3}] -> 0.0016805554546900423524720506983081706285402720135421635484959474651129547143920330822025889276209693086068310312646`96.18251359109986*I, mmv[{4, 2}, {10, 4}, {2, 3}] -> 10.4924210422121401777144901378409655338108843968327563383410684430261349864858373740609405143540261434171573992498721`99.24266105903995, mmv[{5, 0}, {10, 4}, {2, 3}] -> 2.5967620570045908323627973747858815763997650606753104273806803199057270589519709079236819398721936842352247178098379`99.13068475344677*I, mmv[{5, 1}, {10, 4}, {2, 3}] -> 7.3846967690417139104356358175283124943340608673292696368399684140679177139799669429929785479252322131691327118034733`99.14156813527029, mmv[{5, 2}, {10, 4}, {2, 3}] -> 26.667281091620434417651353504832157266878484196930236719412734832445749897605941369815633284840268559266301285843451`99.40498974063674*I, mmv[{6, 0}, {10, 4}, {2, 3}] -> 4.4369660971948335320331171576848551496706014075763485695445956484642102493872001810113019194179324490916940483978164`98.90756295155396, mmv[{6, 1}, {10, 4}, {2, 3}] -> 21.6947660361133877419811987821995313111983172295059224609695474861234940222870043875032964996670146401628895112675465`99.3711051676266*I, mmv[{6, 2}, {10, 4}, {2, 3}] -> -69.3203600614053645636977369974766519856958437380176821955098013116960089235998615160327905167212818310416836245094323`99.4710950971333, mmv[{7, 0}, {10, 4}, {2, 3}] -> 17.1865357444040173870268738742220268868960181798964028108831598169285715166404833806640333163845264521423199714875751`99.27681861342373*I, mmv[{7, 1}, {10, 4}, {2, 3}] -> -59.3800734983693602480541043573642896308532056348257460763158183021188907825467760222286549562304227413810871707947901`99.45729382134996, mmv[{7, 2}, {10, 4}, {2, 3}] -> -197.1079539751476037062978980318143351443771972758904919563336830229094516574273943807967497120613078275792102830088191`99.49934043274008*I, mmv[{8, 0}, {10, 4}, {2, 3}] -> -50.626644939907081087369566961725201608802584166604628075480969186614023282237919675637617713036884457751600004907114`99.40888110243876, mmv[{8, 1}, {10, 4}, {2, 3}] -> -173.5026690209046868619426184165780755295031382986890032047527524001265183052208678453121502171313454014953105931990341`99.49304984903415*I, mmv[{8, 2}, {10, 4}, {2, 3}] -> 618.6706344020339679553878246781018025191136577387797630350407803144177056316468020148770032433593725850879849919422233`99.5117722632187, mmv[{0, 0}, {10, 4}, {2, 4}] -> 36.8681346409493125794475635833310845675926014041765955762615715154709620313333629323480573435760663769293049509151402`99.51393670016772, mmv[{0, 1}, {10, 4}, {2, 4}] -> 17.7105352391543840231910923986659439125449683418546675328712335316961132516577584227889853841252484324178843541704178`99.47488593960294*I, mmv[{0, 2}, {10, 4}, {2, 4}] -> -12.1230413003250846600382886493458701209850199727005688967616861777512104164695629732826244755497138359559805094190661`99.38062181013747, mmv[{1, 0}, {10, 4}, {2, 4}] -> 12.1290794096332799904989194047006550941377601787598511666353250441671584358937969300764907211082418286572583550093795`99.4906546553456*I, mmv[{1, 1}, {10, 4}, {2, 4}] -> -7.4235590738179046912287730007784465824974266674400410215821275864655305539241103051661988048131182862533146537567091`99.44385227939978, mmv[{1, 2}, {10, 4}, {2, 4}] -> -6.8768461071029869710775772288460885929149552594367161171214648001408622583539688318692649539607356928933807555879166`99.37045246071801*I, mmv[{2, 0}, {10, 4}, {2, 4}] -> -5.4291135479013256753094476326302699726021695888146857130217216924150643896096960741903494284792746438056725405115654`99.45363786626893, mmv[{2, 1}, {10, 4}, {2, 4}] -> -4.7539153732503230596067746556033969293275908124921713887711336688855078525109902672514633722306095088885728718725351`99.41706152459356*I, mmv[{2, 2}, {10, 4}, {2, 4}] -> 6.2113635314964592628448863606587001004628106067841057124623381514938187756851368950244932290096749407925587036255935`99.38246981010957, mmv[{3, 0}, {10, 4}, {2, 4}] -> -3.7346636613952988839069095271890074650741198230293149689508974124916943468455955515038751017014658264677646377744933`99.42233192186153*I, mmv[{3, 1}, {10, 4}, {2, 4}] -> 4.7677512000532076535308724167570357111741326731485254741627397391078073154832424766671249821480279123208302899811388`99.41877614670562, mmv[{3, 2}, {10, 4}, {2, 4}] -> 8.2671999986988304784330603114976459476855022772629232596257823398929164788181963548936714252053923176967147631370736`99.41949565029506*I, mmv[{4, 0}, {10, 4}, {2, 4}] -> 3.955876541837587055325233778817975684280216739997094698541645569094778780551656357419354975087690613024241395275972`99.42336531970545, mmv[{4, 1}, {10, 4}, {2, 4}] -> 6.7448935414308173533565693908221931669157141618277081519566879558620573758804037799380059012990469026281735638498738`99.44323588581997*I, mmv[{4, 2}, {10, 4}, {2, 4}] -> -14.3223075405034794367912977765209733433172515112863048466596478401520725117050870214828176497346161830463553722113971`99.45858728975604, mmv[{5, 0}, {10, 4}, {2, 4}] -> 5.7776974539434523476119557640703628143527973163639264412162350642345236229514238031151356562148509491261966999029138`99.43861240666737*I, mmv[{5, 1}, {10, 4}, {2, 4}] -> -12.0941716303397436605147745222474064574737143364878777242705963002747353554049661262044325635632962728224587594029841`99.4695607778567, mmv[{5, 2}, {10, 4}, {2, 4}] -> -29.9679846540120614151522586876296367579399536767285773544294868473742756457562678618757730575696292234717418650262357`99.4874317139694*I, mmv[{6, 0}, {10, 4}, {2, 4}] -> -10.5637975858298840492563112914179919801808469328495514283034310595495520737291546204600763766101405407134989133981864`99.46394903389091, mmv[{6, 1}, {10, 4}, {2, 4}] -> -25.8954706340122856190088119470703297959156939129933052007716253667515126335885491080270259851316556362747298971287067`99.49135931085935*I, mmv[{6, 2}, {10, 4}, {2, 4}] -> 72.9467925979368862491639254749492801346064244640773652851521663154562646480054910955667069833524348520718084945600551`99.50490397985271, mmv[{7, 0}, {10, 4}, {2, 4}] -> -22.9394061790177712579224869189641626245054141156253259962604751474220046752630541632493599921218419268690161140178415`99.48580147474371*I, mmv[{7, 1}, {10, 4}, {2, 4}] -> 64.1434716241420586218068260477450293005297875712428107688950718273694608906755810700949340975699080488033787394372044`99.5056428263489, mmv[{7, 2}, {10, 4}, {2, 4}] -> 202.0244560385280928189346321298838903761585684208000086730910882361201125680738813562697693259516941163730067138665318`99.51420884583709*I, mmv[{8, 0}, {10, 4}, {2, 4}] -> 57.4676258157162409381665830175932314416173544213278897597853616592949480662549650082747773494134563646468219220373969`99.50123895686137, mmv[{8, 1}, {10, 4}, {2, 4}] -> 180.1297563721117190376149544366845427213141797860039407739568678851803316485018640616812978703938526585176387049014068`99.51391826145027*I, mmv[{8, 2}, {10, 4}, {2, 4}] -> -626.5301131100462340354004051978702527782017502219998463091817934282171776448454337992749196044658170397174405838254418`99.51874896936778, mmv[{0, 0}, {10, 4}, {3, 2}] -> -595.092198277997169715350083118796451741849380289119513212617740973019289592050906661683254160040039221199618222895706`99.4797117213722, mmv[{0, 1}, {10, 4}, {3, 2}] -> -166.8755816696976546862702823964716083376920968113740656355486369150727049619398716289430025638688381444729824830229744`99.45527030816511*I, mmv[{0, 2}, {10, 4}, {3, 2}] -> 50.6266449399070810873695669617252016088025841666046280754809691866140232822379196756376177130368844577516000051396829`99.39235015688303, mmv[{1, 0}, {10, 4}, {3, 2}] -> -192.1914519117671145936611639337447799125958261309809752395762778096987907467809074053237300981709215387854138531533153`99.47976988932402*I, mmv[{1, 1}, {10, 4}, {3, 2}] -> 59.3390169293422588276565978369160330598621122124169642119559271770191678281922071448674059094671974082455497392022957`99.45107386966009, mmv[{1, 2}, {10, 4}, {3, 2}] -> 19.9770197858470945023903857271830941198353359681129466926791597690744483683366598169948798089431749528513667041891859`99.37521672897535*I, mmv[{2, 0}, {10, 4}, {3, 2}] -> 69.3203600614053645636977369974766519856958437380176821955098013116960089235998615160327905167212818310416836245968126`99.47389069705021, mmv[{2, 1}, {10, 4}, {3, 2}] -> 23.7951183350628366804950053646349305535570055712496138308705864264375033279377767477651612423993351382188097041955538`99.43537491159063*I, mmv[{2, 2}, {10, 4}, {3, 2}] -> -9.0320897136711214199505127579847077725532855515312507136137222067782166176436660105978827623120885178080476971508086`99.33804435401204, mmv[{3, 0}, {10, 4}, {3, 2}] -> 28.3176328728162479164018060962308970124092189368294070369211108399100127716811046158457031712049488913690215754361954`99.45756695761695*I, mmv[{3, 1}, {10, 4}, {3, 2}] -> -10.9234840364842133570229305396838846921519185339996547722037877532799412420827931555889639176572447478156976432320017`99.40269986302361, mmv[{3, 2}, {10, 4}, {3, 2}] -> -4.7448768205960902279241044550556420802689726127725281268026305577845830045432547272474426283817146551858528363231272`99.30383769907816*I, mmv[{4, 0}, {10, 4}, {3, 2}] -> -13.3648359159306446220220958668509713909406597326729177195800029908705881304002746096273483658894686731390558789713643`99.47894449412388, mmv[{4, 1}, {10, 4}, {3, 2}] -> -5.9015717793201289288929392106321304997226823575975518625185399679461610845560543033104798400207134186360760144918994`99.477375132772*I, mmv[{4, 2}, {10, 4}, {3, 2}] -> 3.0566738425521261012778989279976265819150854852100462755229530198088071877812493843938499332051939066304835848269666`99.38307210009917, mmv[{5, 0}, {10, 4}, {3, 2}] -> -7.5589204295666411609094249602518967045962039601937035817040495709773655996831656843606110485786240414229681421852595`99.40071207776826*I, mmv[{5, 1}, {10, 4}, {3, 2}] -> 4.0090189035764529996245437822564168131288253435861345432988688705825186020960975971431182651544953939128786350933706`99.3004222380175, mmv[{5, 2}, {10, 4}, {3, 2}] -> 2.7853650227492489213708380174176314314339287852198281679952139375849560077285529070737877729481733742698540555014189`99.18538410631365*I, mmv[{6, 0}, {10, 4}, {3, 2}] -> 5.5624913730964637951639505190528519978818148642143749333764665074876269553334946310864748586649189464513865785396829`99.33658925501497, mmv[{6, 1}, {10, 4}, {3, 2}] -> 3.9494171741984472431763532909257535505397029005956458688446037360361549581999307399483850192709547941458051350586528`99.28505094358233*I, mmv[{6, 2}, {10, 4}, {3, 2}] -> -4.2910255799574067708572422316177449285266263151312427084102911747729785820124353503473354870563880261104237563894925`99.25157127031925, mmv[{7, 0}, {10, 4}, {3, 2}] -> 6.16772626024345263237770585225118526451138680636072535742548405749275490186174214479510328287015693196533071911231`99.32619731943987*I, mmv[{7, 1}, {10, 4}, {3, 2}] -> -6.4648673181774196536365212683005604285660989183004704004981540595596948380426307265854965059465824742300401612113718`99.33265015697293, mmv[{7, 2}, {10, 4}, {3, 2}] -> -10.635671761284749932986882195656817027222418633888236471896986800586140076715305894092280167472488932135891206019755`99.36065803050583*I, mmv[{8, 0}, {10, 4}, {3, 2}] -> -11.2268788795837091135687118480418089326236751285045123607625322827573562376278113452720702468385273135407675053169448`99.35892774689377, mmv[{8, 1}, {10, 4}, {3, 2}] -> -16.2998986029492274394837622977500977103096690739286052647821968675523153156000074119817907496581295960021912337381143`99.40125589993865*I, mmv[{8, 2}, {10, 4}, {3, 2}] -> 34.4118549188554426579834676771270946416230818833336557841240318778479035165099400924776455243210139735202112234443777`99.43869583506707, mmv[{0, 0}, {10, 4}, {3, 3}] -> 653.0824893208894106133712923552288971607367396221134188191648121922656091481567421073546487676803865586081962162698785`99.51869103463744, mmv[{0, 1}, {10, 4}, {3, 3}] -> 192.6676264343817607562365695722939826416452967635111099417904659705077529869182077944117454680970787445627721440828589`99.51103106293573*I, mmv[{0, 2}, {10, 4}, {3, 3}] -> -66.4287490477317166190935185702339129980203992515233954405704205446372151292992412997197480956278740203586226118766055`99.48216076024127, mmv[{1, 0}, {10, 4}, {3, 3}] -> 209.9359484393858081525946895624167033630930498065461502325618535184679531534250690310248176543400719101384817029142353`99.51497455318197*I, mmv[{1, 1}, {10, 4}, {3, 3}] -> -69.0650023057032758651663199825868986235101031306005481780576264882686303155498889865048457058888057194999086498168746`99.50303032902796, mmv[{1, 2}, {10, 4}, {3, 3}] -> -28.0290415230915109221384389750783759396297927274011295287473881796139357869446242119693317013191559435419603785186201`99.46640716989373*I, mmv[{2, 0}, {10, 4}, {3, 3}] -> -76.1672644027798257604619377853022609194221698962489873301299467954803952593879547010073312784998015135556614970346019`99.5059800458964, mmv[{2, 1}, {10, 4}, {3, 3}] -> -29.123094615270100414496325887366243443229050582349688231756053998708793486611357064603531205958409650728801644610443`99.4872758175207*I, mmv[{2, 2}, {10, 4}, {3, 3}] -> 15.5243423864165424240519080775633166404473466473001666207204565794388716867111155933322543379309864584029264021827066`99.44493876042664, mmv[{3, 0}, {10, 4}, {3, 3}] -> -32.2735171911926621414931534393016667129077979268672481976993009307005164241541058737594337590846018701222157833272631`99.48876044494733*I, mmv[{3, 1}, {10, 4}, {3, 3}] -> 15.7176959792941020934097764868941138471625624578907638825697837340321605874672495756957943672606382674730748818533382`99.46698828803906, mmv[{3, 2}, {10, 4}, {3, 3}] -> 12.969748304216224629147516523077674879791980085097466543735962260884270267217512231412230303156133917645291134963126`99.44047151552878*I, mmv[{4, 0}, {10, 4}, {3, 3}] -> 17.1525431696783347933606130569405181222584583754826588181955699884976381996045339453810666511687500687597269699216338`99.50853503147007, mmv[{4, 1}, {10, 4}, {3, 3}] -> 12.4473406846669746363860967593965512972045140227215418298027047826507796447572180778281966072186237222517565359072023`99.5038085908736*I, mmv[{4, 2}, {10, 4}, {3, 3}] -> -17.1525431696783347933606130569405181222584583754826588181955699884976381996045339453810666511687500687597269699216424`99.50853503147006, mmv[{5, 0}, {10, 4}, {3, 3}] -> 12.9697483042162246291475165230776748797919800850974665437359622608842702672175122314122303031561339176452911349364369`99.44529842600471*I, mmv[{5, 1}, {10, 4}, {3, 3}] -> -15.7143554185596135263958061400859879844310036754900493476743595217537054389502111631020969382589060225197896840007025`99.47142920240513, mmv[{5, 2}, {10, 4}, {3, 3}] -> -32.2735171911926621414931534393016667129077979268672481976993009307005164241541058737594337590846018701222157833218687`99.48633057034269*I, mmv[{6, 0}, {10, 4}, {3, 3}] -> -15.5243423864165424240519080775633166404473466473001666207204565794388716867111155933322543379309864584029264021891039`99.44874177383659, mmv[{6, 1}, {10, 4}, {3, 3}] -> -29.1230946152701004144963258873662434432290505823496882317560539987087934866113570646035312059584096507288016446265857`99.49200639278823*I, mmv[{6, 2}, {10, 4}, {3, 3}] -> 76.167264402779825760461937785302260919422169896248987330129946795480395259387954701007331278499801513555661497051548`99.50346372513117, mmv[{7, 0}, {10, 4}, {3, 3}] -> -28.0290415230915109221384389750783759396297927274011295287473881796139357869446242119693317013191559435419603785248939`99.46628128494447*I, mmv[{7, 1}, {10, 4}, {3, 3}] -> 69.085530590216826575365073242811026909005649841804939110237572050818491792727173425185470229270418386067677365704619`99.50627333176666, mmv[{7, 2}, {10, 4}, {3, 3}] -> 209.9359484393858081525946895624167033630930498065461502325618535184679531534250690310248176543400719101384817029222181`99.5122627052648*I, mmv[{8, 0}, {10, 4}, {3, 3}] -> 66.428749047731716619093518570233912998020399251523395440570420544637215129299241299719748095627874020358622611885054`99.48112840987784, mmv[{8, 1}, {10, 4}, {3, 3}] -> 192.667626434381760756236569572293982641645296763511109941790465970507752986918207794411745468097078744562772144084342`99.51350375422925*I, mmv[{8, 2}, {10, 4}, {3, 3}] -> -653.0824893208894106133712923552288971607367396221134188191648121922656091481567421073546487676803865586081962163066258`99.51636545254472, mmv[{0, 0}, {10, 4}, {3, 4}] -> -34.4118549188554426579834676771270946416230818833336557841240318778479035165099400924776455243210139735202112234135881`99.48480616645188, mmv[{0, 1}, {10, 4}, {3, 4}] -> -16.2998986029492274394837622977500977103096690739286052647821968675523153156000074119817907496581295960021912336951604`99.4407120254357*I, mmv[{0, 2}, {10, 4}, {3, 4}] -> 11.2268788795837091135687118480418089326236751285045123607625322827573562376278113452720702468385273135407675052917836`99.3504345877894, mmv[{1, 0}, {10, 4}, {3, 4}] -> -10.5497205854209501129025875262468163913570384542403187610043290874853003491001969391304633221624796954815898674422741`99.43294445712552*I, mmv[{1, 1}, {10, 4}, {3, 4}] -> 6.4238107491503182332390147478523038575750054958916885361382629344599718836880618492242474591833571410945027294834637`99.38612874953319, mmv[{1, 2}, {10, 4}, {3, 4}] -> 6.1677262602434526323777058522511852645113868063607253574254840574927549018617421447951032828701569319653307190935292`99.3298238749499*I, mmv[{2, 0}, {10, 4}, {3, 4}] -> 4.2910255799574067708572422316177449285266263151312427084102911747729785820124353503473354870563880261104237563854989`99.35889008418422, mmv[{2, 1}, {10, 4}, {3, 4}] -> 3.9494171741984472431763532909257535505397029005956458688446037360361549581999307399483850192709547941458051350615954`99.34582962249344*I, mmv[{2, 2}, {10, 4}, {3, 4}] -> -5.5624913730964637951639505190528519978818148642143749333764665074876269553334946310864748586649189464513865785136211`99.34372425831526, mmv[{3, 0}, {10, 4}, {3, 4}] -> 2.7993518282703921991798308507599412461941743787583344621562238541525467245583081700859469446259176594996878691300104`99.30939335520885*I, mmv[{3, 1}, {10, 4}, {3, 4}] -> -4.0157000250454301336524844758726685385919429083875636130897172951394288991301744223305131231579598838194490307935599`99.35513449566415, mmv[{3, 2}, {10, 4}, {3, 4}] -> -7.5589204295666411609094249602518967045962039601937035817040495709773655996831656843606110485786240414229681421641251`99.40737919136104*I, mmv[{4, 0}, {10, 4}, {3, 4}] -> -3.0566738425521261012778989279976265819150854852100462755229530198088071877812493843938499332051939066304835848269666`99.38307210009917, mmv[{4, 1}, {10, 4}, {3, 4}] -> -5.9015717793201289288929392106321304997226823575975518625185399679461610845560543033104798400207134186360760144918994`99.477375132772*I, mmv[{4, 2}, {10, 4}, {3, 4}] -> 13.3648359159306446220220958668509713909406597326729177195800029908705881304002746096273483658894686731390558789714414`99.47894449412388, mmv[{5, 0}, {10, 4}, {3, 4}] -> -4.7308900150749469501151116217133322655087270192340218326416206412169922877134994642352834567039703699560190226961867`99.3892231277564*I, mmv[{5, 1}, {10, 4}, {3, 4}] -> 10.9168029150152362229949898460676329666888009691982257024129393287230309450487163304015690596537802579091272475245918`99.42528308655136, mmv[{5, 2}, {10, 4}, {3, 4}] -> 28.3176328728162479164018060962308970124092189368294070369211108399100127716811046158457031712049488913690215754311909`99.46023521908884*I, mmv[{6, 0}, {10, 4}, {3, 4}] -> 9.03208971367112141995051275798470777255328555153125071361372220677821661764366601059788276231208851780804769715209`99.38814876303283, mmv[{6, 1}, {10, 4}, {3, 4}] -> 23.795118335062836680495005364634930553557005571249613830870586426437503327937776747765161242399335138218809704173216`99.445390555025*I, mmv[{6, 2}, {10, 4}, {3, 4}] -> -69.3203600614053645636977369974766519856958437380176821955098013116960089235998615160327905167212818310416836245908313`99.47374363437275, mmv[{7, 0}, {10, 4}, {3, 4}] -> 20.0629709617108943224746803965930947557007161477608644035718174821752880959517687719566966542531841895056680427694651`99.40394825803912*I, mmv[{7, 1}, {10, 4}, {3, 4}] -> -59.3800734983693602480541043573642896308532056348257460763158183021188907825467760222286549562304227413810871708988919`99.45372127883087, mmv[{7, 2}, {10, 4}, {3, 4}] -> -192.1914519117671145936611639337447799125958261309809752395762778096987907467809074053237300981709215387854138531425179`99.4781554241203*I, mmv[{8, 0}, {10, 4}, {3, 4}] -> -50.6266449399070810873695669617252016088025841666046280754809691866140232822379196756376177130368844577516000051672169`99.4069235652046, mmv[{8, 1}, {10, 4}, {3, 4}] -> -166.8755816696976546862702823964716083376920968113740656355486369150727049619398716289430025638688381444729824830357471`99.4545848771504*I, mmv[{8, 2}, {10, 4}, {3, 4}] -> 595.0921982779971697153500831187964517418493802891195132126177409730192895920509066616832541600400392211996182229161111`99.47786151897978, mmv[{0, 0}, {10, 4}, {4, 2}] -> 626.5301131100462340354004051978702527782017502219998463091817934282171776448454337992749196044658170397174405838660949`99.51811025533927, mmv[{0, 1}, {10, 4}, {4, 2}] -> 179.5012862027296840980244210906579414464279152703872964970415915726067154830816053049648526523160349299557968076782693`99.50831804288178*I, mmv[{0, 2}, {10, 4}, {4, 2}] -> -56.1519350180256142136571881560342501673173022037192546091690612952318105813536315826354894964606666775011723467201537`99.47021433012493, mmv[{1, 0}, {10, 4}, {4, 2}] -> 202.0244560385280928189346321298838903761585684208000086730910882361201125680738813562697693259516941163730067138690416`99.51381313060631*I, mmv[{1, 1}, {10, 4}, {4, 2}] -> -64.061358486087855781011813006848516158547600726425247040175289577170014981966443315372436004043457382532303876038251`99.49906209016157, mmv[{1, 2}, {10, 4}, {4, 2}] -> -22.7675038272901716177538975801441613527746537563294905744751597212203252200328362533257263015018234535604134368721213`99.44997466730763*I, mmv[{2, 0}, {10, 4}, {4, 2}] -> -72.9467925979368862491639254749492801346064244640773652851521663154562646480054910955667069833524348520718084945727024`99.50396962180508, mmv[{2, 1}, {10, 4}, {4, 2}] -> -25.8954706340122856190088119470703297959156939129933052007716253667515126335885491080270259851316556362747298971210731`99.47921659258914*I, mmv[{2, 2}, {10, 4}, {4, 2}] -> 10.5637975858298840492563112914179919801808469328495514283034310595495520737291546204600763766101405407134989134022601`99.40939528495166, mmv[{3, 0}, {10, 4}, {4, 2}] -> -29.9679846540120614151522586876296367579399536767285773544294868473742756457562678618757730575696292234717418650340905`99.48505465664653*I, mmv[{3, 1}, {10, 4}, {4, 2}] -> 12.1018071977328603851181353149516941437172772676895109468887087854826328377296253549900266869958271184299677830841996`99.44677353318396, mmv[{3, 2}, {10, 4}, {4, 2}] -> 5.793682374539044665107947573604431174078792280407933634543103540311770156471144103700460423846558703674578201192364`99.35669572114264*I, mmv[{4, 0}, {10, 4}, {4, 2}] -> 14.3223075405034794367912977765209733433172515112863048466596478401520725117050870214828176497346161830463553722105975`99.47026534118417, mmv[{4, 1}, {10, 4}, {4, 2}] -> 6.7448935414308173533565693908221931669157141618277081519566879558620573758804037799380059012990469026281735638581813`99.4160743367814*I, mmv[{4, 2}, {10, 4}, {4, 2}] -> -3.9558765418375870553252337788179756842802167399970946985416455690947787805516563574193549750876906130242413952807208`99.30970422308008, mmv[{5, 0}, {10, 4}, {4, 2}] -> 8.2671999986988304784330603114976459476855022772629232596257823398929164788181963548936714252053923176967147631530222`99.4140753827523*I, mmv[{5, 1}, {10, 4}, {4, 2}] -> -4.760854558536844160340740087862840381663817767547050305346380075049061202415808334538201257757354890481789881513158`99.36675501147089, mmv[{5, 2}, {10, 4}, {4, 2}] -> -3.7202256685992800164911749895453328175796727587315020201395323373251490907632675380719688599696007578434200559720059`99.2994980593384*I, mmv[{6, 0}, {10, 4}, {4, 2}] -> -6.2113635314964592628448863606587001004628106067841057124623381514938187756851368950244932290096749407925587036336324`99.37814002985499, mmv[{6, 1}, {10, 4}, {4, 2}] -> -4.7539153732503230596067746556033969293275908124921713887711336688855078525109902672514633722306095088885728718757775`99.35851876878111*I, mmv[{6, 2}, {10, 4}, {4, 2}] -> 5.4291135479013256753094476326302699726021695888146857130217216924150643896096960741903494284792746438056725405177585`99.34650356957381, mmv[{7, 0}, {10, 4}, {4, 2}] -> -6.8768461071029869710775772288460885929149552594367161171214648001408622583539688318692649539607356928933807556018044`99.36872113291993*I, mmv[{7, 1}, {10, 4}, {4, 2}] -> 7.4649389229160856503695669741436185595593161010488920344802855708180072323287151579397411511571564172875571046304927`99.39116368334864, mmv[{7, 2}, {10, 4}, {4, 2}] -> 12.2157073664093931949933266305627029791044425645467288595035154951664299723877650106679281714994322404033258458682943`99.41777569438796*I, mmv[{8, 0}, {10, 4}, {4, 2}] -> 12.1230413003250846600382886493458701209850199727005688967616861777512104164695629732826244755497138359559805094395272`99.38997534928626, mmv[{8, 1}, {10, 4}, {4, 2}] -> 17.7105352391543840231910923986659439125449683418546675328712335316961132516577584227889853841252484324178843541927431`99.43581073530727*I, mmv[{8, 2}, {10, 4}, {4, 2}] -> -36.8681346409493125794475635833310845675926014041765955762615715154709620313333629323480573435760663769293049509406613`99.46773302408862, mmv[{0, 0}, {10, 4}, {4, 3}] -> -618.6706344020339679553878246781018025191136577387797630350407803144177056316468020148770032433593725850879849919454137`99.51117058278543, mmv[{0, 1}, {10, 4}, {4, 3}] -> -173.1884339362136693921473517435647748920600060408806810662951142438397102225107384669539276080924365372143896445917988`99.48578113439626*I, mmv[{0, 2}, {10, 4}, {4, 3}] -> 50.626644939907081087369566961725201608802584166604628075480969186614023282237919675637617713036884457751600004896822`99.39492286557886, mmv[{1, 0}, {10, 4}, {4, 3}] -> -197.1079539751476037062978980318143351443771972758904919563336830229094516574273943807967497120613078275792102829986029`99.49987461190469*I, mmv[{1, 1}, {10, 4}, {4, 3}] -> 59.3390169293422588276565978369160330598621122124169642119559271770191678281922071448674059094671974082455497390752575`99.45137126183265, mmv[{1, 2}, {10, 4}, {4, 3}] -> 17.1865357444040173870268738742220268868960181798964028108831598169285715166404833806640333163845264521423199714962951`99.26975034059197*I, mmv[{2, 0}, {10, 4}, {4, 3}] -> 69.3203600614053645636977369974766519856958437380176821955098013116960089235998615160327905167212818310416836244949404`99.47284513245067, mmv[{2, 1}, {10, 4}, {4, 3}] -> 21.6947660361133877419811987821995313111983172295059224609695474861234940222870043875032964996670146401628895112618623`99.3659317619575*I, mmv[{2, 2}, {10, 4}, {4, 3}] -> -4.4369660971948335320331171576848551496706014075763485695445956484642102493872001810113019194179324490916940483980437`98.90347920168718, mmv[{3, 0}, {10, 4}, {4, 3}] -> 26.6672810916204344176513535048321572668784841969302367194127348324457498976059413698156332848402685592663012858259392`99.40861423616022*I, mmv[{3, 1}, {10, 4}, {4, 3}] -> -7.3885145527382722727373162138804563374558423329300862481490246566718664551422965573857756096414976359728872236317741`99.13882176600617, mmv[{3, 2}, {10, 4}, {4, 3}] -> 2.5967620570045908323627973747858815763997650606753104273806803199057270589519709079236819398721936842352247178057925`99.12621584056056*I, mmv[{4, 0}, {10, 4}, {4, 3}] -> -10.4924210422121401777144901378409655338108843968327563383410684430261349864858373740609405143540261434171573992524417`99.26254398642293, mmv[{4, 1}, {10, 4}, {4, 3}] -> 0.001680555454690042352472050698308170628540272013542163548495947465112954714392033082202588927620969308606831031465`96.19223408747534*I, mmv[{4, 2}, {10, 4}, {4, 3}] -> -10.4313666467297882094321238343076099535618833365956800697574352194807667037748552109887256950322566892758835719564808`99.24076030227168, mmv[{5, 0}, {10, 4}, {4, 3}] -> -2.6009634456413159382439775015316520029711157407091658362519201885685094457379509906291884121912461075067417953877788`99.13842521508593*I, mmv[{5, 1}, {10, 4}, {4, 3}] -> -7.2685159208294144111184008018399367148960610158276018874137991964156204026995634637831266238883970546207900612858226`99.13341506896857, mmv[{5, 2}, {10, 4}, {4, 3}] -> -26.1953149986017150273596081185411115390841343936420612484786564543610295663476006538698259247160755165106919590684821`99.39368848256366*I, mmv[{6, 0}, {10, 4}, {4, 3}] -> -4.1705910029034682200500871050348695408331212743315867529116081526052503499411393279838006965064209686661952979332011`98.87496109082011, mmv[{6, 1}, {10, 4}, {4, 3}] -> -20.9900269964097030661667090140811911918848223681966452488778241822937847654429146064470439224783413628799947062369565`99.34823222206917*I, mmv[{6, 2}, {10, 4}, {4, 3}] -> 67.4085164005094842096316980321713328482325999269256665821098314366784272966149902517625428225854688886902496778747759`99.44967661758876, mmv[{7, 0}, {10, 4}, {4, 3}] -> -15.8149889924021118673183068221908179159992352389949881931499189645985731493972851545039085209377846568042204119743669`99.21629627488052*I, mmv[{7, 1}, {10, 4}, {4, 3}] -> 56.5396437803585381405453581998121018240065835948500925403761311497139860019806884487319161423195759383935273254923189`99.41868539594451, mmv[{7, 2}, {10, 4}, {4, 3}] -> 190.0288500895449443418315610373906988617946205597402967541321574111106766736870019110150163439493112178283089529603267`99.46877665872202*I, mmv[{8, 0}, {10, 4}, {4, 3}] -> 45.2313536271229503140146266341140459341410500558470494071841631018554570294025412193928461619662235986176518563497705`99.31369472069233, mmv[{8, 1}, {10, 4}, {4, 3}] -> 162.8509541951056586913471605185623699735733379526813027825254594787100225637343709605319278276659626287908364117785054`99.44032161715143*I, mmv[{8, 2}, {10, 4}, {4, 3}] -> -591.9394742150813873153609884048903364806043959316159912109485757160320177634628840744773683857173488957987023813455719`99.47361757935657, mmv[{0, 0}, {10, 4}, {4, 4}] -> -7.8525738253438123603169287245412193494985789916995199813797157786738375593769298477815787777621011152119945989068913`99.48402839964821, mmv[{0, 1}, {10, 4}, {4, 4}] -> -6.3585877904377278492109110619582200785512432974036472214263097182314548976149238309520542206930252226923825310860069`99.40259298662745*I, mmv[{0, 2}, {10, 4}, {4, 4}] -> 6.1003003043212352242069863472892032754588532752190066724358921003544474792446803717467468476699496654216734688289622`99.27687623271675, mmv[{1, 0}, {10, 4}, {4, 4}] -> -4.5565477576345086667884080087111036547176281528306790304476828161464022937949554221952092402325687741553631046910168`99.44550217750489*I, mmv[{1, 1}, {10, 4}, {4, 4}] -> 4.4028995029475984056942765304247489414306472297225272399512485023859874715594933232175897829843348935464749083177908`99.40083773962667, mmv[{1, 2}, {10, 4}, {4, 4}] -> 5.3426051639360467459815534269773300436827288470217158405014220630772678496484556417259372595022543536392110719202353`99.33830031485856*I, mmv[{2, 0}, {10, 4}, {4, 4}] -> 3.4078383485560725678759447416104853402662664574667499016131390786818770050342104461696070329628422085380721548897692`99.42343803907372, mmv[{2, 1}, {10, 4}, {4, 4}] -> 3.975898748523731919244312930561095521704034802569279887933603173199022292713625071030685356594788818765836569513869`99.40483205380824*I, mmv[{2, 2}, {10, 4}, {4, 4}] -> -5.8932105772002614366451630942139834590879257338767393256526873850528367807897821666501093971713440670505021602755551`99.38024577707675, mmv[{3, 0}, {10, 4}, {4, 4}] -> 3.2078677386306691710422503813823636569544449727756308755775339932596797737026929529804040338496178872642590038658839`99.41622108113671*I, mmv[{3, 1}, {10, 4}, {4, 4}] -> -4.6010468282777596661546408502837215691890956976779882894197779010355895820744305023781393434252594641927878692649869`99.42205534197633, mmv[{3, 2}, {10, 4}, {4, 4}] -> -8.2658992842881799232009176130184874855179779980171080148775153649678779112116825341680528458835649656335976367156308`99.42362879843778*I, mmv[{4, 0}, {10, 4}, {4, 4}] -> -3.8436781705750064153261055905087210736346543930025132846203184273735424270266103327213612838501653532928917182509143`99.42942000371559, mmv[{4, 1}, {10, 4}, {4, 4}] -> -6.7586575079241659353245208768647524832107065157548718769885530448203680153967027691354006256779677655992643638266977`99.44899588612473*I, mmv[{4, 2}, {10, 4}, {4, 4}] -> 14.4447734861993431169733496120860004417825340743166183297757482840460360868359258887542288053958482132282460067635994`99.46201109964866, mmv[{5, 0}, {10, 4}, {4, 4}] -> -5.8197624190967347001686992514401967600641417549979652901599188966180836477585153822428474160112696156722893593647738`99.44473675051702*I, mmv[{5, 1}, {10, 4}, {4, 4}] -> 12.2575933199987725353846014942052487442674425113594164141462546178502043394042496980151410818981819116002057120423441`99.47304647383183, mmv[{5, 2}, {10, 4}, {4, 4}] -> 30.3886103352220515300293094416245732178471441977246260502746169903889468662128901158133482961594743889273813336459055`99.48896858740478*I, mmv[{6, 0}, {10, 4}, {4, 4}] -> 10.8320951625639509578681726218295653675958678045465423847805384383653642351833284172375083399368319078207735903351872`99.46511065887502, mmv[{6, 1}, {10, 4}, {4, 4}] -> 26.5252316488737933104055730764724450585770001933069300407063097998766109471410342533900234441951908035426637068701729`99.49142373686686*I, mmv[{6, 2}, {10, 4}, {4, 4}] -> -74.5466184702834902903425494036047729262019022658830774881681336926999227054713308227635035199889453891305186378194655`99.50463897520278, mmv[{7, 0}, {10, 4}, {4, 4}] -> 23.968311991214088533651215521941265234573416636104822242091832100320978484802661386599350997673077327461304186705558`99.48034155793117*I, mmv[{7, 1}, {10, 4}, {4, 4}] -> -66.5048855815087731128283126816716188633439651657580278706676805254661893141695606981659421267923542167392552346078931`99.50254808498363, mmv[{7, 2}, {10, 4}, {4, 4}] -> -208.1799480782539777009622786164854454479323370811671262906541670398796039317603830348310082130345446842678374103720206`99.5126638923096*I, mmv[{8, 0}, {10, 4}, {4, 4}] -> -61.2728046280258116725846118827899053912936057883766631125570403989369965191166623056062509623790061540137908307394202`99.48953068227243, mmv[{8, 1}, {10, 4}, {4, 4}] -> -189.0121633413157721287524172593444013113377444369217098032267157132725560497473699579497914182579883624009403911113183`99.50857121547284*I, mmv[{8, 2}, {10, 4}, {4, 4}] -> 650.5650827215689103523982115197600475709477589354452926110611363262219134068801258930912349024421123585574340293942148`99.51651746035698, mmv[{0, 0}, {12, 2}, {2, 2}] -> 312.8049269385582471426777915035975878717009767274216090794621318229863284847096684625485029700027067710427677525784871`99.51251157033626, mmv[{1, 0}, {12, 2}, {2, 2}] -> 98.3550674953829506294284419335441935206896078875464405382993598960783464483117645753947887098239615652538877842045851`99.50721581006697*I, mmv[{2, 0}, {12, 2}, {2, 2}] -> -34.2985968466925836306259210175393502389925634910432320065750989399001625342616134730995686761432771966942549457926129`99.49318916606103, mmv[{3, 0}, {12, 2}, {2, 2}] -> -13.4750887282377493327985014899373625383466892007535478349088037235938836996538759982319910340302058914144715686163715`99.46517552509006*I, mmv[{4, 0}, {12, 2}, {2, 2}] -> 6.0763374270583761968265557284938665962478911055949053620471409532511338656770276734226376398580469376181625591938565`99.41985605286222, mmv[{5, 0}, {12, 2}, {2, 2}] -> 3.2219901904509809166650766823471756825071506887985348837407389216673147765147474668412278256202807383130038041509974`99.36241172141482*I, mmv[{6, 0}, {12, 2}, {2, 2}] -> -2.0708141781642930212650609387331465774283381379778283614047053962041112610784633058270808034971982486765438497590075`99.30552354530236, mmv[{7, 0}, {12, 2}, {2, 2}] -> -1.666019657576759852361851134767158408077104596818708541289660012692916256063415753758484018161355467244942465927799`99.27490001249959*I, mmv[{8, 0}, {12, 2}, {2, 2}] -> 1.7147953544754035083663812043131164201646747236116545325398574066471575301524287529595453878777696991918812200492511`99.28842307874017, mmv[{9, 0}, {12, 2}, {2, 2}] -> 2.2527019914400721970062818705138184893989678774649225295516293150325174721971071750162589510118103043937761474678473`99.33707155120027*I, mmv[{10, 0}, {12, 2}, {2, 2}] -> -3.6946950288807275706228807485782387301205029996769817976590703908548937241626773182278538983114324633293697186658684`99.41451842650623, mmv[{0, 0}, {12, 2}, {2, 3}] -> -302.4751566549454278488404623374175685697351258400744255439952549901604686126610876227589440209367391970193094830397614`99.49913510828432, mmv[{1, 0}, {12, 2}, {2, 3}] -> -94.482713245521564510715471128196210066628157365604504777941870640890600951762257360326023491218302035641120233985465`99.49043425176338*I, mmv[{2, 0}, {12, 2}, {2, 3}] -> 32.287607684458984762656053912994018353487512505360872247869922311783564605279793676789674639220946303407201945270509`99.46376263394028, mmv[{3, 0}, {12, 2}, {2, 3}] -> 11.7932242554856601846277752020183532442306205509459868239273427429632349713997457178398098387570347229988014714756123`99.38828400022572*I, mmv[{4, 0}, {12, 2}, {2, 3}] -> -4.0231682891318766880253687129937076569428490970909458723651176214895621259640988008495946820533589037109822577721211`99.16965188059393, mmv[{5, 0}, {12, 2}, {2, 3}] -> -0.0028524833674225632019431148343621690163165199590960455525651811913483579284227420334905162742088385760564262982941`96.74616976358006*I, mmv[{6, 0}, {12, 2}, {2, 3}] -> -4.0164416485344738112961327549224983365196350045834474879108400587164283772108427266623242112407232042573125066909692`99.16747979163148, mmv[{7, 0}, {12, 2}, {2, 3}] -> -11.8053473097972060782360334400643924625499657607721450175257447630264654925955423714821445329224222869470412832261181`99.38777390460429*I, mmv[{8, 0}, {12, 2}, {2, 3}] -> 32.4595744515271183481100045337525337313736025612247007206882404167101430686573221815463593178203657757017973572427468`99.46718109074257, mmv[{9, 0}, {12, 2}, {2, 3}] -> 95.4769828039049946525640628843859677489112124119839794279961925409423332701429153988527228567440964991058740847065459`99.49861865478199*I, mmv[{10, 0}, {12, 2}, {2, 3}] -> -307.1906260967079822570017046444928739535302001335144521425074443968925839296252874705785667095084278734289233212133162`99.5118193159887, mmv[{0, 0}, {12, 2}, {2, 4}] -> -10.3297702836128192938373291661800193019658508873471835354668768328258598720485808397895589490659675740234582695308565`99.25361848508525, mmv[{1, 0}, {12, 2}, {2, 4}] -> -3.8723542498613861187129708053479834540614505219419357603574892551877454965495072150687652186056595296127675502367479`99.1881838769562*I, mmv[{2, 0}, {12, 2}, {2, 4}] -> 2.0109891622335988679698671045453318855050509856823597587051766281165979289818197963098940369223308932870530005234226`99.11033481466661, mmv[{3, 0}, {12, 2}, {2, 4}] -> 1.6818644727520891481707262879190092941160686498075610109814609806306487282541302803921811952731711684156700971562103`99.1146022711084*I, mmv[{4, 0}, {12, 2}, {2, 4}] -> -2.0531691379264995088011870155001589393050420085039594896820233317615717397129288725730429578046880339071803014169326`99.19078335025084, mmv[{5, 0}, {12, 2}, {2, 4}] -> -3.2191377070835583534631335675128135134908341688394388381881737404759664185863247248077373093460718997369473778620582`99.29158357321805*I, mmv[{6, 0}, {12, 2}, {2, 4}] -> 6.0872558266987668325611936936556449139479731425612758493155454549205396382893060324894050147379214529338563564388243`99.38308017773537, mmv[{7, 0}, {12, 2}, {2, 4}] -> 13.4713669673739659305978845748315508706270703575908535588154047757193817486589581252406285510837777541919837491601779`99.44903818109158*I, mmv[{8, 0}, {12, 2}, {2, 4}] -> -34.1743698060025218564763857380656501515382772848363552532280978233573005988097509345059047056981354748936785772959548`99.48801838846838, mmv[{9, 0}, {12, 2}, {2, 4}] -> -97.7296847953450668495703447548997862383101802894489019575478218559748507423400225738689818077559068034996502321733195`99.50768173251016*I, mmv[{10, 0}, {12, 2}, {2, 4}] -> 310.8853211255887098276245853930711126836507031331914339401665147877474776537879647888064206078198603367582930398858235`99.5168063821526, mmv[{0, 0}, {12, 2}, {3, 2}] -> 307.1906260967079822570017046444928739535302001335144521425074443968925839296252874705785667095084278734289233212207045`99.50460701663854, mmv[{1, 0}, {12, 2}, {3, 2}] -> 96.4732048878600248282350942170078619317680004471449072092430056662598572382580048500322966929502163631449965976140817`99.49870942436378*I, mmv[{2, 0}, {12, 2}, {3, 2}] -> -33.7456709673836709793847904369873710464971086039334416200931334716955112162716437462660183587286930500957082722871112`99.48583728872845, mmv[{3, 0}, {12, 2}, {3, 2}] -> -13.2755658861861663787921365470186092231375861307480651470781709138917831393135585120791051877246905158244754264243063`99.45810618804975*I, mmv[{4, 0}, {12, 2}, {3, 2}] -> 5.9578299405634985187321273849848232528587020089376615767277513676577826844719020758752124645193465623915723658399291`99.41043595629034, mmv[{5, 0}, {12, 2}, {3, 2}] -> 3.1123462907695511097522593264751974442493617902549766534843420425030567327465573678950390762357555413594499693729468`99.35581003831383*I, mmv[{6, 0}, {12, 2}, {3, 2}] -> -1.9582263656287123807257720822424422737386687099790390934000367543670227730617253151758142446819060505068965114333069`99.28039657656149, mmv[{7, 0}, {12, 2}, {3, 2}] -> -1.5890417180720271612477213590618268028053889881862240744452095912990874345131117302142809042308923799271040235248297`99.24683108050822*I, mmv[{8, 0}, {12, 2}, {3, 2}] -> 1.8770102683012059631627346005705687986339862845454721336794926478826129190823603686805988467811462167374660671538457`99.2831104864532, mmv[{9, 0}, {12, 2}, {3, 2}] -> 3.5501255968944603704327587770615148892486577279650381351521217856919827081591841635538916326069993165228654898433377`99.37600439507416*I, mmv[{10, 0}, {12, 2}, {3, 2}] -> -10.0242967221493835056120578854147872825598929022618108703502145947174747856377315541816014266343243056923618166722737`99.4608288968058, mmv[{0, 0}, {12, 2}, {3, 3}] -> -317.2149228188573657626137625299076612360900930357762630128576589916100587152630190247601681361427521791212851378729707`99.51976118735173, mmv[{1, 0}, {12, 2}, {3, 3}] -> -100.1534593965194911214999625967043918828593540786814788279241289841505747144006531499147439648570009678256276482754683`99.51563081367412*I, mmv[{2, 0}, {12, 2}, {3, 3}] -> 35.622681235684876942547525037557939845131094888478913753772626119578124135354004114946617205509839266833174339435873`99.50615336976925, mmv[{3, 0}, {12, 2}, {3, 3}] -> 14.8521562282488981103003745420474828724228212711747390655994068654318546511641428862350989530445007007134699644416117`99.48787004232203*I, mmv[{4, 0}, {12, 2}, {3, 3}] -> -7.9160563061922108994578994672272655265973707189167006701277881220248054575336273910510267092012526128984688772615504`99.46298398843713, mmv[{5, 0}, {12, 2}, {3, 3}] -> -6.2307968044015163095696092476646617176618475000694612765556176916769195645667962343639880160311936680241159783220986`99.44948254568114*I, mmv[{6, 0}, {12, 2}, {3, 3}] -> 7.9160563061922108994578994672272655265973707189167006701277881220248054575336273910510267092012526128984688772615504`99.46298398843713, mmv[{7, 0}, {12, 2}, {3, 3}] -> 14.8521562282488981103003745420474828724228212711747390655994068654318546511641428862350989530445007007134699644422912`99.48787004232203*I, mmv[{8, 0}, {12, 2}, {3, 3}] -> -35.622681235684876942547525037557939845131094888478913753772626119578124135354004114946617205509839266833174339435873`99.50615336976925, mmv[{9, 0}, {12, 2}, {3, 3}] -> -100.153459396519491121499962596704391882859354078681478827924128984150574714400653149914743964857000967825627648278188`99.51563081367412*I, mmv[{10, 0}, {12, 2}, {3, 3}] -> 317.2149228188573657626137625299076612360900930357762630128576589916100587152630190247601681361427521791212851378729707`99.51976118735175, mmv[{0, 0}, {12, 2}, {3, 4}] -> 10.0242967221493835056120578854147872825598929022618108703502145947174747856377315541816014266343243056923618166326421`99.23971843067963, mmv[{1, 0}, {12, 2}, {3, 4}] -> 3.6802545086594662932648683796965299510913536315365716186811233178907174761426482998824472719067846046806310506377232`99.16416535746357*I, mmv[{2, 0}, {12, 2}, {3, 4}] -> -1.8770102683012059631627346005705687986339862845454721336794926478826129190823603686805988467811462167374660671139302`99.07736702722845, mmv[{3, 0}, {12, 2}, {3, 4}] -> -1.5765903420627317315082379950288736492852351404266739185212359515400715118505843741559937653198101848889945379899954`99.0833546840171*I, mmv[{4, 0}, {12, 2}, {3, 4}] -> 1.9582263656287123807257720822424422737386687099790390934000367543670227730617253151758142446819060505068965114097128`99.16795253822025, mmv[{5, 0}, {12, 2}, {3, 4}] -> 3.1184505136319651998173499211894642734124857098144846230712756491738628318202388664689489397954381266646660089864783`99.27800525094885*I, mmv[{6, 0}, {12, 2}, {3, 4}] -> -5.9578299405634985187321273849848232528587020089376615767277513676577826844719020758752124645193465623915723658154654`99.37460723683331, mmv[{7, 0}, {12, 2}, {3, 4}] -> -13.2631145101768709490526531829856560696174322829885149911541972741327672166510311560208180488136083207863659408894193`99.44339861119032*I, mmv[{8, 0}, {12, 2}, {3, 4}] -> 33.7456709673836709793847904369873710464971086039334416200931334716955112162716437462660183587286930500957082722630232`99.48278318524093, mmv[{9, 0}, {12, 2}, {3, 4}] -> 96.6033337996250307510672038196428769936106963507164406927720071984585920062414689863608523322500016513027621583999901`99.50134257485517*I, mmv[{10, 0}, {12, 2}, {3, 4}] -> -307.1906260967079822570017046444928739535302001335144521425074443968925839296252874705785667095084278734289233211962525`99.50881122881758, mmv[{0, 0}, {12, 2}, {4, 2}] -> -308.3988537802025274390430865034585932515037245792803017818052827411402591422272667029821847683777566005690562296243785`99.51229879294529, mmv[{1, 0}, {12, 2}, {4, 2}] -> -97.4694269718150550039061255496297561146247884823058349904898187915773812063730943012118705291563362271841191105297767`99.50692049503523*I, mmv[{2, 0}, {12, 2}, {4, 2}] -> 34.1743698060025218564763857380656501515382772848363552532280978233573005988097509345059047056981354748936785773009182`99.49274167064557, mmv[{3, 0}, {12, 2}, {4, 2}] -> 13.4855971113845892788715798480120687603643890407446251655856603640153999459875608178786709955535859770926803040277399`99.46452072743887*I, mmv[{4, 0}, {12, 2}, {4, 2}] -> -6.0872558266987668325611936936556449139479731425612758493155454549205396382893060324894050147379214529338563564441165`99.41878446266956, mmv[{5, 0}, {12, 2}, {4, 2}] -> -3.2128365738062276798475561794206671091934159292941402889371455013319085098651051133766045469618834245831759821340102`99.36021148076506*I, mmv[{6, 0}, {12, 2}, {4, 2}] -> 2.0531691379264995088011870155001589393050420085039594896820233317615717397129288725730429578046880339071803014218864`99.30257601181599, mmv[{7, 0}, {12, 2}, {4, 2}] -> 1.6944138910921664316876858989128518425458300081793910893930249640098143825911657258682501226796162153832135156185413`99.27778736399871*I, mmv[{8, 0}, {12, 2}, {4, 2}] -> -2.0109891622335988679698671045453318855050509856823597587051766281165979289818197963098940369223308932870530005337323`99.31647256325878, mmv[{9, 0}, {12, 2}, {4, 2}] -> -3.7419706826917520042510527690483206132327610843125323482892920252743361008400480412914257130841525481317969687563374`99.4012613188587*I, mmv[{10, 0}, {12, 2}, {4, 2}] -> 10.3297702836128192938373291661800193019658508873471835354668768328258598720485808397895589490659675740234582695532925`99.47491180453744, mmv[{0, 0}, {12, 2}, {4, 3}] -> 307.1906260967079822570017046444928739535302001335144521425074443968925839296252874705785667095084278734289233212133162`99.5118193159887, mmv[{1, 0}, {12, 2}, {4, 3}] -> 95.4769828039049946525640628843859677489112124119839794279961925409423332701429153988527228567440964991058740847065459`99.49861865478199*I, mmv[{2, 0}, {12, 2}, {4, 3}] -> -32.4595744515271183481100045337525337313736025612247007206882404167101430686573221815463593178203657757017973572427468`99.46718109074257, mmv[{3, 0}, {12, 2}, {4, 3}] -> -11.8053473097972060782360334400643924625499657607721450175257447630264654925955423714821445329224222869470412832261181`99.38777390460429*I, mmv[{4, 0}, {12, 2}, {4, 3}] -> 4.0164416485344738112961327549224983365196350045834474879108400587164283772108427266623242112407232042573125066909692`99.16747979163148, mmv[{5, 0}, {12, 2}, {4, 3}] -> -0.0028524833674225632019431148343621690163165199590960455525651811913483579284227420334905162742088385760564262982941`96.74616976358006*I, mmv[{6, 0}, {12, 2}, {4, 3}] -> 4.0231682891318766880253687129937076569428490970909458723651176214895621259640988008495946820533589037109822577721211`99.16965188059393, mmv[{7, 0}, {12, 2}, {4, 3}] -> 11.7932242554856601846277752020183532442306205509459868239273427429632349713997457178398098387570347229988014714758695`99.38828400022572*I, mmv[{8, 0}, {12, 2}, {4, 3}] -> -32.287607684458984762656053912994018353487512505360872247869922311783564605279793676789674639220946303407201945270509`99.4637626339403, mmv[{9, 0}, {12, 2}, {4, 3}] -> -94.4827132455215645107154711281962100666281573656045047779418706408906009517622573603260234912183020356411202339871695`99.49043425176338*I, mmv[{10, 0}, {12, 2}, {4, 3}] -> 302.4751566549454278488404623374175685697351258400744255439952549901604686126610876227589440209367391970193094830397614`99.49913510828429, mmv[{0, 0}, {12, 2}, {4, 4}] -> 1.2082276834945451820413818589657192979735244457658496392978383442476752126019792324036180588693287271401329084220757`98.59845622986846, mmv[{1, 0}, {12, 2}, {4, 4}] -> 1.9924441679100603513420626652437883657135760703218555624936262506350479362301789023591476724122397280782450258413228`99.00519295643915*I, mmv[{2, 0}, {12, 2}, {4, 4}] -> -1.7147953544754035083663812043131164201646747236116545325398574066471575301524287529595453878777696991918812200551567`99.06013588997457, mmv[{3, 0}, {12, 2}, {4, 4}] -> -1.6802498015873832006355464079476762978144232799724801480599156009889344533920184463965264626311636901456390208114765`99.1075236360245*I, mmv[{4, 0}, {12, 2}, {4, 4}] -> 2.0708141781642930212650609387331465774283381379778283614047053962041112610784633058270808034971982486765438497666987`99.18728304814071, mmv[{5, 0}, {12, 2}, {4, 4}] -> 3.2156890571736502430494992942550292782097324492532363344897106825232568677935278554100950632360922631592324084304544`99.2888045137246*I, mmv[{6, 0}, {12, 2}, {4, 4}] -> -6.0763374270583761968265557284938665962478911055949053620471409532511338656770276734226376398580469376181625591978647`99.38342847802882, mmv[{7, 0}, {12, 2}, {4, 4}] -> -13.4876381465778266163154611009312050867764505591253779133203677069730493539909114437080599614366509383820149870902947`99.45129117912985*I, mmv[{8, 0}, {12, 2}, {4, 4}] -> 34.2985968466925836306259210175393502389925634910432320065750989399001625342616134730995686761432771966942549458013416`99.49021083620543, mmv[{9, 0}, {12, 2}, {4, 4}] -> 98.2246839282133165149665238972445306798609184499170371262311626661649370526023054016174492043024545837729172027308173`99.50872516703458*I, mmv[{10, 0}, {12, 2}, {4, 4}] -> -312.8049269385582471426777915035975878717009767274216090794621318229863284847096684625485029700027067710427677526014658`99.51672838660981, mmv[{0, 0}, {2, 14}, {2, 2}] -> 4142.66278772893986873451777305102737480402702225300655615390657842326026703032054878947069611676691754923562129466200880815708394810582986`119.521739246922, mmv[{0, 1}, {2, 14}, {2, 2}] -> 1084.636666466245793892079533375219708097795118975772945769139260850959012266268471775336186299762734572130605731156390566446122159171358131`119.52094499989111*I, mmv[{0, 2}, {2, 14}, {2, 2}] -> -309.789296974499221440293794193991362246145004408913229602129641577952525366006668346250002448507914126581346101285651918955563162619994224`119.51852323690113, mmv[{0, 3}, {2, 14}, {2, 2}] -> -97.323959986602992739393897578082980293278996009504614023054866866839774918381564567468776927071300929148136124995506240350466667377945746`119.5119438080963*I, mmv[{0, 4}, {2, 14}, {2, 2}] -> 33.966720259774154700897604607121182110169121796447493797001808299692495751680517708578054372413551695177462306699565133612625305941047417`119.49568721096801, mmv[{0, 5}, {2, 14}, {2, 2}] -> 13.328976980740940610614875162430774088096553199951304118436101243046095303846340296946225236803610672593005304373768755663089412114345848`119.4601572213732*I, mmv[{0, 6}, {2, 14}, {2, 2}] -> -5.970270008962358945657939131692573115439343963848549304630180793213046517467403190561060016007311552391436343699628789734717253118840915`119.39468058630027, mmv[{0, 7}, {2, 14}, {2, 2}] -> -3.115447290647296204101637496356837297036469131842551720230635230988686008444633252212817570656780558357809905000677221022139183107728954`119.29717753790698*I, mmv[{0, 8}, {2, 14}, {2, 2}] -> 1.952655965751402363733370458749495377294286937251590977602158424325885597859204028683294152078871631303023224190842781001272211423824762`119.1834254768525, mmv[{0, 9}, {2, 14}, {2, 2}] -> 1.533453329050190348697395008914757505438797271604962240469655277519827544402980459416449177928718321161967131013688519743249927126003745`119.08349366838527*I, mmv[{0, 10}, {2, 14}, {2, 2}] -> -1.555152670689117593767797875747491736346329981781306443729536907275931201113111292339201828915642711914437110356367121675394398682832494`119.02007801147703, mmv[{0, 11}, {2, 14}, {2, 2}] -> -1.921176632291707852340184492558982317122500725272661697726519366488962431468836924200225534967201676946390004841804920592912353360733144`118.9694824848498*I, mmv[{0, 12}, {2, 14}, {2, 2}] -> 1.604180447083676251722477348149945165482751841123584038199540457209085473864643229053530232895583248853671122723767138090177640502112489`118.67062006009152, mmv[{0, 0}, {2, 14}, {2, 3}] -> 4149.330087788338211259710000836821234508397924275787429005365151136190315484575568738579193121843357580724022930409015790636098443556914328`119.52243571482376, mmv[{0, 1}, {2, 14}, {2, 3}] -> 1086.338109051812113242197046774909067481118574714546469097520215739498006558062488670718224835248945962554136054507673002072548873242915482`119.5216171148284*I, mmv[{0, 2}, {2, 14}, {2, 3}] -> -310.318457797587002946120831857062200854471392776943572068326461406501087465794851972363160515162211649735699409538404323350511083171813437`119.51922943016783, mmv[{0, 3}, {2, 14}, {2, 3}] -> -97.539171227130441257807104707662430025737313847602097381788749488860585027571964095299501445505844511974525868598517712896743075009226261`119.51277614678209*I, mmv[{0, 4}, {2, 14}, {2, 3}] -> 34.089704470790198399751280487031897782624729798048716946131539091421418722840118441082371589593397003272660986337625963758775391145010404`119.49685980846509, mmv[{0, 5}, {2, 14}, {2, 3}] -> 13.426557572813353413654854437776106889183218710041967661545425144061660403656022853759302800007141833646242052336582290923439062833533955`119.4623136162724*I, mmv[{0, 6}, {2, 14}, {2, 3}] -> -6.066142853296054791354325174496906650311061564790679658042741167554461936316215451562381553754429830245211903371007717678690057314780605`119.5077716438498, mmv[{0, 7}, {2, 14}, {2, 3}] -> -3.219806672553261174691010335455681308057162862865850671490065103968034083733950117861205536108292229174414166591470391273620397035896141`119.30906838309961*I, mmv[{0, 8}, {2, 14}, {2, 3}] -> 2.076361701566887950671098296980094392444792667101126995035501495593265289214959945245954084106045443681480792838708327708427985406162216`119.2084760412652, mmv[{0, 9}, {2, 14}, {2, 3}] -> 1.723941924302330961930460905981401648725953362771657640067857295908017390079419566788982817576509456616075354327019691760608008271926275`119.13210512779618*I, mmv[{0, 10}, {2, 14}, {2, 3}] -> -2.066209854791918332901807747757129845032206487984022109809276873267451580107870103894592377305410439062690106302005146006947351644348363`119.12400985454723, mmv[{0, 11}, {2, 14}, {2, 3}] -> -4.041205593939311985527425371837517432929476534768210760198614550475730755817864015243683175917537319197938329407273454689783562702923539`119.20117123234984*I, mmv[{0, 12}, {2, 14}, {2, 3}] -> 11.737364794640351250513026102393868080138810180337342289182024672489584560765431324209035334909887080093534639255286987607971281512715803`119.27959604032769, mmv[{0, 0}, {2, 14}, {2, 4}] -> -4145.621212706129600373020057907884594312199349056803120791018362865306868964909058790124651495856296840041756293051773448168679454357441082`119.52225050768139, mmv[{0, 1}, {2, 14}, {2, 4}] -> -1085.285697208098988188647667881811359217107307010244009452526453100421057705492075109300978769476980762869910952503437085970418650142940071`119.52131455534402*I, mmv[{0, 2}, {2, 14}, {2, 4}] -> 309.929669629914723547678882388125327920384810281498245457394077179682104665516574149278360057933300971757090131949987734313272899528209063`119.51875299753226, mmv[{0, 3}, {2, 14}, {2, 4}] -> 97.348312843614721868882494826159622884384864882863378870848213500542797458073604165754761071419530251357284920648059780652916916755657806`119.51204893987564*I, mmv[{0, 4}, {2, 14}, {2, 4}] -> -33.967663472930735752017944833360054321543836864470492510031404189901050872973918189289665705088467526316222034826093983384881986915744387`119.49573622961596, mmv[{0, 5}, {2, 14}, {2, 4}] -> -13.329146256041387241993219007839002040260749897225050404145356700130960795155376520449495735450386129355671437453584093508470939179411439`119.46025758451606*I, mmv[{0, 6}, {2, 14}, {2, 4}] -> 5.972857384406017932828419875564210195382321815355546075157894592660508084480787276709864991004315587239095710500978890864473025503849221`119.39499702268225, mmv[{0, 7}, {2, 14}, {2, 4}] -> 3.115687120655918506279142544536234697974951483714474911217764904595960072777684425783619072545651191401856593878958563877831961855335159`119.29765529022252*I, mmv[{0, 8}, {2, 14}, {2, 4}] -> -1.943679200552145158870717028983527274826944535083753972390963181922591477684957922946821059213805007372193830703376715687979548832343845`119.18287488550136, mmv[{0, 9}, {2, 14}, {2, 4}] -> -1.533844787109448301261502549163091375144377060756184327528486876574170394780284167631743776707196259940504066116630446398008974637866019`119.08405028667137*I, mmv[{0, 10}, {2, 14}, {2, 4}] -> 1.763681244465258936964020839364560155338705507115942784025947145163982317055129216837707609289289429173450510500141492724462245513953057`119.05713809730712, mmv[{0, 11}, {2, 14}, {2, 4}] -> 3.511642704251290221391787179473694461754952609457429408054338819960140056111354812618482881765481779780166332590508016025979048561371344`119.14117341813613*I, mmv[{0, 12}, {2, 14}, {2, 4}] -> -10.725972512479965540372762974207582099962045770607604360433512324241718284634981971477230965740754531863740786400290256977166479586034571`119.24086108537864, mmv[{0, 0}, {2, 14}, {3, 2}] -> -4153.388760241419834274890536025234956903989068023614160514340090747501985314955530760947927082507672081099362081061238937938790354705846962`119.52260748869769, mmv[{0, 1}, {2, 14}, {3, 2}] -> -1088.056440785319863171178805140583139427179951645937638599531034915889893055042201789028685305175226507377215813649227888184193341363404945`119.52215985849655*I, mmv[{0, 2}, {2, 14}, {3, 2}] -> 311.55297821896448037725781503335592240148370991602917238615558872311650768306179756308771005779720355575479661178538034296709228063383305`119.52090223685798, mmv[{0, 3}, {2, 14}, {3, 2}] -> 98.863579029865370563768181240137951448911443692678520347686141575503831987937608536138132701795552957833003629933516663571189007764286035`119.51757265922777*I, mmv[{0, 4}, {2, 14}, {3, 2}] -> -35.910399460326299859768321636104709384996066331531247769392771481615087229365475631524875431627356702549656137402640938860505506173752767`119.50976871586577, mmv[{0, 5}, {2, 14}, {3, 2}] -> -16.442989763515780062998219782225400788498008015090572226072190424221433475179693011714686408563704026289225901111113774492683948100556656`119.4962082653117*I, mmv[{0, 6}, {2, 14}, {3, 2}] -> 11.943127393368376878486359007256783310821665779204095379788075385873554601948190467270925007011627139630532054200331951921073372273378313`119.48719175130228, mmv[{0, 7}, {2, 14}, {3, 2}] -> 16.446308392744304735165552765826357205779751907366402640947546905913348267176059186363321801266568666653931113719698663353239926587923394`119.49623546632981*I, mmv[{0, 8}, {2, 14}, {3, 2}] -> -35.920319438682138115751315292109549698838123801722083487633562614226936470833122217972959857167339157619245259016635865275120142007675282`119.50979317569848, mmv[{0, 9}, {2, 14}, {3, 2}] -> -98.875179911740476980279373878182080015204456600773126958372501407085098014060483602112684064110044336295212504255385115433137683715556157`119.51758491243707*I, mmv[{0, 10}, {2, 14}, {3, 2}] -> 311.484822300603841141446680263872819656731140263279551901123614086958035866629685441617561886848943683671527242305941817757481645471252447`119.52090671139898, mmv[{0, 11}, {2, 14}, {3, 2}] -> 1087.390520895525238295746425668006775745129842418848928742513978378574955410632902232135470901020911162238361156513385629813539208814895731`119.52216108940013*I, mmv[{0, 12}, {2, 14}, {3, 2}] -> -4149.330087788338211259710000836821234508397924275787429005365151136190315484575568738579193121843357580724022930410004345095708348782766492`119.52260767199921, mmv[{0, 0}, {2, 14}, {3, 3}] -> -4137.592722993697860009196974734427366428259114095450086716183126463700730923810137414370157786933470500630488291154643646877092384783485464`119.52095140581076, mmv[{0, 1}, {2, 14}, {3, 3}] -> -1082.388726985440072384048908049889767153639115521444387133452104144854743439080619754791674957619773004567227824685169613097957703996987992`119.51988619924998*I, mmv[{0, 2}, {2, 14}, {3, 3}] -> 308.252247942795084613219024109305071009439186288959549958517184533233635885686981868468568137856801210673009303236639370605738735057758213`119.51625433182875, mmv[{0, 3}, {2, 14}, {3, 3}] -> 95.809466324519229463238692339400265549219555625347127357893695743347231522628456133334308215845906348662415910291375854493806007390534508`119.50386433190268*I, mmv[{0, 4}, {2, 14}, {3, 3}] -> -32.013342769223310449080182190051803390179937130947589951096037595828153433625158495836417505487351559591180193499005691793111074775941818`119.45963218983456, mmv[{0, 5}, {2, 14}, {3, 3}] -> -10.208412157376475362751081105774989766218509573028079990484053921925024612761370605420949243584520271570388601658818431501744968331239998`119.28861075673838*I, mmv[{0, 6}, {2, 14}, {3, 3}] -> 0, mmv[{0, 7}, {2, 14}, {3, 3}] -> -10.208412157376475362751081105774989766218509573028079990484053921925024612761370605420949243584520271570388601658818431501744968331239998`119.28861075673838*I, mmv[{0, 8}, {2, 14}, {3, 3}] -> 32.013342769223310449080182190051803390179937130947589951096037595828153433625158495836417505487351559591180193499005691793111074775941818`119.45963218983456, mmv[{0, 9}, {2, 14}, {3, 3}] -> 95.809466324519229463238692339400265549219555625347127357893695743347231522628456133334308215845906348662415910291375854493806007390534508`119.50386433190268*I, mmv[{0, 10}, {2, 14}, {3, 3}] -> -308.252247942795084613219024109305071009439186288959549958517184533233635885686981868468568137856801210673009303236639370605738735057758213`119.51625433182875, mmv[{0, 11}, {2, 14}, {3, 3}] -> -1082.388726985440072384048908049889767153639115521444387133452104144854743439080619754791674957619773004567227824685169613097957703996987992`119.51988619924998*I, mmv[{0, 12}, {2, 14}, {3, 3}] -> 4137.592722993697860009196974734427366428259114095450086716183126463700730923810137414370157786933470500630488291154643646877092384783485464`119.52095140581076, mmv[{0, 0}, {2, 14}, {3, 4}] -> 4149.330087788338211259710000836821234508397924275787429005365151136190315484575568738579193121843357580724022930410004345095708348782766492`119.52260767199921, mmv[{0, 1}, {2, 14}, {3, 4}] -> 1087.390520895525238295746425668006775745129842418848928742513978378574955410632902232135470901020911162238361156513385629813539208814895731`119.52216108940013*I, mmv[{0, 2}, {2, 14}, {3, 4}] -> -311.484822300603841141446680263872819656731140263279551901123614086958035866629685441617561886848943683671527242305941817757481645471252447`119.52090671139898, mmv[{0, 3}, {2, 14}, {3, 4}] -> -98.875179911740476980279373878182080015204456600773126958372501407085098014060483602112684064110044336295212504255385115433137683715556157`119.51758491243707*I, mmv[{0, 4}, {2, 14}, {3, 4}] -> 35.920319438682138115751315292109549698838123801722083487633562614226936470833122217972959857167339157619245259016635865275120142007675282`119.50979317569848, mmv[{0, 5}, {2, 14}, {3, 4}] -> 16.446308392744304735165552765826357205779751907366402640947546905913348267176059186363321801266568666653931113719698663353239926587923394`119.49623546632981*I, mmv[{0, 6}, {2, 14}, {3, 4}] -> -11.943127393368376878486359007256783310821665779204095379788075385873554601948190467270925007011627139630532054200331951921073372273378313`119.48719175130228, mmv[{0, 7}, {2, 14}, {3, 4}] -> -16.442989763515780062998219782225400788498008015090572226072190424221433475179693011714686408563704026289225901111113774492683948100556656`119.4962082653117*I, mmv[{0, 8}, {2, 14}, {3, 4}] -> 35.910399460326299859768321636104709384996066331531247769392771481615087229365475631524875431627356702549656137402640938860505506173752767`119.50976871586577, mmv[{0, 9}, {2, 14}, {3, 4}] -> 98.863579029865370563768181240137951448911443692678520347686141575503831987937608536138132701795552957833003629933516663571189007764286035`119.51757265922777*I, mmv[{0, 10}, {2, 14}, {3, 4}] -> -311.55297821896448037725781503335592240148370991602917238615558872311650768306179756308771005779720355575479661178538034296709228063383305`119.52090223685798, mmv[{0, 11}, {2, 14}, {3, 4}] -> -1088.056440785319863171178805140583139427179951645937638599531034915889893055042201789028685305175226507377215813649227888184193341363404945`119.52215985849655*I, mmv[{0, 12}, {2, 14}, {3, 4}] -> 4153.388760241419834274890536025234956903989068023614160514340090747501985314955530760947927082507672081099362081061238937938790354705846962`119.52260748869769, mmv[{0, 0}, {2, 14}, {4, 2}] -> 10.725972512479965540372762974207582099962045770607604360433512324241718284634981971477230965740754531863740786399230129781706406600635225`119.44408083244664, mmv[{0, 1}, {2, 14}, {4, 2}] -> 3.419774319074069279099271765363431329384832670164692830391774064930880788773730013692499005412491935246610082492837321738071182192087914`119.35481266661837*I, mmv[{0, 2}, {2, 14}, {4, 2}] -> -1.763681244465258936964020839364560155338705507115942784025947145163982317055129216837707609289289429173450510499728424011529118013720262`119.26828891964495, mmv[{0, 3}, {2, 14}, {4, 2}] -> -1.539619043262377824374283662054971155632447683173906324631274708664057069556043968669355774724252028684867504938010423220722340386218365`119.25610695871306*I, mmv[{0, 4}, {2, 14}, {4, 2}] -> 1.943679200552145158870717028983527274826944535083753972390963181922591477684957922946821059213805007372193830703075805247880200232923262`119.30487773392034, mmv[{0, 5}, {2, 14}, {4, 2}] -> 3.114012782774839452383344619794626700401454815139268107636089181175338171333352714768461171760093353696220596737345018829594535985984091`119.3722023453318*I, mmv[{0, 6}, {2, 14}, {4, 2}] -> -5.972857384406017932828419875564210195382321815355546075157894592660508084480787276709864991004315587239095710500703162186356119154673841`119.43408069656154, mmv[{0, 7}, {2, 14}, {4, 2}] -> -13.330861102097008531063915269469519908743282775523850920716911674924662258731425934150504230609788108296121208719021442331100743480193034`119.47734093416277*I, mmv[{0, 8}, {2, 14}, {4, 2}] -> 33.967663472930735752017944833360054321543836864470492510031404189901050872973918189289665705088467526316222034825793084273847930583808597`119.50171143887822, mmv[{0, 9}, {2, 14}, {4, 2}] -> 97.341726582690286631581978869267322509765659329168164717902846129565270469657503142696234886181326015133245373241696595689887756589485369`119.51375903098355*I, mmv[{0, 10}, {2, 14}, {4, 2}] -> -309.929669629914723547678882388125327920384810281498245457394077179682104665516574149278360057933300971757090131949574696082087246788531882`119.5191002986544, mmv[{0, 11}, {2, 14}, {4, 2}] -> -1085.469344263233530443406241175447793428007341693576267044787459012085992979164065307935245366053709485291971151671580709220626855454434712`119.52133414080976*I, mmv[{0, 12}, {2, 14}, {4, 2}] -> 4147.725907341254535007987523488671289342915172434663844967165610678981230010710925509525662888947774331870351807686237207005530708281556731`119.52234859411432, mmv[{0, 0}, {2, 14}, {4, 3}] -> -11.737364794640351250513026102393868080138810180337342289182024672489584560765431324209035334909887080093534639254372143759006058772801215`119.48281453192482, mmv[{0, 1}, {2, 14}, {4, 3}] -> -3.949382066372040858148138725019300327479459193102081964068111594643263118981868915926549877629172957986908229822503388974591169245855959`119.41615660643546*I, mmv[{0, 2}, {2, 14}, {4, 3}] -> 2.06620985479191833290180774775712984503220648798402210980927687326745158010787010389459237730541043906269010630176495274477234811418766`119.33485171528254, mmv[{0, 3}, {2, 14}, {4, 3}] -> 1.729704902611211794568412368262164476517758222254970023895053745513353504943507961965193229659938163312109958307141858402937067618812058`119.30384634391362*I, mmv[{0, 4}, {2, 14}, {4, 3}] -> -2.07636170156688795067109829698009439244479266710112699503550149559326528921495994524595408410604544368148079283862027196566431636884853`119.33071394674752, mmv[{0, 5}, {2, 14}, {4, 3}] -> -3.218145415436878050903773332001117122964709137013887671061371222136635790894652248338353556422621562075853450677763859421694094502615673`119.384210378055*I, mmv[{0, 6}, {2, 14}, {4, 3}] -> 6.066142853296054791354325174496906650311061564790679658042741167554461936316215451562381553754429830245211903371007717678690057314780605`119.5077716438498, mmv[{0, 7}, {2, 14}, {4, 3}] -> 13.428218829929736537442091441230671074275672435893930661974119025893058696495320723282154779692812500744802768250288822775365365366814421`119.47989351774508*I, mmv[{0, 8}, {2, 14}, {4, 3}] -> -34.089704470790198399751280487031897782624729798048716946131539091421418722840118441082371589593397003272660986337714019501539060182323769`119.50311141416684, mmv[{0, 9}, {2, 14}, {4, 3}] -> -97.533408248821560425169153245381667197945508988118784997961553039255248912707875700123291033422415805278491264618395546254414015662349913`119.51457138606484*I, mmv[{0, 10}, {2, 14}, {4, 3}] -> 310.31845779758700294612083185706220085447139277694357206832646140650108746579485197236316051516221164973569940953864451661268608670195105`119.51952290830748, mmv[{0, 11}, {2, 14}, {4, 3}] -> 1086.429932579379384369576333421727284586568592056212597893650718695330474194898483770035358133537310323765166154092443067787741266699961926`119.52144572984069*I, mmv[{0, 12}, {2, 14}, {4, 3}] -> -4149.330087788338211259710000836821234508397924275787429005365151136190315484575568738579193121843357580724022930409930634485063666296770016`119.5220905990076, mmv[{0, 0}, {2, 14}, {4, 4}] -> -3.708875082208610886689942928936640196198575218984308214346788270883446519666509948454541625987060740682266637358230896927028894426137202`119.34247705253001, mmv[{0, 1}, {2, 14}, {4, 4}] -> -2.104823687426250107098757786195416528022535408604919289987525278153897705140827122834492131543930399368450204009948543843120558672261742`119.28238006831148*I, mmv[{0, 2}, {2, 14}, {4, 4}] -> 1.555152670689117593767797875747491736346329981781306443729536907275931201113111292339201828915642711914437110355954083444208745943138942`119.24681578750176, mmv[{0, 3}, {2, 14}, {4, 4}] -> 1.526867068125755111396879052022457130819591717909748087524287906542300555986879436357922992690514084937927583607325334780220766959841468`119.25656435185343*I, mmv[{0, 4}, {2, 14}, {4, 4}] -> -1.952655965751402363733370458749495377294286937251590977602158424325885597859204028683294152078871631303023224190541881890238155091888979`119.30643864782576, mmv[{0, 5}, {2, 14}, {4, 4}] -> -3.117162136702917493172333757987355165519002010141352236802190205782387472020682665913826065816182537298259676266114569844768987408510551`119.37216579244237*I, mmv[{0, 6}, {2, 14}, {4, 4}] -> 5.970270008962358945657939131692573115439343963848549304630180793213046517467403190561060016007311552391436343699353061056600346769665536`119.43367139417012, mmv[{0, 7}, {2, 14}, {4, 4}] -> 13.327302642859861556719077237689166090523056531376097314854425519625473402402008585931067336018052834887369307232155210614851986244994779`119.47719021362902*I, mmv[{0, 8}, {2, 14}, {4, 4}] -> -33.9667202597741547008976046071211821101691217964474937970018082996924957516805177085780543724135516951774623066992642231725259573416272`119.50177051734792, mmv[{0, 9}, {2, 14}, {4, 4}] -> -97.329734242755922262506678690974860073767066631922336020157654698929661593157324368506388925088356697892499563816886217173180033126299418`119.51373795327788*I, mmv[{0, 10}, {2, 14}, {4, 4}] -> 309.789296974499221440293794193991362246145004408913229602129641577952525366006668346250002448507914126581346101285238850242630035119780961`119.51880225471834, mmv[{0, 11}, {2, 14}, {4, 4}] -> 1084.544798081068572949787017961109444965424999036480209191476696095929752998930846976410202423409744727597049481058719872158214292801998798`119.52069745751774*I, mmv[{0, 12}, {2, 14}, {4, 4}] -> -4142.662787728939868734517773051027374804027022253006556153906578423260267030320548789470696116766917549235621294660948680961623875120490861`119.5213937587207, mmv[{0, 0}, {4, 12}, {2, 2}] -> -8018.288090255833935781762100111214982204250364045973092931919720367175067605586088779612584132479556793458523450443161595788812562881514861`119.51804947842638, mmv[{0, 1}, {4, 12}, {2, 2}] -> -2132.299870689171575377220682379873253363031296739980659018290745363013665915104697710116110151428999532335876667967021089416154891403888541`119.51788848621008*I, mmv[{0, 2}, {4, 12}, {2, 2}] -> 620.403450673196318409944086364194528112708424395559694896852565934818996494755580891866258017636008496119797474559493029750588966865023062`119.51683976847754, mmv[{0, 3}, {4, 12}, {2, 2}] -> 199.299648675244890683863521336860694216584455427249887899026313088638202619881257961059026879171505891166215769428383348027160471355051853`119.51358300405074*I, mmv[{0, 4}, {4, 12}, {2, 2}] -> -71.477972481836202373319804876481482838262357556139372006624284935078835764535996166727898812508239595526566061359340383264106890756341065`119.50530123616274, mmv[{0, 5}, {4, 12}, {2, 2}] -> -29.026896647028352507724181189620094739160147875771159512097601129468904965842008765935006973015848681391006401641762457209216029819865533`119.48694599848648*I, mmv[{0, 6}, {4, 12}, {2, 2}] -> 13.605921121947259974226648187776023625030316180681548545181495367474083959559172826211827806461389985379557005600263539299628063739442027`119.45184707882115, mmv[{0, 7}, {4, 12}, {2, 2}] -> 7.571889139586385008522318100965522913315798050291756586045885537435555710147681225521901948283002525630997344812506206966718695743149273`119.39600293885037*I, mmv[{0, 8}, {4, 12}, {2, 2}] -> -5.21227674690480067513605394991410684770852980153967672458085494011485768722316443984050417446880937965545902923778962548854326279266158`119.32529041636553, mmv[{0, 9}, {4, 12}, {2, 2}] -> -4.649268051860582837270853109774809228024866559770764604078945726234821485816991739803020895621448217884366348257502333804300368811768462`119.25494260479009*I, mmv[{0, 10}, {4, 12}, {2, 2}] -> 5.494378345488629599450103091906331139804105317721336435830044898842706165302053640874079183595566357315737583031723621603523147951777959`119.18170770238441, mmv[{1, 0}, {4, 12}, {2, 2}] -> -1933.483533325361812678815470457979236845758640070005520035349067960702960530663515841373987805761554856114269253794501061097802021110059595`119.51524066476708*I, mmv[{1, 1}, {4, 12}, {2, 2}] -> 556.991138347562826749458192903395291600799140706309771998104591931108088192844195426049816551879748111355116510966248061065750819814601833`119.51447092252612, mmv[{1, 2}, {4, 12}, {2, 2}] -> 176.704191866284408124241005546655318337836838684775806388279456478386240118204363542861646544829827196312987997442879018502847059117375448`119.5117424828154*I, mmv[{1, 3}, {4, 12}, {2, 2}] -> -62.348717151538849512422735868053617602745803221080480644469699400995359258222428575263180676930788886164834923994417202914963019419694579`119.50466535789717, mmv[{1, 4}, {4, 12}, {2, 2}] -> -24.759254856718732782945941174367168533617178433734755052148329622921299249547071443873903585361164900988979945686930755412752475231879376`119.48889590692266*I, mmv[{1, 5}, {4, 12}, {2, 2}] -> 11.231118999317388642482967129413839835816484541580697984936751053666895461215150748870200350935751588740403345182639850059580905722023196`119.45815109418953, mmv[{1, 6}, {4, 12}, {2, 2}] -> 5.93935944949633951166512888085717237596551492457423295374980039465215721969124401287240572381008523598756356496299939166966030872914428`119.40669978696103*I, mmv[{1, 7}, {4, 12}, {2, 2}] -> -3.777159573347186973412667937560312513967737982411632565271469161044354822986490129207090901821017479607496086461540421668819897828918427`119.33551525398555, mmv[{1, 8}, {4, 12}, {2, 2}] -> -3.026325839997273343122334587413592732324567191728257316482690120783534569329864055878550035508339371758611463234917748098891693289432806`119.25867375830265*I, mmv[{1, 9}, {4, 12}, {2, 2}] -> 3.229859081486265882034296218602754289213421456052014335727967303559639840021920984085055100811081557147925141745994519408832749821753297`119.20075315714438, mmv[{1, 10}, {4, 12}, {2, 2}] -> 4.893701473639812585089312972832036701202880468425703978147671112478631212034965880860377327508902164798919079892205690527811251094476365`119.18401390057136*I, mmv[{2, 0}, {4, 12}, {2, 2}] -> 503.888893420845611844516885332888534282076711238661653094879752095837694922072319775893520446320011338236234709221050397945272093987064187`119.50855865798303, mmv[{2, 1}, {4, 12}, {2, 2}] -> 158.276801900945268581708227234909322172200562119745878959273624082802284934945846099589740921658487875762915595154491465675774620265447012`119.50594777514429*I, mmv[{2, 2}, {4, 12}, {2, 2}] -> -55.125484429680267270862236995622637057961596238730696096154206974813337594435382773985089198860292515093060040926590234256905780109649353`119.49851053616905, mmv[{2, 3}, {4, 12}, {2, 2}] -> -21.502252940645164205440680390819173194161705794693682948165604707949901504565634070331090347644577514918355118696993714669551134725633589`119.48145915734462*I, mmv[{2, 4}, {4, 12}, {2, 2}] -> 9.499574808268102127332351919314002618111221287178751174595996059167157789020875375232823628544052677022036974000166926035516118978929409`119.4475015409769, mmv[{2, 5}, {4, 12}, {2, 2}] -> 4.818351422609226661488849813559619944264855408408778741869669356258220387225327064859718372300309757009462298603622606151920616020285411`119.38850845323657*I, mmv[{2, 6}, {4, 12}, {2, 2}] -> -2.861556052693886859961865483792010223039801755591413232881704082725858820449650178292433686658101727866668148415139211337988617795178332`119.3007075178386, mmv[{2, 7}, {4, 12}, {2, 2}] -> -2.059735251705987111018738790263073545368467054873783275363790899283084916919811555802881997077910859804483658298350825800968907929898095`119.19274342959274*I, mmv[{2, 8}, {4, 12}, {2, 2}] -> 1.90539682695918324811142927125941314444685311204638121649459938147186174364777095672513108943809150426446666996822745280793403920816456`119.0916751217583, mmv[{2, 9}, {4, 12}, {2, 2}] -> 2.436533543776304271510118040277891507544382631001090506798668271022870812269325829851719860922956918944502658816499889265047611666152506`119.03700026682918*I, mmv[{2, 10}, {4, 12}, {2, 2}] -> -4.717425923757451240152762305607505077710308016605733569233964737523272524031197865577999537291516972752404114187154383958964127193529307`119.07316716929111, mmv[{0, 0}, {4, 12}, {2, 3}] -> -8098.605379815699869677613686860693311075009646845268349429213966260908932532371821482056609058072535775459708299956119693480405841398855277`119.52237662847256, mmv[{0, 1}, {4, 12}, {2, 3}] -> -2152.318009549799197609009151840051246670375191253783108813699819028078217279866552005350823935959259801808513410329832865692325419688247265`119.52194146007828*I, mmv[{0, 2}, {4, 12}, {2, 3}] -> 626.137540007076526034084497248462315715999355249908956397069733703664946872367235678969155285847906638196284584068810298993435785169836167`119.52081951307487, mmv[{0, 3}, {4, 12}, {2, 3}] -> 201.353754927921324313535055737163403494167624671154699195721151698951050202464412290479430676046403089440191677939487725911656017057333963`119.51800033642107*I, mmv[{0, 4}, {4, 12}, {2, 3}] -> -72.489541485816955194798009670189517937138924552307444110902823270961573719885952661913997155913318041663030752890039461420916698520724352`119.51137042613257, mmv[{0, 5}, {4, 12}, {2, 3}] -> -29.719499559945015169772745037186235418978816068988527035638093530870103934976430475658749567622486475893463785233952913333311364589796604`119.49734439968938*I, mmv[{0, 6}, {4, 12}, {2, 3}] -> 14.220867154453686424942489242040138240382384823453825371350779489030864968728878662514231906294704967999480422148811460292001764144225131`119.47187978283797, mmv[{0, 7}, {4, 12}, {2, 3}] -> 8.263218801686887161067107117894524280410427806987751627506208268483971504074251098663869566760020172075359350211667114664898002158117881`119.43481557140306*I, mmv[{0, 8}, {4, 12}, {2, 3}] -> -6.284610937189877080123903971647578247148120427652818351090952975025374920448814432190749298187347631135774468791738571547374286346747374`119.39748269100295, mmv[{0, 9}, {4, 12}, {2, 3}] -> -7.141859486573790133906063791765640069112111466074415357419872416845927500521722817314020567863530658276863679498142026469709885115468252`119.38404620672485*I, mmv[{0, 10}, {4, 12}, {2, 3}] -> 13.492259956050806281422223551604724900785440339154671023610228838755353000885519389072760319179010471777808102374908325727460350480076603`119.39684647055132, mmv[{1, 0}, {4, 12}, {2, 3}] -> -1961.622895657332889318363771464293784392516056100917079422959282540505665553729656924711406854622888981716283114246642932910350769804082131`119.52151253835869*I, mmv[{1, 1}, {4, 12}, {2, 3}] -> 564.895374848075122969833533662872805603960500484300134307440049801422704693222710677843866661267672692668433765495709135348418446229543932`119.520580705987, mmv[{1, 2}, {4, 12}, {2, 3}] -> 179.431976468142769774670999433941143475332279483668043432292717862186446187404721509916606005645189892470574743988355907891155523356942177`119.51837135696897*I, mmv[{1, 3}, {4, 12}, {2, 3}] -> -63.622782533959316263937064105973285893828496488043731737112034186062988411176831678601811286029230083670092586903049917106335201740812372`119.513419387095, mmv[{1, 4}, {4, 12}, {2, 3}] -> -25.594724271822225995242677331700186484030566470292437626657615046210765048780260910044929500576150236532753253806749405529550799144789654`119.5033716728686*I, mmv[{1, 5}, {4, 12}, {2, 3}] -> 11.957516863118531067952154138264285291627961395916627532985853267008128447239813973670226997107241539679803147445946156650572433103486694`119.48636635387929, mmv[{1, 6}, {4, 12}, {2, 3}] -> 6.728667261549318168891365099425133361437164638542359779365820755335020157527754046168377537029599054434216251710137747733704122300672157`119.46134366038375*I, mmv[{1, 7}, {4, 12}, {2, 3}] -> -4.861598818642521941368303521517265038380946986488055408915533359948521563143260695465912596278915019176262616405587144567446831303324978`119.43855961636157, mmv[{1, 8}, {4, 12}, {2, 3}] -> -5.040272470143431740877275672186248880840237125981174743885304121424167078433036786721349883599562509877151551470827654394810014541463751`119.43501262325863*I, mmv[{1, 9}, {4, 12}, {2, 3}] -> 8.427304483215568090583042156020162474839334299958869077573252829529482738636598110004931739628039282396424491221551561358321907948566029`119.45848420594456, mmv[{1, 10}, {4, 12}, {2, 3}] -> 22.303843000988737003734469121374761854291540854884618377021272264066529944852593468702322738698309359545682827558578094970312699453575538`119.4861516992823*I, mmv[{2, 0}, {4, 12}, {2, 3}] -> 516.007387069825655930707213702723312552151275080001422648072369825609007024764497844333594635000377118603884248994393546845877459307116037`119.5188713909557, mmv[{2, 1}, {4, 12}, {2, 3}] -> 162.245470839612899274903002337055053178019113719730145705732202236614544247562401285196037736238644254680736696832843419480336178558010438`119.51668148336866*I, mmv[{2, 2}, {4, 12}, {2, 3}] -> -56.849035942581977002338622433131468109365866956767672554458778584739167291195438436317430137786661813921257023930064919366411890443352773`119.51184649382458, mmv[{2, 3}, {4, 12}, {2, 3}] -> -22.55737925048021048619667296733680617614040966710195677843827319954584342827347174860826629483492328247991302238716205645421944095804949`119.50228116676837*I, mmv[{2, 4}, {4, 12}, {2, 3}] -> 10.376240373101924821202177524482250856686142326641597080137391995707061027328333287735559537566726449626324602749036357715695144947221823`119.48611606694297, mmv[{2, 5}, {4, 12}, {2, 3}] -> 5.738269204619469676414672383418443971633459416288225389381167680158202902925357003696458947872209952890933552619789260146706263940557319`119.46716077803364*I, mmv[{2, 6}, {4, 12}, {2, 3}] -> -4.053682303727081671908007259124534032857178914340869507981795156647369937220516635378587782906748024670162873774578842411960704265050354`119.44644640323293, mmv[{2, 7}, {4, 12}, {2, 3}] -> -4.041586964945753877342212792718564612862534877978055188957299756126576123407126761454704481351417970604820890381388022886591361745493116`119.44697356427017*I, mmv[{2, 8}, {4, 12}, {2, 3}] -> 6.346735974165052860070278552622885960823580362511784979264434091399054326132769418120985669277666585078541205612506946662733110723884859`119.47174509030062, mmv[{2, 9}, {4, 12}, {2, 3}] -> 15.694774062476659754606547477566514593152109622314161502883317406578016424489092098282866946497072203301249180325701153664093899610444886`119.5005581844339*I, mmv[{2, 10}, {4, 12}, {2, 3}] -> -53.721456224589876655447001441685375970837368687584574855041198704953741082804622701259401809940671415629942763854568500728449184172882823`119.517335487772, mmv[{0, 0}, {4, 12}, {2, 4}] -> 8058.171410377782812239650942091258525930005067318954381892246006671734721303430927881237361506265825265684343430690059297451881858468024677`119.5220671685178, mmv[{0, 1}, {4, 12}, {2, 4}] -> 2141.275235427968176921619345191991120896048513653021122529562317116775725172095244852049181898093702850284822635656234151566702644716376433`119.5211765518016*I, mmv[{0, 2}, {4, 12}, {2, 4}] -> -622.471353165898634911236367268696364305058649700131235781090372912908121198685618221314188482543243434159319996624404268488843888337231992`119.51923266130163, mmv[{0, 3}, {4, 12}, {2, 4}] -> -199.776571844305522195867438952357770574500912253803293992780368028500549588962776175887395977605929262764952256316084866556271316834118168`119.51494441646526*I, mmv[{0, 4}, {4, 12}, {2, 4}] -> 71.583409337603069621017684405420522092633382166169303022091222146804573792678827637133341040764799804681630781636597638356164658252502154`119.50566136631052, mmv[{0, 5}, {4, 12}, {2, 4}] -> 29.040910253091818643503010261427039722831737702666113536125496959325984535220179268311899070999351849953527801672276252200365168443006273`119.4866814257089*I, mmv[{0, 6}, {4, 12}, {2, 4}] -> -13.591163755031012927095081004803058229926429851530741082974925849727078771719886834075115209337882799993454236992459277664802411803859059`119.45167697087442, mmv[{0, 7}, {4, 12}, {2, 4}] -> -7.570465556634879274545261194248779826661820125749525535955239632263340273709097372968621925585981094316825819676888953087319363096228182`119.3968719530767*I, mmv[{0, 8}, {4, 12}, {2, 4}] -> 5.407656263296757205045574062869011439576539737744282282123971319293072554631688445796925158156382937618573174880290225530216836495844671`119.3330070403937, mmv[{0, 9}, {4, 12}, {2, 4}] -> 5.889355119111580660304428852939097976166828600097168093252915050151590423199128265736054251186264658849568167827608629228542348214566438`119.30129578751*I, mmv[{0, 10}, {4, 12}, {2, 4}] -> -11.501994865139116910828939035404782219696538575669833180860613869100201498740023217477591951265458210130158919733295207339205580176576044`119.32814110274435, mmv[{1, 0}, {4, 12}, {2, 4}] -> 1945.812514459511888148914312650786512079256377447449232548231213684593668162207950991379519967728451796962052357874487537199971946227807251`119.5207343767446*I, mmv[{1, 1}, {4, 12}, {2, 4}] -> -559.817488944427939797669751804553033615151436088445557315981262861710063142450795828301284467877778909981728861417351008092235548344318616`119.51860876929638, mmv[{1, 2}, {4, 12}, {2, 4}] -> -177.345678049730285604000868559433233580973805040101631913822956551885167533543421631525584609322571868830404950395035670886653377115802731`119.51427151294766*I, mmv[{1, 3}, {4, 12}, {2, 4}] -> 62.482090127174944709184874887433477831023149554283906925846295967103858139659425075561477464553292319048539470367321051863603890818138759`119.50547972985436, mmv[{1, 4}, {4, 12}, {2, 4}] -> 24.775562142012886963092803800104729802752914489959748420643629851515815749281440263600299613731312040203429282470306064980030235455127372`119.48825976598617*I, mmv[{1, 5}, {4, 12}, {2, 4}] -> -11.220497107368550033296949986243096347959227551864412191896680276738020969122670180844299238367004611194031034681204850202189903709486869`119.4568307763181, mmv[{1, 6}, {4, 12}, {2, 4}] -> -5.935588463607872254054085909389500651768734866023854424199670962844798905616652979698171970880318941587194059965518760148867779057823963`119.40590490094088*I, mmv[{1, 7}, {4, 12}, {2, 4}] -> 3.873889913794787835581086354490842584357280091395148989183870532054496519345593896633454974096863532835860523644455834497373966144026652`119.33983494561024, mmv[{1, 8}, {4, 12}, {2, 4}] -> 3.647195279725079761395501977523445802764380645993651773216958131579000101367872796045604176700592940060468052025599494862984082007350095`119.29510078394812*I, mmv[{1, 9}, {4, 12}, {2, 4}] -> -6.235764794842969197262028721382444486008545125631659493885026738719112652929555812628435695302562367772620676062821152083148863932278547`119.32827707074179, mmv[{1, 10}, {4, 12}, {2, 4}] -> -18.502210862128745957499483382784351544781183420934695951237837094195520184829503024027124439808948218229587763229550217344138448115007381`119.40526763196848*I, mmv[{2, 0}, {4, 12}, {2, 4}] -> -508.315439015528525887384799191270392876281486146150423904993665832813874314623203927878336986161263628056338630051714198867284760740409221`119.51687618889375, mmv[{2, 1}, {4, 12}, {2, 4}] -> -159.277748439703007585689064743381801005215296562185378936935417510574322545259761569343636961661785349667879973589859202326968957492447654`119.5114046932995*I, mmv[{2, 2}, {4, 12}, {2, 4}] -> 55.332864108887467925725056530680383967808834630724729588157674651725632947945472076462842875856335947488160657711053208025119465636024971`119.50086011187115, mmv[{2, 3}, {4, 12}, {2, 4}] -> 21.529638736636147649780323381257067510476101279815132649183275369157247806566755213632795674790987348297978065164345686322328452443514377`119.48094900611926*I, mmv[{2, 4}, {4, 12}, {2, 4}] -> -9.489645602104215181134776379691547894935933902236349199402847760137515734586759452954870984101316442912246182992978258044723477418251528`119.44512905716, mmv[{2, 5}, {4, 12}, {2, 4}] -> -4.811889307533864639376389614042711723343540405542070317187380428264291794937384577402715772780495596146062459684622221398446416147444477`119.38601534480446*I, mmv[{2, 6}, {4, 12}, {2, 4}] -> 2.924109700447908784325907299038331666245931577683913488551395108597597287619231724275273398881854454137824113646133775852843647137988859`119.30347617365105, mmv[{2, 7}, {4, 12}, {2, 4}] -> 2.473591084547698841033390902534122135652114522321309554116937073549338683885925963219749201695505984625480610588530341834791306994646969`119.23378673663142*I, mmv[{2, 8}, {4, 12}, {2, 4}] -> -3.91055308966066986961408072009034065003070390208474304967747013890100659622599687160159197048504215582453667428935286456099569262303745`119.26190468730098, mmv[{2, 9}, {4, 12}, {2, 4}] -> -11.510824233757011436018717758999540102903629858653690115931071700753814734941998351734894297829922733582282301641565773151502003346277524`119.36621265712343*I, mmv[{2, 10}, {4, 12}, {2, 4}] -> 45.855712356096732361064541823478564038806343185014512384674625774263540243433359637780397841521525158509713273001336771298464805842749607`119.44868373010857, mmv[{0, 0}, {4, 12}, {3, 2}] -> 8100.377433693076489808703190867253982438576457816758482040045306801029199759606736640280461502727292449624711906416902678695842124743265859`119.52232190173393, mmv[{0, 1}, {4, 12}, {3, 2}] -> 2153.693136538216950552987533665290479110125268852815040235480873082745079783053996584296890415410451229693324187756913480384087020881347436`119.52181507599623*I, mmv[{0, 2}, {4, 12}, {3, 2}] -> -627.573371522782715426400725848421940213007077771407477023940241978401225452359768780566378861396896044849696692926429622711885838771524967`119.52046833620204, mmv[{0, 3}, {4, 12}, {3, 2}] -> -203.177063775498743488562592846142759218585920046384750813683360443435730942599628137294024997652240189981036424023212655309884205602544386`119.516980877239*I, mmv[{0, 4}, {4, 12}, {3, 2}] -> 75.216756310314973589580304744555283129365761123729098732096998183783046862101466034887393976475042968207504761837253572992526148811059249`119.50881013646719, mmv[{0, 5}, {4, 12}, {3, 2}] -> 34.456046014273225824601438234066143668620948749419032627388572488869447250552502218802497375715355011981937433592758703247900141768627873`119.49386948865529*I, mmv[{0, 6}, {4, 12}, {3, 2}] -> -23.675161938067569422213194696342795282939268692720315291155555529250240418451940809445887839547876550337500899079577092520388890034601504`119.48047602840417, mmv[{0, 7}, {4, 12}, {3, 2}] -> -29.75156284738865034111112006989497683579056837810972568322325801226601278022048749343656063514247482175345772294049124887832326681022003`119.48612657340841*I, mmv[{0, 8}, {4, 12}, {3, 2}] -> 61.397551443665504232179320140484720534036963934896501453362090383779770320945337515881191923577639413220546122583014481496250000589121711`119.50178356197084, mmv[{0, 9}, {4, 12}, {3, 2}] -> 165.213193239522790964116939930728305350822930877274912474528986962654765949865041001048438510815503159693593420073108219500451882832884851`119.51253792857901*I, mmv[{0, 10}, {4, 12}, {3, 2}] -> -516.007387069825655930707213702723312552151275080001422648072369825609007024764497844333594635000377118603884248992503698340158087532422889`119.51724852145456, mmv[{1, 0}, {4, 12}, {3, 2}] -> 1964.937865958444161629812181541074430014084189603294977952356644068152517316651810697728653471161852572070260699542972321092861606974181585`119.52190922506007*I, mmv[{1, 1}, {4, 12}, {3, 2}] -> -567.283425935278726228651166318774797700120563694981808163051590053746455199305581666170581183253861214906396616349403219970829897122511297`119.52083140168858, mmv[{1, 2}, {4, 12}, {3, 2}] -> -181.961075653274133135062534894362239796474010084396592018765244831760373165708863602541054659768697876595955980969039921547688276044176165`119.51792754851714*I, mmv[{1, 3}, {4, 12}, {3, 2}] -> 67.085960360783665723121551579906236889804324845463652184680900675768236514129098740864173822712597320915494531581586535272223248128087158`119.51098753736956, mmv[{1, 4}, {4, 12}, {3, 2}] -> 31.314109997734141528847019990529747361158487586616025789516464322531878966771887106744750087657282552691904195778407602722878664199809544`119.49869322607428*I, mmv[{1, 5}, {4, 12}, {3, 2}] -> -23.013465667156540260732669243210317135581818627289471152517667688384323499727166504420718339372156034975602490207798756109367786472560343`119.48970317504184, mmv[{1, 6}, {4, 12}, {3, 2}] -> -31.328859180487599220291792052868383252974130332621262068755511409075410145272005435157338708490017610838021053156617946070345674043499625`119.49658147121004*I, mmv[{1, 7}, {4, 12}, {3, 2}] -> 67.043386255787472712828792029780150890167842293354960869562528870877963362783242329750364006514933646385870767300190195549991425812757631`119.50891238504931, mmv[{1, 8}, {4, 12}, {3, 2}] -> 181.518274886555253945341130308449053369690753927234454950762479172487724841266021388307627401967807916110744537579731926147433999373984574`119.51668002979557*I, mmv[{1, 9}, {4, 12}, {3, 2}] -> -564.922323944218775369670079939043805859908644469259810362850712139428950432854367074548279981039257253050619787853405895323061410634852846`119.5202203609765, mmv[{1, 10}, {4, 12}, {3, 2}] -> -1953.975173005552659341049108122554811254842394570753409489217053966271767326164825432644831699192069698498346990465441087738072484195885829`119.52159705299935*I, mmv[{2, 0}, {4, 12}, {3, 2}] -> -521.009858138531595782709775182590108578455390027788320924762046100818986047987043145840694137134837191928349675910120958828880363197909208`119.51734185100044, mmv[{2, 1}, {4, 12}, {3, 2}] -> -166.209914154274393281313701022736485873163035445184817906623457987026736320491230867715742785876312585543393661614047764769272808393916749`119.51315955487281*I, mmv[{2, 2}, {4, 12}, {3, 2}] -> 61.53275539245642921005868822469728712415770389189059069601079728616042396692775157500167012013812332271945598518960930330029375073152473`119.50388514370441, mmv[{2, 3}, {4, 12}, {3, 2}] -> 29.73856939829913164324433075091260234661726592537276046558623599132353964539401659521654644315523158258989879677651556761614622882872421`119.48960183533943*I, mmv[{2, 4}, {4, 12}, {3, 2}] -> -23.666418145793788892653612800596338397221709402300089696988584078587657923863756089100982360647037488089873199486426479283231133040520625`119.48354097485317, mmv[{2, 5}, {4, 12}, {3, 2}] -> -34.469624707917390853660888467500605292008364633245421532226269531678939733270188927086703043984428857473015670161185764584459869037361302`119.49522137448395*I, mmv[{2, 6}, {4, 12}, {3, 2}] -> 75.207937930458611916138985464496505470655551710721867377337626643432573501507327736255965501358872752607230666647688218921846659641564567`119.50915370218291, mmv[{2, 7}, {4, 12}, {3, 2}] -> 202.930938011537126431202672521969036413834337088506104398661935369401550815966048405071465374486876916115431099561310927000628275268364109`119.517102685741*I, mmv[{2, 8}, {4, 12}, {3, 2}] -> -626.137540007076526034084497248462315715999355249908956397069733703664946872367235678969155285847906638196284584067941609688209208279109448`119.52061631328436, mmv[{2, 9}, {4, 12}, {3, 2}] -> -2146.796622488883687265314248516021183783211852453402115671631068072426971225980898428700002917026481326046668022992702408139413512568110407`119.52199751676062*I, mmv[{2, 10}, {4, 12}, {3, 2}] -> 8068.279902737262076599141628283617222216256212200532873776487996569028274110666151281442173394217502893128184648006773846868649236231075951`119.5224861420984, mmv[{0, 0}, {4, 12}, {3, 3}] -> 8014.558446512672199943694626841931846245418843512948298921446797864074533027861528580182771584276831477498241884155610128386772718993437549`119.51769428098494, mmv[{0, 1}, {4, 12}, {3, 3}] -> 2129.88358165451887537495264201831572343628755151558740891534841653033751939535714341549127604006793066327316751326065985762512926788550635`119.516979774344*I, mmv[{0, 2}, {4, 12}, {3, 3}] -> -618.361756412692085737930646742394869896840635053362385505434350076161996238498638043304321299491671424919393375980624400646743037991915778`119.51402267090576, mmv[{0, 3}, {4, 12}, {3, 3}] -> -197.087082701348633831719063287770282448774393537513488843761318576402275390254086532289239145692286943181687008169993647349473184108947177`119.50370189520706*I, mmv[{0, 4}, {4, 12}, {3, 3}] -> 68.471546827331011313016729314316961853698558650514047963529233909229710920115264058728221137210154358062066403734940976289347645062759058`119.46789415963485, mmv[{0, 5}, {4, 12}, {3, 3}] -> 24.063577562645232848928892827196279499368326540061191736658859662645585830220296329307391922946293827479165515770129219470305908922638743`119.33791816674884*I, mmv[{0, 6}, {4, 12}, {3, 3}] -> -3.93903382080295103985865135553936621333233362109190942935825846213792594796799860387061206373225918451998095045699112308300844073596904`119.28080374144581, mmv[{0, 7}, {4, 12}, {3, 3}] -> 14.153076441727452703038017291690102233105461209901834862985098129391346681940670207548348555983295952973069694941714120190333510737584477`119.1636627205592*I, mmv[{0, 8}, {4, 12}, {3, 3}] -> -50.226431056252376519115365590792667117162096818300236172976585902396716318724806421339969961825782988657778813880858440322744740587043083`119.41366229317582, mmv[{0, 9}, {4, 12}, {3, 3}] -> -154.003224207570990847598879667909707207189061171401078088540037035353369649253450411406774659283205310767909185849670970090893818620672492`119.4794951120218*I, mmv[{0, 10}, {4, 12}, {3, 3}] -> 498.394343354658377449697412832188839296512755752555749297589607312721624399902438224605274928124691878839272959343838544069457452816298936`119.49805329398224, mmv[{1, 0}, {4, 12}, {3, 3}] -> 1929.224479267744016044769982514764031049949413481655939123121946145965921775294749023512320296739309256553204622964092093523505317865851175`119.51393632919046*I, mmv[{1, 1}, {4, 12}, {3, 3}] -> -554.059150601816681667643042480986077540185172084782092505776152663226614944385500028127350255917114522602158429144813547391456756917623055`119.51056412162157, mmv[{1, 2}, {4, 12}, {3, 3}] -> -173.829967306414208029231811872275910848066520508491055054954821195377965014669353552692546237298448455944807955779689360615114250969799911`119.4980062397301*I, mmv[{1, 3}, {4, 12}, {3, 3}] -> 58.641989648341301422330347082136082163009249069828214569383373148004973033167730151378696340728160754832851592894026962540784608396232677`119.45241380177247, mmv[{1, 4}, {4, 12}, {3, 3}] -> 18.846437452238702149474833350112864152320373110897614115444571521421112681168358751518818126519398484040852597889592105010915856080894534`119.2779787984731*I, mmv[{1, 5}, {4, 12}, {3, 3}] -> 0.000316039084954747836344336929283255572005260754344040609700102922844832853688512331387871812534025129464799847694447202647131422166954`115.57547776645079, mmv[{1, 6}, {4, 12}, {3, 3}] -> 18.846437452238702149474833350112864152320373110897614115444571521421112681168358751518818126519398484040852597888580476611625806892224125`119.2758680647511*I, mmv[{1, 7}, {4, 12}, {3, 3}] -> -58.640700337131962983886112316800092869942140948355999930704993172450359153090147138152803689778814740077580569836920257446327698713257965`119.4503703510578, mmv[{1, 8}, {4, 12}, {3, 3}] -> -173.829967306414208029231811872275910848066520508491055054954821195377965014669353552692546237298448455944807955778372429872730525913360755`119.4968186591065*I, mmv[{1, 9}, {4, 12}, {3, 3}] -> 554.072625149888507867561315619071577668159244077261930533481483832229737814201328226479556915802906802793251440322397601965475296567330333`119.51001862147447, mmv[{1, 10}, {4, 12}, {3, 3}] -> 1929.224479267744016044769982514764031049949413481655939123121946145965921775294749023512320296739309256553204622960832320284344091225801778`119.51365131038607*I, mmv[{2, 0}, {4, 12}, {3, 3}] -> -498.394343354658377449697412832188839296512755752555749297589607312721624399902438224605274928124691878839272959347098759750349284972187278`119.4980396935663, mmv[{2, 1}, {4, 12}, {3, 3}] -> -154.003224207570990847598879667909707207189061171401078088540037035353369649253450411406774659283205310767909185851500726246325287799918827`119.479943332602*I, mmv[{2, 2}, {4, 12}, {3, 3}] -> 50.226431056252376519115365590792667117162096818300236172976585902396716318724806421339969961825782988657778813882175783492268050621102794`119.41549402510826, mmv[{2, 3}, {4, 12}, {3, 3}] -> 14.153076441727452703038017291690102233105461209901834862985098129391346681940670207548348555983295952973069694942818459993995784086036092`119.16677605313743*I, mmv[{2, 4}, {4, 12}, {3, 3}] -> 3.939033820802951039858651355539366213332333621091909429358258462137925947967998603870612063732259184519980950455979087007118704694906224`119.29243942712891, mmv[{2, 5}, {4, 12}, {3, 3}] -> 24.063577562645232848928892827196279499368326540061191736658859662645585830220296329307391922946293827479165515769143699178000622498558744`119.34505089441014*I, mmv[{2, 6}, {4, 12}, {3, 3}] -> -68.471546827331011313016729314316961853698558650514047963529233909229710920115264058728221137210154358062066403733928940213457909021700373`119.46817064076542, mmv[{2, 7}, {4, 12}, {3, 3}] -> -197.087082701348633831719063287770282448774393537513488843761318576402275390254086532289239145692286943181687008168889307545810910760485783`119.50383897026344*I, mmv[{2, 8}, {4, 12}, {3, 3}] -> 618.361756412692085737930646742394869896840635053362385505434350076161996238498638043304321299491671424919393375979307057477219727957857493`119.51419986506393, mmv[{2, 9}, {4, 12}, {3, 3}] -> 2129.883581654518875374952642018315723436287551515587408915348416530337519395357143415491276040067930663273167513258830101469697798706313877`119.51718345752742*I, mmv[{2, 10}, {4, 12}, {3, 3}] -> -8014.558446512672199943694626841931846245418843512948298921446797864074533027861528580182771584276831477498241884152349912705880886837548352`119.51787030781293, mmv[{0, 0}, {4, 12}, {3, 4}] -> -8068.279902737262076599141628283617222216256212200532873776487996569028274110666151281442173394217502893128184648004902549235809704925184668`119.52248989491011, mmv[{0, 1}, {4, 12}, {3, 4}] -> -2146.796622488883687265314248516021183783211852453402115671631068072426971225980898428700002917026481326046668022991592752343791461865647211`119.52189856457379*I, mmv[{0, 2}, {4, 12}, {3, 4}] -> 626.137540007076526034084497248462315715999355249908956397069733703664946872367235678969155285847906638196284584067276364130338552642394669`119.5204026660618, mmv[{0, 3}, {4, 12}, {3, 4}] -> 202.930938011537126431202672521969036413834337088506104398661935369401550815966048405071465374486876916115431099560932904318120579026531361`119.51671351474732*I, mmv[{0, 4}, {4, 12}, {3, 4}] -> -75.207937930458611916138985464496505470655551710721867377337626643432573501507327736255965501358872752607230666647518993803919928685244772`119.50837396622414, mmv[{0, 5}, {4, 12}, {3, 4}] -> -34.469624707917390853660888467500605292008364633245421532226269531678939733270188927086703043984428857473015670161190408805292175383081725`119.49346982206802*I, mmv[{0, 6}, {4, 12}, {3, 4}] -> 23.666418145793788892653612800596338397221709402300089696988584078587657923863756089100982360647037488089873199486600657598561723057758568`119.48036322008991, mmv[{0, 7}, {4, 12}, {3, 4}] -> 29.738569398299131643244330750912602346617265925372760465586235991323539645394016595216546443155231582589898796776889348729266814296915227`119.4862843962779*I, mmv[{0, 8}, {4, 12}, {3, 4}] -> -61.532755392456429210058688224697287124157703891890590696010797286160423966927751575001670120138123322719455985190279651763820751139830237`119.50201178439356, mmv[{0, 9}, {4, 12}, {3, 4}] -> -166.209914154274393281313701022736485873163035445184817906623457987026736320491230867715742785876312585543393661615297570582919538485938203`119.51270802095404*I, mmv[{0, 10}, {4, 12}, {3, 4}] -> 521.009858138531595782709775182590108578455390027788320924762046100818986047987043145840694137134837191928349675912856439746955950240713772`119.5173557058969, mmv[{1, 0}, {4, 12}, {3, 4}] -> -1953.717705058422388733639042057540148235886216774183155985595248112549666857968803958045463411175670389339167736058193689388233061209699629`119.52210861937328*I, mmv[{1, 1}, {4, 12}, {3, 4}] -> 564.895374848075122969833533662872805603960500484300134307440049801422704693222710677843866661267672692668433765493469265327661764613623392`119.52090260979138, mmv[{1, 2}, {4, 12}, {3, 4}] -> 181.518274886555253945341130308449053369690753927234454950762479172487724841266021388307627401967807916110744537579066479461317702579477646`119.51779992308187*I, mmv[{1, 3}, {4, 12}, {3, 4}] -> -67.044859754312430928193631761592710082244537289323206170909248842940379225729051487722812750457043377534751936506672280094700974956096926`119.51062069660443, mmv[{1, 4}, {4, 12}, {3, 4}] -> -31.328859180487599220291792052868383252974130332621262068755511409075410145272005435157338708490017610838021053156448510519506188387269966`119.49817821210853*I, mmv[{1, 5}, {4, 12}, {3, 4}] -> 23.012813199368246587780216418582119446658969056699857649323448121059740618996970866059143378210795466966384838908320339991522639957047071`119.48927502401415, mmv[{1, 6}, {4, 12}, {3, 4}] -> 31.314109997734141528847019990529747361158487586616025789516464322531878966771887106744750087657282552691904195778581563623746868499514319`119.49640366326079*I, mmv[{1, 7}, {4, 12}, {3, 4}] -> -67.087259824049770605962985044181879641871961377341159852010291517272099322396269021910742793748158658621594460331317222001867178029048026`119.50891858892835, mmv[{1, 8}, {4, 12}, {3, 4}] -> -181.961075653274133135062534894362239796474010084396592018765244831760373165708863602541054659768697876595955980969710043235536739802894467`119.5167340713542*I, mmv[{1, 9}, {4, 12}, {3, 4}] -> 567.269925018228285887441467988638249626690573753397312918070905986173854593932383941011423042624652511466397356617072249354431168925802959`119.52026518113051, mmv[{1, 10}, {4, 12}, {3, 4}] -> 1964.937865958444161629812181541074430014084189603294977952356644068152517316651810697728653471161852572070260699545707541687823225356207628`119.52162447666787*I, mmv[{2, 0}, {4, 12}, {3, 4}] -> 516.007387069825655930707213702723312552151275080001422648072369825609007024764497844333594635000377118603884248990632400707318556226414315`119.51869506849346, mmv[{2, 1}, {4, 12}, {3, 4}] -> 165.213193239522790964116939930728305350822930877274912474528986962654765949865041001048438510815503159693593420071998563704829832130488577`119.51358939987666*I, mmv[{2, 2}, {4, 12}, {3, 4}] -> -61.397551443665504232179320140484720534036963934896501453362090383779770320945337515881191923577639413220546122582349235938379344952372589`119.50322233660566, mmv[{2, 3}, {4, 12}, {3, 4}] -> -29.751562847388650341111120069894976835790568378109725683223258012266012780220487493436560635142474821753457722940113226195815570568396455`119.48813943011191*I, mmv[{2, 4}, {4, 12}, {3, 4}] -> 23.67516193806756942221319469634279528293926869272031529115555552925024041845194080944588783954787655033750089907940786740246215907828171`119.4821885953915, mmv[{2, 5}, {4, 12}, {3, 4}] -> 34.456046014273225824601438234066143668620948749419032627388572488869447250552502218802497375715355011981937433592763347468732448114348302`119.49457699811822*I, mmv[{2, 6}, {4, 12}, {3, 4}] -> -75.216756310314973589580304744555283129365761123729098732096998183783046862101466034887393976475042968207504761837427751307856738828290911`119.5089913819676, mmv[{2, 7}, {4, 12}, {3, 4}] -> -203.177063775498743488562592846142759218585920046384750813683360443435730942599628137294024997652240189981036424023586436423004791070751581`119.51710283803763*I, mmv[{2, 8}, {4, 12}, {3, 4}] -> 627.573371522782715426400725848421940213007077771407477023940241978401225452359768780566378861396896044849696692927099971175412839179855721`119.52064443913373, mmv[{2, 9}, {4, 12}, {3, 4}] -> 2153.693136538216950552987533665290479110125268852815040235480873082745079783053996584296890415410451229693324187758163286197733750973379609`119.52201900010165*I, mmv[{2, 10}, {4, 12}, {3, 4}] -> -8100.377433693076489808703190867253982438576457816758482040045306801029199759606736640280461502727292449624711906419638159613917711786090627`119.52249801350908, mmv[{0, 0}, {4, 12}, {4, 2}] -> -45.855712356096732361064541823478564038806343185014512384674625774263540243433359637780397841521525158509713272999853694411763408298215435`119.41697829079014, mmv[{0, 1}, {4, 12}, {4, 2}] -> -11.567352079274691145725969461339161071684263479169501167264241262985243200966687522254137952159571057099107492559845359716544192740633638`119.31074697999067*I, mmv[{0, 2}, {4, 12}, {4, 2}] -> 3.910553089660669869614080720090340650030703902084743049677470138901006596225996871601591970485042155824536674288990011788041320622231479`119.1705261451449, mmv[{0, 3}, {4, 12}, {4, 2}] -> 2.468150279416622168974067926183933617406978536346662740426119503184563694031049630557271999966277333486986185962378770709721229582398242`119.12123936555824*I, mmv[{0, 4}, {4, 12}, {4, 2}] -> -2.924109700447908784325907299038331666245931577683913488551395108597597287619231724275273398881854454137824113646040064901479431390893341`119.1998063729838, mmv[{0, 5}, {4, 12}, {4, 2}] -> -4.81462116628124683623157283831961233989033689995758782973055089605353741666561856367639237228820677504618113742035803612048396047685994`119.30930394980102*I, mmv[{0, 6}, {4, 12}, {4, 2}] -> 9.489645602104215181134776379691547894935933902236349199402847760137515734586759452954870984101316442912246182993070820825262474373990139`119.39798841465768, mmv[{0, 7}, {4, 12}, {4, 2}] -> 21.523469252246444637713055363431407315680277438576024208658866159904333309142029372131593847830165574239149565811912243173549082373304383`119.456363784267*I, mmv[{0, 8}, {4, 12}, {4, 2}] -> -55.332864108887467925725056530680383967808834630724729588157674651725632947945472076462842875856335947488160657711414831610036417073006111`119.48968896435875, mmv[{0, 9}, {4, 12}, {4, 2}] -> -159.390583318841813568737524196098778798367264453136861152682486441434712959863730968309783474796356807937792757026348244226303818412218876`119.50691758095441*I, mmv[{0, 10}, {4, 12}, {4, 2}] -> 509.393447886093312603330332256142331852063635882335291238286240068064534859378587714771653617619640468511520299262016780704326655001125887`119.51545958973591, mmv[{1, 0}, {4, 12}, {4, 2}] -> -18.502210862128745957499483382784351544781183420934695951237837094195520184829503024027124439808948218229587763228060933174978999619115295`119.37413176820812*I, mmv[{1, 1}, {4, 12}, {4, 2}] -> 6.26276662894384987968142538165554063286852500880064998384639487386431386367595126294675197656097977465261919552930201470892518333513326`119.28317632929893, mmv[{1, 2}, {4, 12}, {4, 2}] -> 3.647195279725079761395501977523445802764380645993651773216958131579000101367872796045604176700592940060468052025234837005446327484596877`119.2404150961416*I, mmv[{1, 3}, {4, 12}, {4, 2}] -> -3.871290987262578069898219425939557080222007027640133654525088849046770902811253334540317032025740857423660666145538425799667502150012438`119.2887878352196, mmv[{1, 4}, {4, 12}, {4, 2}] -> -5.935588463607872254054085909389500651768734866023854424199670962844798905616652979698171970880318941587194059965424303537164683752507617`119.36819978535041*I, mmv[{1, 5}, {4, 12}, {4, 2}] -> 11.221802042945137379201855635499491725804926693043639198285119411387186730583061457567449160689725747212466337280168409728411624869830153`119.43411862626134, mmv[{1, 6}, {4, 12}, {4, 2}] -> 24.775562142012886963092803800104729802752914489959748420643629851515815749281440263600299613731312040203429282470398616002685380620965633`119.47690805627994*I, mmv[{1, 7}, {4, 12}, {4, 2}] -> -62.479143130125028278455195423808359446869759562347416323152856022979026413767806759616579976669072856750777131953806681153131096961981647`119.50068785445642, mmv[{1, 8}, {4, 12}, {4, 2}] -> -177.345678049730285604000868559433233580973805040101631913822956551885167533543421631525584609322571868830404950395398341725023533839589962`119.51254035784332*I, mmv[{1, 9}, {4, 12}, {4, 2}] -> 559.87138713671524459734284435689503412704772405836490942680258753772255462171410862171011110742094803074610090613560925580704816105501886`119.51806737210843, mmv[{1, 10}, {4, 12}, {4, 2}] -> 1946.327450353772429363734444780815838117168733040589739555474825392037869098599993940578256543761250415280410866686258836358893788737017348`119.52055931859762*I, mmv[{2, 0}, {4, 12}, {4, 2}] -> 11.501994865139116910828939035404782219696538575669833180860613869100201498740023217477591951265458210130158919731799459026718550763045625`119.33763938835526, mmv[{2, 1}, {4, 12}, {4, 2}] -> 5.889355119111580660304428852939097976166828600097168093252915050151590423199128265736054251186264658849568167826925140170476895688308799`119.30163928746016*I, mmv[{2, 2}, {4, 12}, {4, 2}] -> -5.407656263296757205045574062869011439576539737744282282123971319293072554631688445796925158156382937618573174879923541980121919182219539`119.32899525148147, mmv[{2, 3}, {4, 12}, {4, 2}] -> -7.570465556634879274545261194248779826661820125749525535955239632263340273709097372968621925585981094316825819676684411430023498576320031`119.39039823869824*I, mmv[{2, 4}, {4, 12}, {4, 2}] -> 13.591163755031012927095081004803058229926429851530741082974925849727078771719886834075115209337882799993454236992363864752437678431403225`119.44600126853857, mmv[{2, 5}, {4, 12}, {4, 2}] -> 29.040910253091818643503010261427039722831737702666113536125496959325984535220179268311899070999351849953527801672273528654035236074584655`119.48327849007397*I, mmv[{2, 6}, {4, 12}, {4, 2}] -> -71.583409337603069621017684405420522092633382166169303022091222146804573792678827637133341040764799804681630781636689974365027192789942718`119.50416163270913, mmv[{2, 7}, {4, 12}, {4, 2}] -> -199.776571844305522195867438952357770574500912253803293992780368028500549588962776175887395977605929262764952256316291358319423484028402698`119.51446870507894*I, mmv[{2, 8}, {4, 12}, {4, 2}] -> 622.471353165898634911236367268696364305058649700131235781090372912908121198685618221314188482543243434159319996624767793237431958721709796`119.51915073416652, mmv[{2, 9}, {4, 12}, {4, 2}] -> 2141.275235427968176921619345191991120896048513653021122529562317116775725172095244852049181898093702850284822635656840647874356591614386604`119.52118801163553*I, mmv[{2, 10}, {4, 12}, {4, 2}] -> -8058.171410377782812239650942091258525930005067318954381892246006671734721303430927881237361506265825265684343430691082204402472295361381548`119.52205566982977, mmv[{0, 0}, {4, 12}, {4, 3}] -> 53.721456224589876655447001441685375970837368687584574855041198704953741082804622701259401809940671415629942763852801353509468739084962282`119.48546021825553, mmv[{0, 1}, {4, 12}, {4, 3}] -> 15.75119150204606274613077720392500348972809356778990261075685187200821163179107679776594020306435793243620557204265313335311428979495437`119.44398627673436*I, mmv[{0, 2}, {4, 12}, {4, 3}] -> -6.346735974165052860070278552622885960823580362511784979264434091399054326132769418120985669277666585078541205611793708823718412523129409`119.37913682410765, mmv[{0, 3}, {4, 12}, {4, 3}] -> -4.036188666104763741783353277121111942416189016893835303498441698030275938160491650141152882760698918303345953447230971196710702844486114`119.33277676171802*I, mmv[{0, 4}, {4, 12}, {4, 3}] -> 4.053682303727081671908007259124534032857178914340869507981795156647369937220516635378587782906748024670162873774031218013783281099177901`119.34025636148228, mmv[{0, 5}, {4, 12}, {4, 3}] -> 5.740915692780996179618131131936691443913168520253257979657364070829034598974583677899083153645305157450423521675751784944579868485849244`119.38550744844585*I, mmv[{0, 6}, {4, 12}, {4, 3}] -> -10.376240373101924821202177524482250856686142326641597080137391995707061027328333287735559537566726449626324602748488733317517721781359901`119.43732679634117, mmv[{0, 7}, {4, 12}, {4, 3}] -> -22.551980951639220350637813451739353505694063806017736892979415141449543243026836637294714696244204230178438085453005004764338782057036833`119.47688801636973*I, mmv[{0, 8}, {4, 12}, {4, 3}] -> 56.849035942581977002338622433131468109365866956767672554458778584739167291195438436317430137786661813921257023929351681527397192242605713`119.50045504472767, mmv[{0, 9}, {4, 12}, {4, 3}] -> 162.301888279182302266427232063413542074595097665205886813605736702044739454864385984679110992805929983815693088549795399169356568742473049`119.51219210885587*I, mmv[{0, 10}, {4, 12}, {4, 3}] -> -516.007387069825655930707213702723312552151275080001422648072369825609007024764497844333594635000377118603884248992626399626897014219247075`119.51691364279601, mmv[{1, 0}, {4, 12}, {4, 3}] -> 22.303843000988737003734469121374761854291540854884618377021272264066529944852593468702322738698309359545682827556803361931011621750925514`119.45477141181946*I, mmv[{1, 1}, {4, 12}, {4, 3}] -> -8.454253579359220490419588432191162730787478284918545132983915167535728478268254506709345059399623842778610513579382608265830801867778197`119.41226511990912, mmv[{1, 2}, {4, 12}, {4, 3}] -> -5.040272470143431740877275672186248880840237125981174743885304121424167078433036786721349883599562509877151551470110970230186509814150165`119.37913708064387*I, mmv[{1, 3}, {4, 12}, {4, 3}] -> 4.859020196223845064479833990845286452246730743543626131558773408839293802988094669014127294380222989665720570292980908856696775653086091`119.38591669124907, mmv[{1, 4}, {4, 12}, {4, 3}] -> 6.728667261549318168891365099425133361437164638542359779365820755335020157527754046168377537029599054434216251709587327547215402357287498`119.42187015593618*I, mmv[{1, 5}, {4, 12}, {4, 3}] -> -11.958781019458350059297531485981418313915982438934003695424653678699507778654568022995778484357377640197662346838158191283384396485723654`119.46773918052628, mmv[{1, 6}, {4, 12}, {4, 3}] -> -25.594724271822225995242677331700186484030566470292437626657615046210765048780260910044929500576150236532753253806198985343062079201404995`119.49103729869555*I, mmv[{1, 7}, {4, 12}, {4, 3}] -> 63.62020391154063938704859457530130730769428024509930245975527423495376065102166565215002598413053805415955054079044368139558514609058726`119.50814222743436, mmv[{1, 8}, {4, 12}, {4, 3}] -> 179.431976468142769774670999433941143475332279483668043432292717862186446187404721509916606005645189892470574743987639223726532018629566278`119.51653921876424*I, mmv[{1, 9}, {4, 12}, {4, 3}] -> -564.922323944218775369670079939043805859908644469259810362850712139428950432854367074548279981039257253050619787853540182255927340148734426`119.52018097935891, mmv[{1, 10}, {4, 12}, {4, 3}] -> -1961.622895657332889318363771464293784392516056100917079422959282540505665553729656924711406854622888981716283114244868199871049692101417733`119.52154578321854*I, mmv[{2, 0}, {4, 12}, {4, 3}] -> -13.492259956050806281422223551604724900785440339154671023610228838755353000885519389072760319179010471777808102373125572939041057190759253`119.40607365893344, mmv[{2, 1}, {4, 12}, {4, 3}] -> -7.141859486573790133906063791765640069112111466074415357419872416845927500521722817314020567863530658276863679497141344604361694251387703`119.38384018624458*I, mmv[{2, 2}, {4, 12}, {4, 3}] -> 6.284610937189877080123903971647578247148120427652818351090952975025374920448814432190749298187347631135774468791018039740014339493589806`119.39261602209588, mmv[{2, 3}, {4, 12}, {4, 3}] -> 8.263218801686887161067107117894524280410427806987751627506208268483971504074251098663869566760020172075359350211063037575363059192283986`119.42731124941918*I, mmv[{2, 4}, {4, 12}, {4, 3}] -> -14.220867154453686424942489242040138240382384823453825371350779489030864968728878662514231906294704967999480422148257848157587329134340452`119.46520722625624, mmv[{2, 5}, {4, 12}, {4, 3}] -> -29.719499559945015169772745037186235418978816068988527035638093530870103934976430475658749567622486475893463785233413798098568173416070233`119.50013671947376*I, mmv[{2, 6}, {4, 12}, {4, 3}] -> 72.489541485816955194798009670189517937138924552307444110902823270961573719885952661913997155913318041663030752889485849286502263510851125`119.50938622434323, mmv[{2, 7}, {4, 12}, {4, 3}] -> 201.353754927921324313535055737163403494167624671154699195721151698951050202464412290479430676046403089440191677938883648822121074091510547`119.51730473768666*I, mmv[{2, 8}, {4, 12}, {4, 3}] -> -626.137540007076526034084497248462315715999355249908956397069733703664946872367235678969155285847906638196284584068089767186075838316667038`119.52070930819566, mmv[{2, 9}, {4, 12}, {4, 3}] -> -2152.318009549799197609009151840051246670375191253783108813699819028078217279866552005350823935959259801808513410328832183826977228824051653`119.52204195571915*I, mmv[{2, 10}, {4, 12}, {4, 3}] -> 8098.605379815699869677613686860693311075009646845268349429213966260908932532371821482056609058072535775459708299954336940691986548109620411`119.5225144786208, mmv[{0, 0}, {4, 12}, {4, 4}] -> 3.63941705319266452420722924073556610192815828042086623594139050227261197927581407868468290583314013229722244497685180212192223293269678`118.88758446507042, mmv[{0, 1}, {4, 12}, {4, 4}] -> 2.32369866463749828846165858756091371439241474004960829105159934016248039766535643088557334778838546067458987538001084736571275074639926`118.90714828151745*I, mmv[{0, 2}, {4, 12}, {4, 4}] -> -1.90539682695918324811142927125941314444685311204638121649459938147186174364777095672513108943809150426446666996786582922301708777112455`118.9651529835921, mmv[{0, 3}, {4, 12}, {4, 4}] -> -2.065904736095690123086006808088733740164290896112891715888200108535999414344537397304083824038732633863312157650784268949748278000114187`119.06702706273674*I, mmv[{0, 4}, {4, 12}, {4, 4}] -> 2.861556052693886859961865483792010223039801755591413232881704082725858820449650178292433686658101727866668148415046648557449620839437785`119.1912366376978, mmv[{0, 5}, {4, 12}, {4, 4}] -> 4.815619563861844464633666589282719327718058913993261229326498888468974765497093078586041772792598578109343620867886791429883071690868947`119.30873992809596*I, mmv[{0, 6}, {4, 12}, {4, 4}] -> -9.499574808268102127332351919314002618111221287178751174595996059167157789020875375232823628544052677022036974000260636986880334726020383`119.3991488122344, mmv[{0, 7}, {4, 12}, {4, 4}] -> -21.507693745776240877500003367169361712406841780668329761856422278314676494420510402993567549373806166056849543323145285794621212137899554`119.45664472421032*I, mmv[{0, 8}, {4, 12}, {4, 4}] -> 55.125484429680267270862236995622637057961596238730696096154206974813337594435382773985089198860292515093060040926953087029860152110485146`119.48730386137588, mmv[{0, 9}, {4, 12}, {4, 4}] -> 158.220274055427588872000975532569701203419928499230067907940454520570856468921156929070497267328839552246090404236211879110732430871158308`119.50122345984721*I, mmv[{0, 10}, {4, 12}, {4, 4}] -> -503.888893420845611844516885332888534282076711238661653094879752095837694922072319775893520446320011338236234709222533474831973491531519225`119.50662342835719, mmv[{1, 0}, {4, 12}, {4, 4}] -> 4.378765579379271370269180842802710663290524875285196970904059405034430275642922931661640751476103546480560571080434391368889408585266267`119.1121107568775*I, mmv[{1, 1}, {4, 12}, {4, 4}] -> -3.175960889198961082361203666260753777317133486132662224906642627547148360758608190676228461267912436383553097027736271694020137111068552`119.13550602795141, mmv[{1, 2}, {4, 12}, {4, 4}] -> -3.026325839997273343122334587413592732324567191728257316482690120783534569329864055878550035508339371758611463234555077260521536565669382`119.1949532169274*I, mmv[{1, 3}, {4, 12}, {4, 4}] -> 3.780106570397103404142347401185430898121127974348123167964909105169186548878108445151988389705236941905258424875054792379292691685089294`119.27992545027753, mmv[{1, 4}, {4, 12}, {4, 4}] -> 5.939359449496339511665128880857172375965514924574232953749800394652157219691244012872405723810085235987563564962906840647005163563306017`119.36614359213944*I, mmv[{1, 5}, {4, 12}, {4, 4}] -> -11.229814063740801296578061480157444457970785400401470978548311919017729699754759472147050428613030452721968042583676290533359184561679917`119.43375357920446, mmv[{1, 6}, {4, 12}, {4, 4}] -> -24.759254856718732782945941174367168533617178433734755052148329622921299249547071443873903585361164900988979945687025212024455570537195716`119.47668213247354*I, mmv[{1, 7}, {4, 12}, {4, 4}] -> 62.351316078071059278105602796604903106881076284835495979128481084003084874756769137356318619001911561577034781493334611612669483413678431`119.49951659001657, mmv[{1, 8}, {4, 12}, {4, 4}] -> 176.70419186628440812424100554665531833783683868477580638827945647838624011820436354286164654482982719631298799744324367636038481364012915`119.5099516818273*I, mmv[{1, 9}, {4, 12}, {4, 4}] -> -556.964136513461946067038796243122195453939160823140781508143223795962886982097799975731500270621330704475117991499767198439974500411751211`119.51404360454603, mmv[{1, 10}, {4, 12}, {4, 4}] -> -1933.48353332536181267881547045797923684575864007000552003534906796070296053066351584137398780576155485611426925379599034526696146960599137`119.51527792545485*I, mmv[{2, 0}, {4, 12}, {4, 4}] -> -5.494378345488629599450103091906331139804105317721336435830044898842706165302053640874079183595566357315737583030700714652932711058482242`119.22867718321925, mmv[{2, 1}, {4, 12}, {4, 4}] -> -4.649268051860582837270853109774809228024866559770764604078945726234821485816991739803020895621448217884366348256895837496646421913692894`119.26049553320885*I, mmv[{2, 2}, {4, 12}, {4, 4}] -> 5.212276746904800675136053949914106847708529801539676724580854940114857687223164439840504174468809379655459029237426100739955192408216926`119.3191011809466, mmv[{2, 3}, {4, 12}, {4, 4}] -> 7.571889139586385008522318100965522913315798050291756586045885537435555710147681225521901948283002525630997344812299715203566528548852553`119.38722740275135*I, mmv[{2, 4}, {4, 12}, {4, 4}] -> -13.605921121947259974226648187776023625030316180681548545181495367474083959559172826211827806461389985379557005600171203290765529202001468`119.44474717411636, mmv[{2, 5}, {4, 12}, {4, 4}] -> -29.02689664702835250772418118962009473916014787577115951209760112946890496584200876593500697301584868139100640164176518075554596218828715`119.4827145547978*I, mmv[{2, 6}, {4, 12}, {4, 4}] -> 71.477972481836202373319804876481482838262357556139372006624284935078835764535996166727898812508239595526566061359435796176471624128803181`119.50334195844546, mmv[{2, 7}, {4, 12}, {4, 4}] -> 199.299648675244890683863521336860694216584455427249887899026313088638202619881257961059026879171505891166215769428587889684456335874949468`119.51290637215942*I, mmv[{2, 8}, {4, 12}, {4, 4}] -> -620.403450673196318409944086364194528112708424395559694896852565934818996494755580891866258017636008496119797474559859713300683884178620353`119.5167372902786, mmv[{2, 9}, {4, 12}, {4, 4}] -> -2132.299870689171575377220682379873253363031296739980659018290745363013665915104697710116110151428999532335876667967704578474220343930155919`119.51799138798111*I, mmv[{2, 10}, {4, 12}, {4, 4}] -> 8018.288090255833935781762100111214982204250364045973092931919720367175067605586088779612584132479556793458523450444657344101299592295006326`119.5181879337254, mmv[{0, 0}, {6, 10}, {2, 2}] -> 4577.60703893753913375297437012704751862691906665097244036674915760848825930745668758539915952415448372484065820587714704937325730332964909`119.47208048922118, mmv[{0, 1}, {6, 10}, {2, 2}] -> 1252.519453542389643750833040215626892634153379558201878726305438031976852227408447953806749917992673197077300736991721750509398747018101676`119.47657560357781*I, mmv[{0, 2}, {6, 10}, {2, 2}] -> -377.010182646020806118994848175487942261863325252934354956599634303065100556163591472775705392592238513065788553216711965338588734394141592`119.47952426293243, mmv[{0, 3}, {6, 10}, {2, 2}] -> -126.294925062672429333622318276897861960052472349547119453109612019549861426756068173318236067455455208985728980092323734476261962928048471`119.478658385915*I, mmv[{0, 4}, {6, 10}, {2, 2}] -> 47.837157407244637931319598012298661756942454757710540263847342499823683574523166878216634163025823135575400976783314717095279191710900328`119.4691518304273, mmv[{0, 5}, {6, 10}, {2, 2}] -> 20.975790178677327778010494316782903505847240073801818451009971185777742722598363891837745222297196496973022958665881989092948264659721237`119.44282355592952*I, mmv[{0, 6}, {6, 10}, {2, 2}] -> -11.044236907437482953087258491571129986720434249894727833759806093456254864105092358471494006494329861880884020990593883934413973413586564`119.39099748720345, mmv[{0, 7}, {6, 10}, {2, 2}] -> -7.34861649727468243357203240045944675767962870820694637004538457923727993440164274701557063245820804460584289115184503130648653573989798`119.3118751839257*I, mmv[{0, 8}, {6, 10}, {2, 2}] -> 6.476405221444470351065789669478733009404326796096259063676318120683119807829841868599769912613322281868564579411649592465353150775908098`119.19618765154598, mmv[{1, 0}, {6, 10}, {2, 2}] -> 1088.760375447378153324202910242427947418382339546994863282476694026057955552643466947580066270758028514846871816736028673350011523528404475`119.45781701145793*I, mmv[{1, 1}, {6, 10}, {2, 2}] -> -323.072496886709876808991748957313976268078997338666174393283578389101173383254860549615799951050128231025378755266153537448554647409221143`119.46210398499187, mmv[{1, 2}, {6, 10}, {2, 2}] -> -106.10283625184648704216865171644570310277802173160371711647122800453094578448332707442879253806804976926213517825552932369174125366364781`119.46276059784016*I, mmv[{1, 3}, {6, 10}, {2, 2}] -> 39.039085216256085349753337159553563290150396941528587105420839828944769783044221613587610076906519336893365993101322984454798668974264984`119.45520600514772, mmv[{1, 4}, {6, 10}, {2, 2}] -> 16.363214466590735243911648679714987969934335587255530155838899690473934878899427841394744380853196018284910074366240511444509413830387497`119.43208242975467*I, mmv[{1, 5}, {6, 10}, {2, 2}] -> -8.017042129683588512314369273315773973742503314525631501313112166801741712305638842931458371047076236274916577019585167791636126604104269`119.3807775165048, mmv[{1, 6}, {6, 10}, {2, 2}] -> -4.788323045895244628678087052875316137173231439432162026603811600975051648141647748870080878280183005979870012266493465176342357550580708`119.30107585007714*I, mmv[{1, 7}, {6, 10}, {2, 2}] -> 3.701705116354481151072863330200828451848845277664579606090105491371730886928262478148870449283173748202933674104258583328545916934424607`119.20705688778945, mmv[{1, 8}, {6, 10}, {2, 2}] -> 3.935487515252256128337348150278613175433579698029087005437916017397877815459318457127184491443686645612309667914078221472434410843532335`119.11189592577229*I, mmv[{2, 0}, {6, 10}, {2, 2}] -> -277.259754006259896413562404748415910302460348698394565729033870065010897010001041784900531796707189804905640885614575423272839288400055829`119.43467034652062, mmv[{2, 1}, {6, 10}, {2, 2}] -> -89.798209430786240623685086642579888687921083312975948627868257984826118731289479514818401012514794523867893957445703169864397225875985844`119.43755126647255*I, mmv[{2, 2}, {6, 10}, {2, 2}] -> 32.353153733585909302173144122654733895181665068439273554482090049485977744464448361737920213197577375966594066874533388944469738327784975`119.43123836563373, mmv[{2, 3}, {6, 10}, {2, 2}] -> 13.11257599982424512318910971879366685765070308747458288170695209394237256319103196793358254228127128511125604055801738824077301555322926`119.40561886790947*I, mmv[{2, 4}, {6, 10}, {2, 2}] -> -6.072366886673113092521038172843576834929343643665004677488571615167251147128750018096220661013536302136433418048893383574845147583886376`119.35074831766981, mmv[{2, 5}, {6, 10}, {2, 2}] -> -3.302174880935075223891924729675982890086887113910150022218869138282722704620818757613328143274900069385852282387158596949559233776454427`119.24455707591609*I, mmv[{2, 6}, {6, 10}, {2, 2}] -> 2.220250983654714541671081658200399025573169304997419664968739832515373969460417677701805073502454864442715987913238560320189892781598061`119.11201904088486, mmv[{2, 7}, {6, 10}, {2, 2}] -> 1.988422076943470352698064064537904832574328296951984662668536154962477206763559421612728902570574562735289214017033779829762176863218169`118.99131586871404*I, mmv[{2, 8}, {6, 10}, {2, 2}] -> -2.478622293691304956061921051735633463741431212640532222869091186991891048159995607102546437005895423603160769216502106725331357496749407`118.905266458333, mmv[{3, 0}, {6, 10}, {2, 2}] -> -74.869070992423614543904974449632787658450027994057217348681071050817300604871302565532080914529136790574849678710542160940877886151170136`119.37772042135174*I, mmv[{3, 1}, {6, 10}, {2, 2}] -> 26.596341836181743854237191558283026194198841608532229158896213112200176144301699988406630768192971474264051274407339937985689009618151749`119.37073200142359, mmv[{3, 2}, {6, 10}, {2, 2}] -> 10.494447980617279861142281644213293163543848233576516830022131953789917962653485304491909989341158644690220280348950416148679693082809981`119.33885683549838*I, mmv[{3, 3}, {6, 10}, {2, 2}] -> -4.615653392371965969077041960747005617918004277398546297051128422057616708164320826076511009079955534649725353343930752684608040056692055`119.26270658998953, mmv[{3, 4}, {6, 10}, {2, 2}] -> -2.272474646330998076169870649326517421403596523620296202927675623261133646782542477775461462710261429141750717623015151652885399304509375`119.1368919109455*I, mmv[{3, 5}, {6, 10}, {2, 2}] -> 1.276494150702056330071957498410327626893433237722159161561500486557016559963889630398079656354872739349902433028445243521680172134438418`118.92596574148064, mmv[{3, 6}, {6, 10}, {2, 2}] -> 0.879814055409749321586666187318611127751770029099202815363309464935611121780533845353871264068068277394611079209941642391513251435896019`118.70962874832594*I, mmv[{3, 7}, {6, 10}, {2, 2}] -> -0.864634875618466053157310737882295595388743608538478880988149818735786188447224002562937785867260829308520600018537502629711046260914752`118.55723492966152, mmv[{3, 8}, {6, 10}, {2, 2}] -> -1.247813296883350288647181855799633989510036424783142302412027726106555023411700261761586658026795990556163867332663807701097572583331182`118.48823489569615*I, mmv[{4, 0}, {6, 10}, {2, 2}] -> 20.488788086666935275691044854619172313654782988913243185240228852362057161675109592128005999066619152878482066493247322988828208102167211`119.25132636248671, mmv[{4, 1}, {6, 10}, {2, 2}] -> 7.93735076911882390953614262611702049560066971179643357153363297602498874966718175702626396153815475072091454837396956472855624738140245`119.21944947606701*I, mmv[{4, 2}, {6, 10}, {2, 2}] -> -3.300788861384680446321460220318796396610328326678302167504023172787632658463611847172317581636330403760569569725780364034155157815530147`119.12529487431298, mmv[{4, 3}, {6, 10}, {2, 2}] -> -1.406246715181756034878819200944961494127832390694580247581662819152887694330282845158436668835285909953266226589487507957618721156675961`118.92888199659104*I, mmv[{4, 4}, {6, 10}, {2, 2}] -> 0.530082321230175605057906813129389815457085832121718289573069996450863843722275090043551549739338679623927627331990001989655889149424978`118.58603385930819, mmv[{4, 5}, {6, 10}, {2, 2}] -> 0.052585442018654011684614192523309047625664361835749210180920910366808288014217993059902572244517312746154777228465583475279031456904596`117.51115007274744*I, mmv[{4, 6}, {6, 10}, {2, 2}] -> 0.261709398435010460929330623847838295723295425348137977793509162713719007965405569413952937492951834507455847205775630204762212068558447`118.07463079628495, mmv[{4, 7}, {6, 10}, {2, 2}] -> 0.498004623793344843662146161344219270771393087725955655068497213372450047291805310538284354290975925841292796006957488239540598330965188`118.14945480831871*I, mmv[{4, 8}, {6, 10}, {2, 2}] -> -0.860194810381375343568138705594322518121786437252033304769363445398258095646308479930501229373852681568327900366409381290024063296793075`118.11744950858102, mmv[{0, 0}, {6, 10}, {2, 3}] -> 5136.605679731545750552438086771665606933851703646257938731599453834451915329136477170133259574929499539552072039378126590729275960071882619`119.52212449550278, mmv[{0, 1}, {6, 10}, {2, 3}] -> 1388.89895443839855567838825892777760799379944827209335432282373464181375956995393635565474750815535705411693724225628997604927429441522756`119.5214908131513*I, mmv[{0, 2}, {6, 10}, {2, 3}] -> -413.643658617522365538764420054730780088605534408970270575356946538879154258290302549407810257473800139339768666564360323104777831443840516`119.51991848324553, mmv[{0, 3}, {6, 10}, {2, 3}] -> -137.470714835061403569766438928618910089659403864212352623229517435651158954453987662429688381490574065984750079278999040119979981198302046`119.51591717910934*I, mmv[{0, 4}, {6, 10}, {2, 3}] -> 51.956452012541060532460583817534060470657220783893729174563630707124781614188649594492058505889088753976157666456158206559311604752376264`119.51982490328328, mmv[{0, 5}, {6, 10}, {2, 3}] -> 23.050340320392195229366605822651478611385987695937850660361268841097682147020872967568364194217251101606229521956892673156945363320000231`119.48544999618527*I, mmv[{0, 6}, {6, 10}, {2, 3}] -> -12.80731288715344476142987090876897645807159211127858255337918894113137930053264475383931251474654308623124780945459139221241282591426472`119.4495770945459, mmv[{0, 7}, {6, 10}, {2, 3}] -> -10.220676934657477784031678908327655972962481239933465199722237672953857319152307961808561159391406827062407661246292009850723566137482971`119.40853419000459*I, mmv[{0, 8}, {6, 10}, {2, 3}] -> 13.881776135425968515052333180436697921140554405693057581020499852544789088234839788239554048232538142502965525010097825849255387333784264`119.37919820636851, mmv[{1, 0}, {6, 10}, {2, 3}] -> 1259.161354110932605336258554165747693560624081834938163133397131196993830028456691898782267966993249042571154674238550268892909513899663346`119.52098316695339*I, mmv[{1, 1}, {6, 10}, {2, 3}] -> -368.746728648718370105064974688759905452344955091277633940000868636172085741509783182475470127513738576441135650790411840239342628133366425`119.5196042196895, mmv[{1, 2}, {6, 10}, {2, 3}] -> -119.980203987298185713364252557068252559778309394668828178534474191548854853637922873992739148998698219020695531779556581236677296079746047`119.51640769468656*I, mmv[{1, 3}, {6, 10}, {2, 3}] -> 44.12037400051651848475831900745730583133497280077723877929293005743771624461666333587163406053939705391467010040830093114235452418536501`119.50911086536503, mmv[{1, 4}, {6, 10}, {2, 3}] -> 18.856833017932570442341986363649817565092521941515761417418709810294447158707804248737346407444344757641970390373011259548548002011412875`119.51510149996136*I, mmv[{1, 5}, {6, 10}, {2, 3}] -> -9.894034650436563263222179473414011123720224697385110418712304644785617286349280756444982288284425720404739104995728099828166011416199434`119.46854943755578, mmv[{1, 6}, {6, 10}, {2, 3}] -> -7.160041980126547445203991335490666303720514549623192763439355919178899557611702329096706359061466177702897956604796824717191665373786425`119.44090788461868*I, mmv[{1, 7}, {6, 10}, {2, 3}] -> 8.508977595742581669914339415559712586989316649262679085030788650170982420091368395743060293425488102504856933227300455762692210024909471`119.43402952465345, mmv[{1, 8}, {6, 10}, {2, 3}] -> 17.358769164506937139073836699192785215493921118978987665204580316208352721803141478139955336899807575432695129307758145060496205779230375`119.44531288317555*I, mmv[{2, 0}, {6, 10}, {2, 3}] -> -337.686532940160273276986260772665962937203301641930757993491497110788736765199356337346555579677016772713003674207601716942245245952404048`119.52035384432249, mmv[{2, 1}, {6, 10}, {2, 3}] -> -108.022072849676691112476624241982342017213768417686121800376817124314488297685722729494508848480636710085707524834383976014715687816246522`119.518007397482*I, mmv[{2, 2}, {6, 10}, {2, 3}] -> 38.924691663561281308476451838922249517046285755101611095386532201449798735236898332464018909500988743027811568095683919787314506863650615`119.51217698387444, mmv[{2, 3}, {6, 10}, {2, 3}] -> 16.236422918101078664221516155071793169833369605142824367634829340982863598462800465588923451389933213450175174241228640363017332267936416`119.499471181071*I, mmv[{2, 4}, {6, 10}, {2, 3}] -> -8.261829406034501212824920808366450474855418175750852767404788503081092289556433588616321522703715668417991792494872369834274236106044426`119.50593134341175, mmv[{2, 5}, {6, 10}, {2, 3}] -> -5.717358720807060076732783726103154614806871049028919535006678143473614517573000373579261573967088262680686697124098256419596228994352999`119.45365585555639*I, mmv[{2, 6}, {6, 10}, {2, 3}] -> 6.370921812760375851228110872167629359476244586600056457573946677652423034417307622457224240848198486349563111322709050745659182748484037`119.44842155888831, mmv[{2, 7}, {6, 10}, {2, 3}] -> 12.206516791738148697401241088733166318062608047512073464870287194930806722497993871645812044537971842374432859922462339033655320228250421`119.46877295998583*I, mmv[{2, 8}, {6, 10}, {2, 3}] -> -34.565360154544323940681471844061680359314662352090500931000241362639562062468479377049121140030411971246759578353489556512767584911326264`119.48756623689573, mmv[{3, 0}, {6, 10}, {2, 3}] -> -100.96772545813006325477370677649373814050648052776050340157030587092099109367691645504606665279470095164926526648583313667085888859941489`119.50778154428912*I, mmv[{3, 1}, {6, 10}, {2, 3}] -> 35.769605514292652126050064105258109407277237688257829977688171988118144649503997762908863713096200553595360529998367862091292827318433997`119.49997447858638, mmv[{3, 2}, {6, 10}, {2, 3}] -> 14.66044965919573570174195109214236084725215203131070422026493009358714349306512733098449978340329603063391327135933535359482670717661374`119.48502903098846*I, mmv[{3, 3}, {6, 10}, {2, 3}] -> -7.331030657077985021299297434151040033221609198088170210601314453947437149420243888517919994672188531605425558134417743275970795867460526`119.46182668831909, mmv[{3, 4}, {6, 10}, {2, 3}] -> -4.96584240775797758461584657680278140077585595829527344642664978688202095466076447658699067339395614928029752860751832975829320372165472`119.4950918351965*I, mmv[{3, 5}, {6, 10}, {2, 3}] -> 5.335247633421430363541038734290591856872617847452534949016909570410725879563896657659961753701373982877270180490390631111233804071686076`119.4425348276192, mmv[{3, 6}, {6, 10}, {2, 3}] -> 9.765177199704302035168848610458348249673918141526544094683577361315786260643261424249123541110135807728262424308366060657010271991587733`119.470798818583*I, mmv[{3, 7}, {6, 10}, {2, 3}] -> -26.738793502533870677525669368344957711095208425684304749035433479716868597287933825062519279534032605469444390229529608701603299720357536`119.49691284732717, mmv[{3, 8}, {6, 10}, {2, 3}] -> -92.483960805394849798689259820681523596726922997343379827923429363694857710047975385831223316520441058482981324035595052100815743990734397`119.50898163785821*I, mmv[{4, 0}, {6, 10}, {2, 3}] -> 34.944338390885089343118329010147875367422897388232598916570884482748468382910228238766510843426609080659327095412475016366365461684494182`119.48367520509, mmv[{4, 1}, {6, 10}, {2, 3}] -> 14.071136719968312654939793945023966153390268311715287046890464726426839361395910645017663647172539123620100658442157860626495284137754876`119.46904858363624*I, mmv[{4, 2}, {6, 10}, {2, 3}] -> -6.939087884029141881962666040395419865473852642513694762298453142394742877761506741966128070158066900546291158256961198536044357703402804`119.44685953195113, mmv[{4, 3}, {6, 10}, {2, 3}] -> -4.63629193583084840075967989277017220923762510133790537368108256675059229941815049435435159256728314472468907101390674853305850756041139`119.42790676900177*I, mmv[{4, 4}, {6, 10}, {2, 3}] -> 4.839418359596944426168436826425366783178638121041689111179943567645817076463223613953177120634138720028050834756087781996446174956306606`119.49351453026968, mmv[{4, 5}, {6, 10}, {2, 3}] -> 8.462075548593978250760917269782479755465224655408004854471347536328409069778283875503985717018169284959341919763490201580725887933552356`119.46724800866802*I, mmv[{4, 6}, {6, 10}, {2, 3}] -> -22.295252670498949195494039925184937180714484028874782293899873361560534654712841494582232805987114135685895805758822929483940413460704147`119.4973003456915, mmv[{4, 7}, {6, 10}, {2, 3}] -> -75.480663579724822615826799156687802747353588642735931172050392085373718373786240266105176708100991393524147472226851175028254735877894627`119.51238544468589*I, mmv[{4, 8}, {6, 10}, {2, 3}] -> 296.919723324064976945967056468153498119605351395461160290076713869836936357739272170171434027164498446451753375950739077846831176298086936`119.5175972760424, mmv[{0, 0}, {6, 10}, {2, 4}] -> -4857.375876629095212538566111170487767980768671619280428934490799155850274835270301068422195827650856263219750980104484864164269310238192415`119.52079782128186, mmv[{0, 1}, {6, 10}, {2, 4}] -> -1318.833866762600815024480400433626838446491377400500634491271104355798128314922202315655769680629311617530953020946510369299609267549098598`119.51877017715434*I, mmv[{0, 2}, {6, 10}, {2, 4}] -> 393.708751356816882915597264229812871509483601913931166621501721807425155859733552004233375724206398925748969299003358568444745545038350772`119.51454819926528, mmv[{0, 3}, {6, 10}, {2, 4}] -> 130.694387297313570485090513721113437001956010027137235218590749763012725629393431431725026266383178316386230525252110826303900991001785343`119.50565776725672*I, mmv[{0, 4}, {6, 10}, {2, 4}] -> -48.996425188271408801842660345699785126490788069849293734501157526188583241129402671783768399003877111501776756292072593156360503496378849`119.48729053091215, mmv[{0, 5}, {6, 10}, {2, 4}] -> -21.290974881200318976676863458118322083636492016952542787902205540759099088036987573224456948225494817103093830791156118136107862157554651`119.4520495488017*I, mmv[{0, 6}, {6, 10}, {2, 4}] -> 11.394763418585024370129763491507032279743377024543998218958089045888713499263943474140915777457348540688336105518190275688195710948593823`119.39565220414397, mmv[{0, 7}, {6, 10}, {2, 4}] -> 8.777428814218741197781141841941366030304334749924969382739488361240560543818719722736857493974103233795137679823330205053152033895449181`119.33804571050163*I, mmv[{0, 8}, {6, 10}, {2, 4}] -> -12.116417225205462947459362878717222696599146048079521334270871022774926241852986925099818030318687821765343539069040337980112224361858906`119.317335913638, mmv[{1, 0}, {6, 10}, {2, 4}] -> -1170.772126046622319262945333481730818307924139584764924599798374432273264988508166217666187652495994571336594575976175824694644533769777648`119.51764007744003*I, mmv[{1, 1}, {6, 10}, {2, 4}] -> 343.651495699462195900516811880884128070627322548561488092154627819071219768126837915588126055043107754766967087022898031851944486297518742`119.51264275573382, mmv[{1, 2}, {6, 10}, {2, 4}] -> 111.511300027007604679229360459843029193244808291614578209587996425735939738432193168719035643282623947544435311275576188399618982126800117`119.50267688695018*I, mmv[{1, 3}, {6, 10}, {2, 4}] -> -40.478480482327455451116412387757198655856802866915601577124276004019397492083992604718541906119298248019918426311450854623389712123069487`119.48303525845796, mmv[{1, 4}, {6, 10}, {2, 4}] -> -16.741968648794611948870583348176879750594550666245782294111599792975138161067165669084212948567592315504174565073876708599709818926412259`119.44713108348179*I, mmv[{1, 5}, {6, 10}, {2, 4}] -> 8.23720760731172929639462981690495087441797245711296564882638653174077538281523520054254837658771837550977277482711977355240996123767453`119.38640747471014, mmv[{1, 6}, {6, 10}, {2, 4}] -> 5.501705265485018895116637680511476956140851760303982957098365638122075719069605128873373430438789334360283073511028155379548714297165888`119.32090924875071*I, mmv[{1, 7}, {6, 10}, {2, 4}] -> -6.51240691821914522128992530636252701708965336673694769593672137123298107830222676723686399395610792718182910598353917545301652204118354`119.31350845054956, mmv[{1, 8}, {6, 10}, {2, 4}] -> -14.586005829896885601242054680384196988748212309306898351815896372855985470683250451417322379151963798892088213671452154269342372657532685`119.36781357466123*I, mmv[{2, 0}, {6, 10}, {2, 4}] -> 304.330752598881073591487810918742111822948590468986012734867210584490981213700096420545635817209847711184883617414309408108921946821192014`119.51042620517208, mmv[{2, 1}, {6, 10}, {2, 4}] -> 96.90100869802194531535812057956273118535075969773735020844060549864852647189758979311515121781988928668798231256010011697269578428544807`119.49882466468303*I, mmv[{2, 2}, {6, 10}, {2, 4}] -> -34.24973039358562451634720652828546555838554395239302107554257690049297946244788784108360680727083454291354207426617720383510843438873215`119.47588979285555, mmv[{2, 3}, {6, 10}, {2, 4}] -> -13.607214509720649816187829854934050546908190861850295885969819266707758321675666977415309402573805950106237230049887689974301915583426402`119.43221761900776*I, mmv[{2, 4}, {6, 10}, {2, 4}] -> 6.26933402134488597934145515790215182589422729267327310760385094185433800690481248892849911830864906927947457719795207989253779333585093`119.36234984481183, mmv[{2, 5}, {6, 10}, {2, 4}] -> 3.777371934042625293407667928838660738068042460755831384249087295738653071736516557300918857016926686670696581822701571090803875248256533`119.26879236485249*I, mmv[{2, 6}, {6, 10}, {2, 4}] -> -4.083704511161016902776232916635063497651014059086672219036074145771533951732689243579202659596643434699111724824999469254644709095736015`119.25014728197107, mmv[{2, 7}, {6, 10}, {2, 4}] -> -9.079961188636708513380692392106986576538042593739890727644237912934850151951070945444462433953557228829087532649695980836896769778536035`119.33759017191183*I, mmv[{2, 8}, {6, 10}, {2, 4}] -> 29.742109448132164627750657345779562917670968557593552551681842256111899050474286451883088369860106156902152461842641796136751993537563837`119.42138044553252, mmv[{3, 0}, {6, 10}, {2, 4}] -> 85.172090222042369742216240565455257868029226959122436416315323930520468568918604456128436289358438699166953192215696686591991364513468218`119.48329325774206*I, mmv[{3, 1}, {6, 10}, {2, 4}] -> -29.356413053187511624809091466171923032842791099336123089140209836197158228944139677738514329721412132311046346024395974507186071600809704`119.44871007521208, mmv[{3, 2}, {6, 10}, {2, 4}] -> -11.217658605206709956094422275655846961719561680343565609091835524639394850152331525279372490378675804210640444226345692507527800072537339`119.38631465226428*I, mmv[{3, 3}, {6, 10}, {2, 4}] -> 4.842302473786596101949776779074870530653397207191195007603958520794337887558341289344620654437983721474075810937259945458043486870476919`119.28335638086315, mmv[{3, 4}, {6, 10}, {2, 4}] -> 2.634132079462878867810596848164661320217857894371376425030152068402446456755339404147605991465157043318106900492442159790846557612686652`119.16848581151142*I, mmv[{3, 5}, {6, 10}, {2, 4}] -> -2.663117898008894989548586544970018607626600508710317090508964665705741562896721741969278203324966857990659781740220897215341571281634905`119.13238164298001, mmv[{3, 6}, {6, 10}, {2, 4}] -> -6.187761282658465888535939093326786426804403375884669705832149787055795500315556906714993285898531533921328234790980703166096687210170116`119.2683658896029*I, mmv[{3, 7}, {6, 10}, {2, 4}] -> 21.306394525871333095695974949699634213965040502673319440511287926299730856400766431484002357532749430597232880045690551653178208784361126`119.3969175391559, mmv[{3, 8}, {6, 10}, {2, 4}] -> 83.300482194889834648797249458343465644020386942776867014392894979360936379386467992285206089856945762872601012622282973627795765914856578`119.46322852890671*I, mmv[{4, 0}, {6, 10}, {2, 4}] -> -25.166558416051679103439099619267054789085457609705669425629584823160807036679496774299794296403727132537860603013344388188671717946262507`119.41093107678849, mmv[{4, 1}, {6, 10}, {2, 4}] -> -9.179561115069537053427755509932425432516363951026254535532217128884008327219030007798758980561137316548172824137450642213522456973274974`119.32316065970326*I, mmv[{4, 2}, {6, 10}, {2, 4}] -> 3.644675772202789907831787630318481949271661258810253627554859059651133085687351954187649130091888546425600902740443310581804637016260207`119.17869930083579, mmv[{4, 3}, {6, 10}, {2, 4}] -> 1.719884380967011106353408311867984781824103607020004161288635660807073584778630453520624290468650774709758759208089250952197535805425864`118.99080404277709*I, mmv[{4, 4}, {6, 10}, {2, 4}] -> -1.629601980445219213225625595100571912415610370279866153685514104988721598859902370318881786386996484954751386933664510816831284711336858`118.97050860739931, mmv[{4, 5}, {6, 10}, {2, 4}] -> -4.285222925439151281482140263049449826951163426387577451353429893055365456287972453344406049408367452814734696045491155262287890807695375`119.16580011956127*I, mmv[{4, 6}, {6, 10}, {2, 4}] -> 16.082603352463498313792490144710824164352623677261524187032673097286785081905774483514003693850199497758032625055099005635950153548602372`119.35343355664034, mmv[{4, 7}, {6, 10}, {2, 4}] -> 65.142350027107570651591101267932535662440256163821599459528479391685606142648140673173607663708675801939817707409069405006495203396793381`119.44791765060374*I, mmv[{4, 8}, {6, 10}, {2, 4}] -> -277.946125678956757718512535144644400300253068516976818051907735014930581308948982981395411467574116054223717790568069257029518005251719571`119.4888141889388, mmv[{0, 0}, {6, 10}, {3, 2}] -> -5135.187122826660879946869993962973442054437485408968431023166321870957473799263015308057186722712008464600827648577664993005969761348958694`119.5219267625667, mmv[{0, 1}, {6, 10}, {3, 2}] -> -1388.446484762115822073760431028606722531346813464856058662333304183763971728324888568414445345925071524734027604110981839747670023628302865`119.52111200649453*I, mmv[{0, 2}, {6, 10}, {3, 2}] -> 413.692159706732354742691676095054057211511686180510043026533490010806757741558063191880666870612736325141276190108112046805870520849977405`119.51911596293908, mmv[{0, 3}, {6, 10}, {3, 2}] -> 137.944506866393614298403004478506407539401122755041254351126794477792761087977937962450955412922026081442165855029938317162069513144132147`119.51418333204161*I, mmv[{0, 4}, {6, 10}, {3, 2}] -> -52.986664046872822620310605296297289844624054382469033473596385507502249240513042268467607134341272246127542552097429196058209136560592682`119.50282983985153, mmv[{0, 5}, {6, 10}, {3, 2}] -> -25.05114481987770946160358095908548420113227556156321386042821090835522330189479078019044270725770973482920125365763882253463588540283353`119.48134756447705*I, mmv[{0, 6}, {6, 10}, {3, 2}] -> 16.822324219508197804355301270626233614080426793624018166529235390625572253983971105301564890356601962908361924808379791778623830936056582`119.45587596269439, mmv[{0, 7}, {6, 10}, {3, 2}] -> 18.962712324867088256451832380115506874264172672404319558248712323969670395572791282236568313783940930692028492748057789641965618786453251`119.44736015458126*I, mmv[{0, 8}, {6, 10}, {3, 2}] -> -34.944338390885089343118329010147875367422897388232598916570884482748468382910228238766510843426609080659327095413265084844420104648291087`119.45195596013262, mmv[{1, 0}, {6, 10}, {3, 2}] -> -1258.785744339531773834974575837614883590457001927290507146301296174102866704059414366175411102784343601001280873549115313291561741253466412`119.52033569041154*I, mmv[{1, 1}, {6, 10}, {3, 2}] -> 368.972781984310161477168533689484302893923786650050087015744953716725300827710043074752956024919285265035219923702733625087926423078212081`119.51842432267642, mmv[{1, 2}, {6, 10}, {3, 2}] -> 120.665070628125222580789043641536764758628875876424650149077832163375499830802101467807161452669868295743222299354560607686230204212859728`119.51402505817781*I, mmv[{1, 3}, {6, 10}, {3, 2}] -> -45.418384839270057116032468916351863118291544749473518188354691412364031537149759817312903232796745415740351096433997316594702823189666598`119.5043719543672, mmv[{1, 4}, {6, 10}, {3, 2}] -> -21.287814705823668602252594677269621964681842405762552596202133816239042439998739983662683446895549891015631925415450664605426111352178576`119.48959228049787*I, mmv[{1, 5}, {6, 10}, {3, 2}] -> 14.795896406435063192892714127599803962190935476224839526262065952951921787330043751999484625127402913910843622038201214579602906366836367`119.47159527588376, mmv[{1, 6}, {6, 10}, {3, 2}] -> 18.103240713184761447389479908628874732784742382277842831438024662534892135977923136689627076427916257057186098493112771862671992242036044`119.47535291009926*I, mmv[{1, 7}, {6, 10}, {3, 2}] -> -35.783787937595374948936646523953991631015427024452191003150351719218897330357410908393682873539006715903341783614802460084952940945908753`119.49136915610626, mmv[{1, 8}, {6, 10}, {3, 2}] -> -93.178455999205726866032553871332138259948507446832510162326208476141922462114611579339507461617716764081980016611339446811143726142468609`119.50209365745354*I, mmv[{2, 0}, {6, 10}, {3, 2}] -> 338.430154658510360655322785235835079182867371405398248828059385073882331818102633662509185660759678274957007918548251885475257536153190151`119.52159680606054, mmv[{2, 1}, {6, 10}, {3, 2}] -> 109.129740487882794402038250684144738305324137114449738318877814936805460409452604583887649972654824862280138005384546713134325170433968368`119.519518127233*I, mmv[{2, 2}, {6, 10}, {3, 2}] -> -40.67918133675076007800628020515611728685470249930082003564203465586575927468658330562754795962152426110633390879190100650540056241461909`119.51478718245978, mmv[{2, 3}, {6, 10}, {3, 2}] -> -19.297266228158103560008594306954611751978671166940536590309814077618344638428387087527660592618219294750617504235867029831836119307538785`119.50685706362167*I, mmv[{2, 4}, {6, 10}, {3, 2}] -> 14.239315560103346913275317759759346421738990824983591746807601186761355137511296887679788735888915465833543438386736618345856963010951133`119.50154853384903, mmv[{2, 5}, {6, 10}, {3, 2}] -> 18.865631326481507512255202455209535792758548348435352849299839415257968875249933953762537500206060476794113118433147954680327530971147001`119.50623553346772*I, mmv[{2, 6}, {6, 10}, {3, 2}] -> -38.924691663561281308476451838922249517046285755101611095386532201449798735236898332464018909500988743027811568095930447173101998646843703`119.51415690798612, mmv[{2, 7}, {6, 10}, {3, 2}] -> -102.461540773849318213917372410772536601282264057711736004408711311481507384791656261304830033150262998386844918697248520551235991550260379`119.51913566517628*I, mmv[{2, 8}, {6, 10}, {3, 2}] -> 312.66969768420087351286242338222307460151226826222219904952328221606542010157491139974586575782663997656691363161241978467921619832779973`119.52141426207092, mmv[{3, 0}, {6, 10}, {3, 2}] -> 103.314432537418534811859079282259020244610894218813756380253782560131737506519763306541577027082964648191509514038849200611844522697575804`119.4994481472883*I, mmv[{3, 1}, {6, 10}, {3, 2}] -> -38.464684806557705254908435107033531271856266812474942091753447462512247992397929369092134126161778089733823950008276840709916721607711365`119.48690467442371, mmv[{3, 2}, {6, 10}, {3, 2}] -> -18.768398982617247295815466920344991736778154074857661407826287886576666427406382730660036859420204081101202138262875590510434294678682654`119.46924151602171*I, mmv[{3, 3}, {6, 10}, {3, 2}] -> 14.863324605150469021100181100688519348898314597313829366651450712541602089373177999859595799925283195525713160815552596799173593818223893`119.46322649760727, mmv[{3, 4}, {6, 10}, {3, 2}] -> 20.97169738707052893581338937912275537959049321678574054072581982761375615634844282839047986632109719977976621567259733937241945198956139`119.49215905695122*I, mmv[{3, 5}, {6, 10}, {3, 2}] -> -44.12169280103360707121346427923705041007028249533149507262424635789252939229257126990996745078679710200330127809754878916007585384812197`119.5001353617991, mmv[{3, 6}, {6, 10}, {3, 2}] -> -115.745752007152895196296806508455640876511558843141703194061235308642397296035058021355887396140661083282565421527537524641274415923966987`119.51248983508906*I, mmv[{3, 7}, {6, 10}, {3, 2}] -> 349.911121513473516628767270164157190192318541348046163528654008292245683580619161086825142912717959297877527974348548635434791937282367277`119.51830738361167, mmv[{3, 8}, {6, 10}, {3, 2}] -> 1181.712231395541594654571905866875287458830978662645539163114825452442142987684880804053441701267004441567043800998135770951542250668007044`119.5206009516592*I, mmv[{4, 0}, {6, 10}, {3, 2}] -> -40.362159788733552028946887706228826289261679769896101282264932299092731783962632735335594316940292953567295314128687030627286260752279361`119.45712702175705, mmv[{4, 1}, {6, 10}, {3, 2}] -> -20.323413777728633887785438373031685571569506669992935918601482854946934746487425635310486817312531979933297531208493731177069633569470539`119.44318435899119*I, mmv[{4, 2}, {6, 10}, {3, 2}] -> 17.044961292858705935330193160554808993056237371482335556642488626859376704338748592934502726614126722859982921264559918041923801971900486`119.44727276100602, mmv[{4, 3}, {6, 10}, {3, 2}] -> 24.809705759584071482056348187184635139135483374923158532820332141436265206004758361912271440209007386109365213122990313898026065264269238`119.47298174101907*I, mmv[{4, 4}, {6, 10}, {3, 2}] -> -51.956452012541060532460583817534060470657220783893729174563630707124781614188649594492058505889088753976157666456275420739844110375676318`119.50770806959835, mmv[{4, 5}, {6, 10}, {3, 2}] -> -134.08255106618748702742847632486617354580770694567479392091013359933194229192370954707735732393687619118549030226550955397840590349151541`119.51171582084079*I, mmv[{4, 6}, {6, 10}, {3, 2}] -> 398.692478171993253571389053186042348654264085037690942609965527990288655459372739640526984357523249229146669140893433979715109759301270302`119.51830990735807, mmv[{4, 7}, {6, 10}, {3, 2}] -> 1327.592002722075532606218882745395684639904886259449724470215183141550082221801169070655641909070067297104201048609924998495382849996623065`119.52103175313043*I, mmv[{4, 8}, {6, 10}, {3, 2}] -> -4874.827739322998371164433109645561382915336361120966523296810090073262877366136937074779137311855771467990521046308605292492506821533115905`119.52203977841718, mmv[{0, 0}, {6, 10}, {3, 3}] -> -4577.908015998933394218466053177407884795731009725505363006733376203425941008397664904607703284691273021538767670357802459596957547679443848`119.47204424657963, mmv[{0, 1}, {6, 10}, {3, 3}] -> -1252.360341454247382412223156669379991527936994160576771125699039662862588871660831459819607378114563866500699974386534239606900681454089493`119.47634302156659*I, mmv[{0, 2}, {6, 10}, {3, 3}] -> 376.593507550320562221592011228743290195342072577827263799410786500763410060633952323005216254655848969341365220538948504404993197589052631`119.47843982386293, mmv[{0, 3}, {6, 10}, {3, 3}] -> 125.574463255827186516443521636625798373670025973660508507530480266432575970132984927645956856204754257573262952427130895217435155745421811`119.47384126989468*I, mmv[{0, 4}, {6, 10}, {3, 3}] -> -46.620081476790826476550359353799890735487564695237929166908934017806279684235793083623051807374320021800674681076473488458399325406839466`119.46292630313859, mmv[{0, 5}, {6, 10}, {3, 3}] -> -18.811112318420896922507812193499031482461520645099878544294513718631312952704146361310684324707541016117449485100548679467152676950087474`119.35879763168558*I, mmv[{0, 6}, {6, 10}, {3, 3}] -> 6.856659373404019239019839715783073924669092782394687098207262673751807928402123938908124537032797081111881092808818248028041183719481796`119.36856582937885, mmv[{0, 7}, {6, 10}, {3, 3}] -> -1.623063158474761864897247083842761854799551121395375062545008339879698139968891909256673104198645060417710530698423796231757573897280304`118.35625364915909*I, mmv[{0, 8}, {6, 10}, {3, 3}] -> 14.99093236035492987394181801457486524996578661119929846335383639206325447483491169871467250211908129890458227720475127506331633610529193`119.03167065363701, mmv[{1, 0}, {6, 10}, {3, 3}] -> -1088.604363941705069711559055118293946867349037452910588183985382225694007765931055287341425055733165387805980543296183683870733172033527575`119.45727444263204*I, mmv[{1, 1}, {6, 10}, {3, 3}] -> 322.530943065877157822816908951748451896550869884055180131608552314027351682422515832582829874004884151580683760913128398753664708987986589`119.46008763282751, mmv[{1, 2}, {6, 10}, {3, 3}] -> 105.2107375089650625047396249840935078900548419261533566359347621655079513038338294824221264989709655328340183029104816275730624504081011`119.4548207118256*I, mmv[{1, 3}, {6, 10}, {3, 3}] -> -37.588577950876546385081713277379499896591675004779461652978528318436638983546108641468264302786254883907945286165061624315959061428555557`119.42312348268698, mmv[{1, 4}, {6, 10}, {3, 3}] -> -13.804395165679396964907980610784910226829903126233305147712984280697511981367090326458510900926575291018397679367802456383719696348691862`119.32459737410214*I, mmv[{1, 5}, {6, 10}, {3, 3}] -> 2.989914090408782512138922599234422166932065921396439401555333481029159997070100240456151997156488476577016488461169485648691465959771138`119.2897480720114, mmv[{1, 6}, {6, 10}, {3, 3}] -> -6.304510782347195768153591740665245921177659875704743104726226254911411294228999550875029866532522792311289067505160490916271079924386381`119.00495277636922*I, mmv[{1, 7}, {6, 10}, {3, 3}] -> 23.804461795270467199891497736331002370417817927378968537410089170886917203770796439386056533910543224458234530914767053024586097059588469`119.2861839139471, mmv[{1, 8}, {6, 10}, {3, 3}] -> 72.376135258853065614663537540645566515950204092078071367363451644710426651784566451213265694704683373738513927878765555846144874674229253`119.34991624288124*I, mmv[{2, 0}, {6, 10}, {3, 3}] -> 276.245370809388070855134510749359669144391532500651298951371222463181939752986435317369834790041806437617783476346549440976328352490117797`119.43350279395773, mmv[{2, 1}, {6, 10}, {3, 3}] -> 88.515154664785632957905325265568703554717118750366675959703454980958533106375547895747880198863038413619033996509887023899917184609965294`119.42889313862828*I, mmv[{2, 2}, {6, 10}, {3, 3}] -> -30.472284553624610574431701912191746071095194945066473701904391930814212604450449137161352412244238821263202218104570892918947061288847815`119.3902381059781, mmv[{2, 3}, {6, 10}, {3, 3}] -> -9.949290689768593312377116647232772753180005407805975480268631794072966737575515408745364287441412771895882022746503351513939789077450869`119.22092755940108*I, mmv[{2, 4}, {6, 10}, {3, 3}] -> 0, mmv[{2, 5}, {6, 10}, {3, 3}] -> -9.949290689768593312377116647232772753180005407805975480268631794072966737575515408745364287441412771895882022746503351513939789077450869`119.22092755940108*I, mmv[{2, 6}, {6, 10}, {3, 3}] -> 30.472284553624610574431701912191746071095194945066473701904391930814212604450449137161352412244238821263202218104570892918947061288847815`119.3902381059781, mmv[{2, 7}, {6, 10}, {3, 3}] -> 88.515154664785632957905325265568703554717118750366675959703454980958533106375547895747880198863038413619033996509887023899917184609965294`119.42889313862828*I, mmv[{2, 8}, {6, 10}, {3, 3}] -> -276.245370809388070855134510749359669144391532500651298951371222463181939752986435317369834790041806437617783476346549440976328352490117797`119.43350279395773, mmv[{3, 0}, {6, 10}, {3, 3}] -> 72.376135258853065614663537540645566515950204092078071367363451644710426651784566451213265694704683373738513927878771023529363034506494592`119.3451918893246*I, mmv[{3, 1}, {6, 10}, {3, 3}] -> -23.797370583619105788448206526983061258548723259281788024678999305336540863344089866643646953689140143304243904106754315434209410711246036`119.27931936030453, mmv[{3, 2}, {6, 10}, {3, 3}] -> -6.30451078234719576815359174066524592117765987570474310472622625491141129422899955087502986653252279231128906750516173324164754668199859`118.99738110558619*I, mmv[{3, 3}, {6, 10}, {3, 3}] -> -2.988760139956329998990670486427145660538669938661465144890431718131198492853680798172610280690013434499464207983224215826127292443306336`119.26594351927973, mmv[{3, 4}, {6, 10}, {3, 3}] -> -13.804395165679396964907980610784910226829903126233305147712984280697511981367090326458510900926575291018397679367802456383719696348691862`119.32459737410214*I, mmv[{3, 5}, {6, 10}, {3, 3}] -> 37.589731901328998898229965390186776402985070987514435909643430081334600487762528083751806019252729925985497566643006894138523234945022696`119.41999173160137, mmv[{3, 6}, {6, 10}, {3, 3}] -> 105.210737508965062504739624984093507890054841926153356635934762165507951303833829482422126498970965532834018302910482869898438917165693611`119.45393625604702*I, mmv[{3, 7}, {6, 10}, {3, 3}] -> -322.523851854225796411373617742400510784681775215957999618877462448476975341995809259840420293783481070426693134105115661163288022639566938`119.46028790555181, mmv[{3, 8}, {6, 10}, {3, 3}] -> -1088.604363941705069711559055118293946867349037452910588183985382225694007765931055287341425055733165387805980543296189151553951331866005119`119.45771549794922*I, mmv[{4, 0}, {6, 10}, {3, 3}] -> -14.990932360354929873941818014574865249965786611199298463353836392063254474834911698714672502119081298904582277204762318574129084042028898`119.02799994827618, mmv[{4, 1}, {6, 10}, {3, 3}] -> -1.62306315847476186489724708384276185479955112139537506254500833987969813996889190925667310419864506041771053069842892048408606717123296`118.34768422353976*I, mmv[{4, 2}, {6, 10}, {3, 3}] -> -6.856659373404019239019839715783073924669092782394687098207262673751807928402123938908124537032797081111881092808815709452992091072536613`119.35123482682309, mmv[{4, 3}, {6, 10}, {3, 3}] -> -18.811112318420896922507812193499031482461520645099878544294513718631312952704146361310684324707541016117449485100547593567064096437317794`119.35158718515878*I, mmv[{4, 4}, {6, 10}, {3, 3}] -> 46.620081476790826476550359353799890735487564695237929166908934017806279684235793083623051807374320021800674681076473488458399325406839466`119.46292630313859, mmv[{4, 5}, {6, 10}, {3, 3}] -> 125.574463255827186516443521636625798373670025973660508507530480266432575970132984927645956856204754257573262952427131981117523736258345595`119.47195835538882*I, mmv[{4, 6}, {6, 10}, {3, 3}] -> -376.593507550320562221592011228743290195342072577827263799410786500763410060633952323005216254655848969341365220538951042980042290235209065`119.47792302090221, mmv[{4, 7}, {6, 10}, {3, 3}] -> -1252.360341454247382412223156669379991527936994160576771125699039662862588871660831459819607378114563866500699974386539363859229174728428798`119.47639110771472*I, mmv[{4, 8}, {6, 10}, {3, 3}] -> 4577.90801599893339421846605317740788479573100972550536300673337620342594100839766490460770328469127302153876767035781350310777029561656352`119.47221472518719, mmv[{0, 0}, {6, 10}, {3, 4}] -> 4874.827739322998371164433109645561382915336361120966523296810090073262877366136937074779137311855771467990521046308634505884020826633329192`119.52229696903606, mmv[{0, 1}, {6, 10}, {3, 4}] -> 1327.592002722075532606218882745395684639904886259449724470215183141550082221801169070655641909070067297104201048609952143677215478478880302`119.52143796521544*I, mmv[{0, 2}, {6, 10}, {3, 4}] -> -398.692478171993253571389053186042348654264085037690942609965527990288655459372739640526984357523249229146669140893459993493877077377333381`119.51924582727139, mmv[{0, 3}, {6, 10}, {3, 4}] -> -134.082551066187487027428476324866173545807706945674793920910133599331942291923709547077357323936876191185490302265535000439988779419420572`119.51386891680552*I, mmv[{0, 4}, {6, 10}, {3, 4}] -> 51.956452012541060532460583817534060470657220783893729174563630707124781614188649594492058505889088753976157666456300704605288013191107788`119.50181297784324, mmv[{0, 5}, {6, 10}, {3, 4}] -> 24.80970575958407148205634818718463513913548337492315853282033214143626520600475836191227144020900738610936521312301583254403863986692171`119.47975390624858*I, mmv[{0, 6}, {6, 10}, {3, 4}] -> -17.044961292858705935330193160554808993056237371482335556642488626859376704338748592934502726614126722859982921264586266189422451781196739`119.4554010386597, mmv[{0, 7}, {6, 10}, {3, 4}] -> -20.323413777728633887785438373031685571569506669992935918601482854946934746487425635310486817312531979933297531208522184910113142721791459`119.45128617054895*I, mmv[{0, 8}, {6, 10}, {3, 4}] -> 40.362159788733552028946887706228826289261679769896101282264932299092731783962632735335594316940292953567295314128721020821510430018877998`119.46057439899386, mmv[{1, 0}, {6, 10}, {3, 4}] -> 1181.820779554661105022109486067232927714511632366036579416498219027863335618501731927805697691808151380240914588258598972164139734239459986`119.52130521089887*I, mmv[{1, 1}, {6, 10}, {3, 4}] -> -349.925303936776239451653852582853072416056730684240524554116188023346436261472574232309962073160765460185509227964590906258003604934458041`119.51912439842316, mmv[{1, 2}, {6, 10}, {3, 4}] -> -115.745752007152895196296806508455640876511558843141703194061235308642397296035058021355887396140661083282565421527548704134810932754464208`119.51405872855852*I, mmv[{1, 3}, {6, 10}, {3, 4}] -> 44.120374000516518484758319007457305831334972800777238779292930057437716244616663335871634060539397053914670100408479974521105432603715113`119.50330579403811, mmv[{1, 4}, {6, 10}, {3, 4}] -> 20.971697387070528935813389379122755379590493216785740540725819827613756156348442828390479866321097199779766215672608139406247360395212364`119.48754355188396*I, mmv[{1, 5}, {6, 10}, {3, 4}] -> -14.864515779811065163704828442941191871626981418201544728370058983920142996951417424152284023374547755089638095502474206586175657322404164`119.47003091133612, mmv[{1, 6}, {6, 10}, {3, 4}] -> -18.768398982617247295815466920344991736778154074857661407826287886576666427406382730660036859420204081101202138262886907909085022374275569`119.47596153871243*I, mmv[{1, 7}, {6, 10}, {3, 4}] -> 38.457537758594128399280551053517496135484265887148649921441797834241002546928492823336004785466190732350274341886825005099377132268546927`119.4932086204255, mmv[{1, 8}, {6, 10}, {3, 4}] -> 103.314432537418534811859079282259020244610894218813756380253782560131737506519763306541577027082964648191509514038864323868450542831926586`119.50405462045285*I, mmv[{2, 0}, {6, 10}, {3, 4}] -> -312.66969768420087351286242338222307460151226826222219904952328221606542010157491139974586575782663997656691363161241978467921619832779973`119.52141426207092, mmv[{2, 1}, {6, 10}, {3, 4}] -> -102.461540773849318213917372410772536601282264057711736004408711311481507384791656261304830033150262998386844918697248520551235991550260379`119.51913566517628*I, mmv[{2, 2}, {6, 10}, {3, 4}] -> 38.924691663561281308476451838922249517046285755101611095386532201449798735236898332464018909500988743027811568095930447173101998646843703`119.51415690798612, mmv[{2, 3}, {6, 10}, {3, 4}] -> 18.865631326481507512255202455209535792758548348435352849299839415257968875249933953762537500206060476794113118433147954680327530971147001`119.50623553346772*I, mmv[{2, 4}, {6, 10}, {3, 4}] -> -14.239315560103346913275317759759346421738990824983591746807601186761355137511296887679788735888915465833543438386736618345856963010951133`119.50154853384903, mmv[{2, 5}, {6, 10}, {3, 4}] -> -19.297266228158103560008594306954611751978671166940536590309814077618344638428387087527660592618219294750617504235867029831836119307538785`119.50685706362167*I, mmv[{2, 6}, {6, 10}, {3, 4}] -> 40.67918133675076007800628020515611728685470249930082003564203465586575927468658330562754795962152426110633390879190100650540056241461909`119.51478718245976, mmv[{2, 7}, {6, 10}, {3, 4}] -> 109.129740487882794402038250684144738305324137114449738318877814936805460409452604583887649972654824862280138005384546713134325170433968368`119.519518127233*I, mmv[{2, 8}, {6, 10}, {3, 4}] -> -338.430154658510360655322785235835079182867371405398248828059385073882331818102633662509185660759678274957007918548251885475257536153190151`119.52159680606054, mmv[{3, 0}, {6, 10}, {3, 4}] -> -93.06990784008621649849497367097449800426785374344146990894281490072072983129776045558725147107656982540810922935087624559854624256966246`119.50568201544024*I, mmv[{3, 1}, {6, 10}, {3, 4}] -> 35.7696055142926521260500641052581094072772376882578299776881719881181446495039977629088637130962005535953605299987601892617412732943468`119.48896842467785, mmv[{3, 2}, {6, 10}, {3, 4}] -> 18.10324071318476144738947990862887473278474238227784283143802466253489213597792313668962707642791625705718609849310159236913547541151009`119.46746829129788*I, mmv[{3, 3}, {6, 10}, {3, 4}] -> -14.797215206952151779347859399379548540926245170779095819593382253406734935005951686037818015374802961999474799727270029218573327611227886`119.460859251085, mmv[{3, 4}, {6, 10}, {3, 4}] -> -21.28781470582366860225259467726962196468184240576255259620213381623904243999873998366268344689554989101563192541543986457159820294654513`119.4911570492053*I, mmv[{3, 5}, {6, 10}, {3, 4}] -> 45.417193664609460973427821574099190595562877928585802826636083140985490629571520393020215009347480856176426161747075706807700759685451923`119.50033962957959, mmv[{3, 6}, {6, 10}, {3, 4}] -> 120.665070628125222580789043641536764758628875876424650149077832163375499830802101467807161452669868295743222299354549290287579476517221304`119.51286634008446*I, mmv[{3, 7}, {6, 10}, {3, 4}] -> -368.979929032273738332796417743000338030295787575376379186056603344996546273179479620509085365614872622418769531824185460698466012417251562`119.51856932811353, mmv[{3, 8}, {6, 10}, {3, 4}] -> -1258.785744339531773834974575837614883590457001927290507146301296174102866704059414366175411102784343601001280873549100190034955721119309823`119.5207582840657*I, mmv[{4, 0}, {6, 10}, {3, 4}] -> 34.944338390885089343118329010147875367422897388232598916570884482748468382910228238766510843426609080659327095413235871452906099548493451`119.46937421415431, mmv[{4, 1}, {6, 10}, {3, 4}] -> 18.962712324867088256451832380115506874264172672404319558248712323969670395572791282236568313783940930692028492748030644460132990304769625`119.44563280966865*I, mmv[{4, 2}, {6, 10}, {3, 4}] -> -16.822324219508197804355301270626233614080426793624018166529235390625572253983971105301564890356601962908361924808353777999856512860982086`119.44599456517841, mmv[{4, 3}, {6, 10}, {3, 4}] -> -25.051144819877709461603580959085484201132275561563213860428210908355223301894790780190442707257709734829201253657613376073053009474480456`119.47199591035408*I, mmv[{4, 4}, {6, 10}, {3, 4}] -> 52.986664046872822620310605296297289844624054382469033473596385507502249240513042268467607134341272246127542552097403912192765233744789411`119.5074401166398, mmv[{4, 5}, {6, 10}, {3, 4}] -> 137.944506866393614298403004478506407539401122755041254351126794477792761087977937962450955412922026081442165855029912798516056938541746932`119.51194211737479*I, mmv[{4, 6}, {6, 10}, {3, 4}] -> -413.692159706732354742691676095054057211511686180510043026533490010806757741558063191880666870612736325141276190108085698658371871039983715`119.51850106284651, mmv[{4, 7}, {6, 10}, {3, 4}] -> -1388.446484762115822073760431028606722531346813464856058662333304183763971728324888568414445345925071524734027604110953386014626514476153191`119.52113623045365*I, mmv[{4, 8}, {6, 10}, {3, 4}] -> 5135.187122826660879946869993962973442054437485408968431023166321870957473799263015308057186722712008464600827648577631002811745592082558045`119.52209162885318, mmv[{0, 0}, {6, 10}, {4, 2}] -> 277.946125678956757718512535144644400300253068516976818051907735014930581308948982981395411467574116054223717790567165356181672730911515384`119.48259778787262, mmv[{0, 1}, {6, 10}, {4, 2}] -> 65.086304261397726068651704056337799960897245734844400263955799016446344518867465395686260679057025370614963654285997672380119690246206781`119.43489619919494*I, mmv[{0, 2}, {6, 10}, {4, 2}] -> -16.082603352463498313792490144710824164352623677261524187032673097286785081905774483514003693850199497758032625054706703638598892528776662`119.327460364063, mmv[{0, 3}, {6, 10}, {4, 2}] -> -4.294563886390792045305373131648572443874998497883777317282209955595242393584751666258963880183642524702210371565573475973594253253036863`119.11795779979764*I, mmv[{0, 4}, {6, 10}, {4, 2}] -> 1.629601980445219213225625595100571912415610370279866153685514104988721598859902370318881786386996484954751386933333788556210529177110798`118.88084336478528, mmv[{0, 5}, {6, 10}, {4, 2}] -> 1.7095426027705516892634004930618133130870004921492114525817720201379241184857677535080781206817390879771964041672729566747175914653637`118.91300174652777*I, mmv[{0, 6}, {6, 10}, {4, 2}] -> -3.644675772202789907831787630318481949271661258810253627554859059651133085687351954187649130091888546425600902740051543740714231789398199`119.11596848064208, mmv[{0, 7}, {6, 10}, {4, 2}] -> -9.290776931400009897698121851690729090265775271027884189246754748499418111908807511562713153229256141208430085802018291019918731003767313`119.28315373498943*I, mmv[{0, 8}, {6, 10}, {4, 2}] -> 26.017772053521426742209343463381321863012743111056215267663442003214185161585557604193900210452935052898201239944342896688766184269907417`119.39083855462779, mmv[{1, 0}, {6, 10}, {4, 2}] -> 83.300482194889834648797249458343465644020386942776867014392894979360936379386467992285206089856945762872601012621375255386473109205600558`119.45308741409406*I, mmv[{1, 1}, {6, 10}, {4, 2}] -> -21.29210042994417938444020684266756394122103865202073509988798866975723996546189333997174367614157471583013366380222908922090733937432833`119.37897122073635, mmv[{1, 2}, {6, 10}, {4, 2}] -> -6.187761282658465888535939093326786426804403375884669705832149787055795500315556906714993285898531533921328234790586595465584923944104485`119.24140028374492*I, mmv[{1, 3}, {6, 10}, {4, 2}] -> 2.665500247330087274757881229475363653083934150485747813946181208462823378053200590554654650223495977118509651113699510706174281478520996`119.09837468570225, mmv[{1, 4}, {6, 10}, {4, 2}] -> 2.634132079462878867810596848164661320217857894371376425030152068402446456755339404147605991465157043318106900492109875985813003959846338`119.13157686752766*I, mmv[{1, 5}, {6, 10}, {4, 2}] -> -4.839664872752418929039486235515381373182777818082682420941325919884711592206525421267953873943183625296813455558751496882370196907062037`119.25857641761147, mmv[{1, 6}, {6, 10}, {4, 2}] -> -11.217658605206709956094422275655846961719561680343565609091835524639394850152331525279372490378675804210640444225952126631443575535895332`119.37131923302113*I, mmv[{1, 7}, {6, 10}, {4, 2}] -> 29.384777899792957270582256303563687480319169771724845140064569298398663590650965968708152650607024456927008853255980205558416760011105845`119.44042980818216, mmv[{1, 8}, {6, 10}, {4, 2}] -> 85.389186540281390477291400966170538379390534365904516923082111081362853830552306703632948270440732576514694766735973129211901071794302179`119.47753619959933*I, mmv[{2, 0}, {6, 10}, {4, 2}] -> -29.742109448132164627750657345779562917670968557593552551681842256111899050474286451883088369860106156902152461841728542624589112739410391`119.42773585613747, mmv[{2, 1}, {6, 10}, {4, 2}] -> -9.079961188636708513380692392106986576538042593739890727644237912934850151951070945444462433953557228829087532649158864919203894078698876`119.3371725343028*I, mmv[{2, 2}, {6, 10}, {4, 2}] -> 4.083704511161016902776232916635063497651014059086672219036074145771533951732689243579202659596643434699111724824601867298714448703214008`119.23892379531293, mmv[{2, 3}, {6, 10}, {4, 2}] -> 3.777371934042625293407667928838660738068042460755831384249087295738653071736516557300918857016926686670696581822355501094843431277611645`119.2465671082429*I, mmv[{2, 4}, {6, 10}, {4, 2}] -> -6.269334021344885979341455157902151825894227292673273107603850941854338006904812488928499118308649069279474577197616561217515482581526723`119.34999068657436, mmv[{2, 5}, {6, 10}, {4, 2}] -> -13.60721450972064981618782985493405054690819086185029588596981926670775832167566697741530940257380595010623723004953535468067233744627114`119.41588430071073*I, mmv[{2, 6}, {6, 10}, {4, 2}] -> 34.249730393585624516347206528285465558385543952393021075542576900492979462447887841083606807270834542913542074265780176832713244179529307`119.46567023033971, mmv[{2, 7}, {6, 10}, {4, 2}] -> 96.901008698021945315358120579562731185350759697737350208440605498648526471897589793115151217819889286687982312559619529326374946144226277`119.4930243434566*I, mmv[{2, 8}, {6, 10}, {4, 2}] -> -304.330752598881073591487810918742111822948590468986012734867210584490981213700096420545635817209847711184883617413680679295418135131461445`119.50674135847379, mmv[{3, 0}, {6, 10}, {4, 2}] -> -14.586005829896885601242054680384196988748212309306898351815896372855985470683250451417322379151963798892088213670530658413525075051155418`119.34108343457527*I, mmv[{3, 1}, {6, 10}, {4, 2}] -> 6.520574973034661627721792796095138601514797281395567319150035232114404444553011390958154669036779192763028658121811551438908464704743467`119.27903103582709, mmv[{3, 2}, {6, 10}, {4, 2}] -> 5.501705265485018895116637680511476956140851760303982957098365638122075719069605128873373430438789334360283073510624389528261154422844361`119.29046345562885*I, mmv[{3, 3}, {6, 10}, {4, 2}] -> -8.23584626484247656198931856861618227701378180466986237829083422159387148844010442992233326407427316457957284947029839095599204072956843`119.36481074682517, mmv[{3, 4}, {6, 10}, {4, 2}] -> -16.741968648794611948870583348176879750594550666245782294111599792975138161067165669084212948567592315504174565073535308460207030462526233`119.44751971902306*I, mmv[{3, 5}, {6, 10}, {4, 2}] -> 40.479987682918413835636578412648335317268585374977608769502923204539183946570744529333780066402041160121211200812897964570917573996959931`119.47683788800413, mmv[{3, 6}, {6, 10}, {4, 2}] -> 111.511300027007604679229360459843029193244808291614578209587996425735939738432193168719035643282623947544435311275173072562402574818606662`119.49997096547321*I, mmv[{3, 7}, {6, 10}, {4, 2}] -> -343.635287215687655531503574830945976957783677592910789777340708126384645275722937177891189871679900712129274225746947592753272597853226031`119.51145349737503, mmv[{3, 8}, {6, 10}, {4, 2}] -> -1170.648071007628593128616670395607800872860535352318021453074496060363330553288907790520752234734683784280742247677882516624115870559966422`119.51686852293307*I, mmv[{4, 0}, {6, 10}, {4, 2}] -> 12.116417225205462947459362878717222696599146048079521334270871022774926241852986925099818030318687821765343539068105382812308389462746699`119.30952982071696, mmv[{4, 1}, {6, 10}, {4, 2}] -> 8.777428814218741197781141841941366030304334749924969382739488361240560543818719722736857493974103233795137679822774435396308775307213644`119.32044010494148*I, mmv[{4, 2}, {6, 10}, {4, 2}] -> -11.394763418585024370129763491507032279743377024543998218958089045888713499263943474140915777457348540688336105517775186698963163845365859`119.38093358405463, mmv[{4, 3}, {6, 10}, {4, 2}] -> -21.290974881200318976676863458118322083636492016952542787902205540759099088036987573224456948225494817103093830790793028052261984624899223`119.44192784271547*I, mmv[{4, 4}, {6, 10}, {4, 2}] -> 48.996425188271408801842660345699785126490788069849293734501157526188583241129402671783768399003877111501776756291720195163670852455195889`119.49201294646807, mmv[{4, 5}, {6, 10}, {4, 2}] -> 130.694387297313570485090513721113437001956010027137235218590749763012725629393431431725026266383178316386230525251741534490464648666903748`119.50298599711203*I, mmv[{4, 6}, {6, 10}, {4, 2}] -> -393.708751356816882915597264229812871509483601913931166621501721807425155859733552004233375724206398925748969299002944285722341581959794315`119.51344050978763, mmv[{4, 7}, {6, 10}, {4, 2}] -> -1318.833866762600815024480400433626838446491377400500634491271104355798128314922202315655769680629311617530953020946011917358089252976422367`119.51831594489728*I, mmv[{4, 8}, {6, 10}, {4, 2}] -> 4857.375876629095212538566111170487767980768671619280428934490799155850274835270301068422195827650856263219750980103837148747700102456671508`119.5205367542418, mmv[{0, 0}, {6, 10}, {4, 3}] -> -296.919723324064976945967056468153498119605351395461160290076713869836936357739272170171434027164498446451753375950024136529644782719330573`119.51138921668647, mmv[{0, 1}, {6, 10}, {4, 3}] -> -75.425055671559586193691615985808650918478882982735116345193123275566013481441351514223199621766931981194018841394009967340337559470359289`119.49946222185952*I, mmv[{0, 2}, {6, 10}, {4, 3}] -> 22.295252670498949195494039925184937180714484028874782293899873361560534654712841494582232805987114135685895805758669631078908130473599855`119.47144439353285, mmv[{0, 3}, {6, 10}, {4, 3}] -> 8.471124604515880240714674111237879790610189880919948474589853221913914852784538738014963615581717010850333980423836371793264347900914444`119.4189644190301*I, mmv[{0, 4}, {6, 10}, {4, 3}] -> -4.839418359596944426168436826425366783178638121041689111179943567645817076463223613953177120634138720028050834756087781996446174956306606`119.49351453026968, mmv[{0, 5}, {6, 10}, {4, 3}] -> -4.627242879908946410805923051314772174092659875825961753562576881165086516411895631843373694003735418833697010353560578320520047593099616`119.35286796613981*I, mmv[{0, 6}, {6, 10}, {4, 3}] -> 6.939087884029141881962666040395419865473852642513694762298453142394742877761506741966128070158066900546291158257114496941076640690565276`119.38829098457262, mmv[{0, 7}, {6, 10}, {4, 3}] -> 14.126744628133549077074977115903117982264973971716101873747733536234544253740799396899640733506598535950229289274999068314412460545164841`119.43256693660662*I, mmv[{0, 8}, {6, 10}, {4, 3}] -> -34.944338390885089343118329010147875367422897388232598916570884482748468382910228238766510843426609080659327095413189957683551855263401358`119.45800363973596, mmv[{1, 0}, {6, 10}, {4, 3}] -> -92.483960805394849798689259820681523596726922997343379827923429363694857710047975385831223316520441058482981324034877295096842722978043726`119.49877170228024*I, mmv[{1, 1}, {6, 10}, {4, 3}] -> 26.724611079231147854639086949649075487357019089489943723573253748616115916434520679577700119091226443161463136613177785350184685483713101`119.47874954319006, mmv[{1, 2}, {6, 10}, {4, 3}] -> 9.765177199704302035168848610458348249673918141526544094683577361315786260643261424249123541110135807728262424308212156319667417491306491`119.44285968753799*I, mmv[{1, 3}, {6, 10}, {4, 3}] -> -5.337555534326335389837542959905144869659409812922483462346713096206648887996735542227045186634324067032374741446215759937452785635739156`119.40618057462856, mmv[{1, 4}, {6, 10}, {4, 3}] -> -4.96584240775797758461584657680278140077585595829527344642664978688202095466076447658699067339395614928029752860751832975829320372165472`119.4950918351965*I, mmv[{1, 5}, {6, 10}, {4, 3}] -> 7.328722756173079995002793208536487020434817232618221697271510928151514140987405003950836561739238447450320997178592614449751814303408804`119.43656913048639, mmv[{1, 6}, {6, 10}, {4, 3}] -> 14.660449659195735701741951092142360847252152031310704220264930093587143493065127330984499783403296030633913271359489257932169561676964777`119.47200763823182*I, mmv[{1, 7}, {6, 10}, {4, 3}] -> -35.783787937595374948936646523953991631015427024452191003150351719218897330357410908393682873539006715903341783614719685442711441555096158`119.49557964305615, mmv[{1, 8}, {6, 10}, {4, 3}] -> -100.967725458130063254773706776493738140506480527760503401570305870920991093676916455046066652794700951649265266486550893674831909612179183`119.5065972809919*I, mmv[{2, 0}, {6, 10}, {4, 3}] -> 34.565360154544323940681471844061680359314662352090500931000241362639562062468479377049121140030411971246759578352768913158695776018673956`119.49373938967483, mmv[{2, 1}, {6, 10}, {4, 3}] -> 12.206516791738148697401241088733166318062608047512073464870287194930806722497993871645812044537971842374432859922139725081865810892214442`119.46805931783366*I, mmv[{2, 2}, {6, 10}, {4, 3}] -> -6.370921812760375851228110872167629359476244586600056457573946677652423034417307622457224240848198486349563111322554511448145565892939268`119.43693945211359, mmv[{2, 3}, {6, 10}, {4, 3}] -> -5.717358720807060076732783726103154614806871049028919535006678143473614517573000373579261573967088262680686697124033636751686629897242267`119.43156875838379*I, mmv[{2, 4}, {6, 10}, {4, 3}] -> 8.261829406034501212824920808366450474855418175750852767404788503081092289556433588616321522703715668417991792494872369834274236106044426`119.50593134341175, mmv[{2, 5}, {6, 10}, {4, 3}] -> 16.236422918101078664221516155071793169833369605142824367634829340982863598462800465588923451389933213450175174241293260030926931365050222`119.48424936340888*I, mmv[{2, 6}, {6, 10}, {4, 3}] -> -38.924691663561281308476451838922249517046285755101611095386532201449798735236898332464018909500988743027811568095838459084828123719060565`119.50335618883898, mmv[{2, 7}, {6, 10}, {4, 3}] -> -108.022072849676691112476624241982342017213768417686121800376817124314488297685722729494508848480636710085707524834706589966505197152321455`119.51362106913092*I, mmv[{2, 8}, {6, 10}, {4, 3}] -> 337.686532940160273276986260772665962937203301641930757993491497110788736765199356337346555579677016772713003674208322360296317054844861996`119.5180094957771, mmv[{3, 0}, {6, 10}, {4, 3}] -> 17.358769164506937139073836699192785215493921118978987665204580316208352721803141478139955336899807575432695129307034515990397440522152132`119.41818973017968*I, mmv[{3, 1}, {6, 10}, {4, 3}] -> -8.517081837629851854420957940528788143411139127088028242437748496514269666293318764591528385107091623823703363864708189806121924177750636`119.39851070914251, mmv[{3, 2}, {6, 10}, {4, 3}] -> -7.16004198012654744520399133549066630372051454962319276343935591917889955761170232909670635906146617770289795660464160715723181906491144`119.40922309045743*I, mmv[{3, 3}, {6, 10}, {4, 3}] -> 9.892715849919474676767034201634266544984915002830854125380988344330804138673372822406648898037025672316107927306583487849453074404597609`119.4460732120329, mmv[{3, 4}, {6, 10}, {4, 3}] -> 18.856833017932570442341986363649817565092521941515761417418709810294447158707804248737346407444344757641970390373011259548548002011412875`119.51510149996136*I, mmv[{3, 5}, {6, 10}, {4, 3}] -> -44.121692801033607071213464279237050410070282495331495072624246357892529392292571269909967450786797102003301278097445543121067461196985313`119.50334448043684, mmv[{3, 6}, {6, 10}, {4, 3}] -> -119.980203987298185713364252557068252559778309394668828178534474191548854853637922873992739148998698219020695531779711798796637142388584396`119.51451086154749*I, mmv[{3, 7}, {6, 10}, {4, 3}] -> 368.73862440683109992055835616379082989592313261345228478259390878982879849530783281362700203583213505512228922015300410619591291398055393`119.51939967937092, mmv[{3, 8}, {6, 10}, {4, 3}] -> 1259.161354110932605336258554165747693560624081834938163133397131196993830028456691898782267966993249042571154674239273897963008279156657177`119.52125829225388*I, mmv[{4, 0}, {6, 10}, {4, 3}] -> -13.881776135425968515052333180436697921140554405693057581020499852544789088234839788239554048232538142502965525009371039250703665518099325`119.37102022002009, mmv[{4, 1}, {6, 10}, {4, 3}] -> -10.220676934657477784031678908327655972962481239933465199722237672953857319152307961808561159391406827062407661245966520179032266020345137`119.39033137892619*I, mmv[{4, 2}, {6, 10}, {4, 3}] -> 12.807312887153444761429870908768976458071592111278582553379188941131379300532644753839312514746543086231247809454435416946645345320524029`119.43432774411771, mmv[{4, 3}, {6, 10}, {4, 3}] -> 23.050340320392195229366605822651478611385987695937850660361268841097682147020872967568364194217251101606229521956827436055302975014263427`119.47512160760088*I, mmv[{4, 4}, {6, 10}, {4, 3}] -> -51.956452012541060532460583817534060470657220783893729174563630707124781614188649594492058505889088753976157666456158206559311604752376264`119.51982490328328, mmv[{4, 5}, {6, 10}, {4, 3}] -> -137.470714835061403569766438928618910089659403864212352623229517435651158954453987662429688381490574065984750079279064277221622369503458715`119.51359135894218*I, mmv[{4, 6}, {6, 10}, {4, 3}] -> 413.643658617522365538764420054730780088605534408970270575356946538879154258290302549407810257473800139339768666564516298370545312037658067`119.51924915391503, mmv[{4, 7}, {6, 10}, {4, 3}] -> 1388.898954438398555678388258927777607993799448272093354322823734641813759569953936355654747508155357054116937242256615465720965594532284217`119.52148427821153*I, mmv[{4, 8}, {6, 10}, {4, 3}] -> -5136.605679731545750552438086771665606933851703646257938731599453834451915329136477170133259574929499539552072039378853377327827681887364185`119.52227567098565, mmv[{0, 0}, {6, 10}, {4, 4}] -> 0.008981172911627704797894861480055444194500935901487462735506265344879970740247650036395315324644761207987263435410872789929596973182337`116.10139720767347, mmv[{0, 1}, {6, 10}, {4, 4}] -> 0.386788807462871999391779819585915613021981767724326001353959593757040262602027806774330181622857101181035534342389839433144324300275041`117.97799105313956*I, mmv[{0, 2}, {6, 10}, {4, 4}] -> -0.261709398435010460929330623847838295723295425348137977793509162713719007965405569413952937492951834507455847206167397045852617295442855`117.99355593336836, mmv[{0, 3}, {6, 10}, {4, 4}] -> 0.042243663822194594594606373717137578888561246964956501474057269697658821721355293047356402457605626013592422187649289197799087116838381`117.32146945797214*I, mmv[{0, 4}, {6, 10}, {4, 4}] -> -0.530082321230175605057906813129389815457085832121718289573069996450863843722275090043551549739338679623927627331659279729035133615147889`118.46441177044909, mmv[{0, 5}, {6, 10}, {4, 4}] -> -1.415587676133396798702052069544084111051667462190780113510442881692764631627062058072994499610560981840741902109569828668925083602114308`118.8452363948646*I, mmv[{0, 6}, {6, 10}, {4, 4}] -> 3.300788861384680446321460220318796396610328326678302167504023172787632658463611847172317581636330403760569569725388062036803896795794981`119.06139306589213, mmv[{0, 7}, {6, 10}, {4, 4}] -> 7.881305003408979326596745414522284794057659282819234375960952600785727125886506479538916976886504319396060495250897832102180734230668719`119.1760214460966*I, mmv[{0, 8}, {6, 10}, {4, 4}] -> -20.488788086666935275691044854619172313654782988913243185240228852362057161675109592128005999066619152878482066492343422140982933761983141`119.22489955849151, mmv[{1, 0}, {6, 10}, {4, 4}] -> -1.464909615122371023722342256514914500871343831565222809178814876948940285045402509266098639109089867903905441852940250321007279864228466`118.54137678151194*I, mmv[{1, 1}, {6, 10}, {4, 4}] -> 0.892999722223911698930475575274060042865122280927200931912509280937291550154050293532576106752873153924483107250121733680941734671141235`118.52663193348609, mmv[{1, 2}, {6, 10}, {4, 4}] -> 0.87981405540974932158666618731861112775177002909920281536330946493561112178053384535387126406806827739461107920954807651542902689925006`118.65449952806074*I, mmv[{1, 3}, {6, 10}, {4, 4}] -> -1.273856549667879157161666954850838469422813848613646574898867885647390264612073762321412875860072643172640077649936794946006882171021827`118.86970935644632, mmv[{1, 4}, {6, 10}, {4, 4}] -> -2.272474646330998076169870649326517421403596523620296202927675623261133646782542477775461462710261429141750717622682867847851845651622733`119.08686790587409*I, mmv[{1, 5}, {6, 10}, {4, 4}] -> 4.618035741693158254286336645252350663375337919173977020488344964814698523320799674661887455978484653777575222717409366175440750253584222`119.23282646080561, mmv[{1, 6}, {6, 10}, {4, 4}] -> 10.494447980617279861142281644213293163543848233576516830022131953789917962653485304491909989341158644690220280348556308448167929816804885`119.32376189612624*I, mmv[{1, 7}, {6, 10}, {4, 4}] -> -26.582047740254590142981423451250955921454839757879644818272913855657685253362826896894372086801796759496952058163878475553418140208003338`119.3652132142029, mmv[{1, 8}, {6, 10}, {4, 4}] -> -74.869070992423614543904974449632787658450027994057217348681071050817300604871302565532080914529136790574849678709634442699555229441983318`119.37631886580714*I, mmv[{2, 0}, {6, 10}, {4, 4}] -> 2.478622293691304956061921051735633463741431212640532222869091186991891048159995607102546437005895423603160769215873377911827545807135684`118.95515313801853, mmv[{2, 1}, {6, 10}, {4, 4}] -> 1.988422076943470352698064064537904832574328296951984662668536154962477206763559421612728902570574562735289214016553192183441338721946802`118.99461335546243*I, mmv[{2, 2}, {6, 10}, {4, 4}] -> -2.220250983654714541671081658200399025573169304997419664968739832515373969460417677701805073502454864442715987912841533317794702572398302`119.09262867370819, mmv[{2, 3}, {6, 10}, {4, 4}] -> -3.302174880935075223891924729675982890086887113910150022218869138282722704620818757613328143274900069385852282386806261655929655639314367`119.21561791056726*I, mmv[{2, 4}, {6, 10}, {4, 4}] -> 6.072366886673113092521038172843576834929343643665004677488571615167251147128750018096220661013536302136433418048557864899822836829552101`119.3353999410045, mmv[{2, 5}, {6, 10}, {4, 4}] -> 13.112575999824245123189109718793666857650703087474582881706952093942372563191031967933582542281271285111256040557671318244812571582575444`119.38891597771214*I, mmv[{2, 6}, {6, 10}, {4, 4}] -> -32.35315373358590930217314412265473389518166506843927355448209004948597774446444836173792021319757737596659406687413578698853947793533432`119.42182494243289, mmv[{2, 7}, {6, 10}, {4, 4}] -> -89.798209430786240623685086642579888687921083312975948627868257984826118731289479514818401012514794523867893957445166053946704350176184224`119.43295912281124*I, mmv[{2, 8}, {6, 10}, {4, 4}] -> 277.259754006259896413562404748415910302460348698394565729033870065010897010001041784900531796707189804905640885613662169760676407601774189`119.43226047487185, mmv[{3, 0}, {6, 10}, {4, 4}] -> 3.811432476258529994008685064155595740369975465582183858714037645487943380240060029981749073682375858556457339615784913401905747633869211`119.10876838484927*I, mmv[{3, 1}, {6, 10}, {4, 4}] -> -3.685496632579940782059626280262677339005200322013881291276185798685156394524361740451934265919966705565240812828308144229874028490258905`119.17100918574383, mmv[{3, 2}, {6, 10}, {4, 4}] -> -4.788323045895244628678087052875316137173231439432162026603811600975051648141647748870080878280183005979870012266090349339125950242368918`119.26340757344119*I, mmv[{3, 3}, {6, 10}, {4, 4}] -> 8.018549330274546896834535298206910635154285822587638693691759367321528166792390767546696531329819148376209351521032277739163988477987855`119.35322224354609, mmv[{3, 4}, {6, 10}, {4, 4}] -> 16.363214466590735243911648679714987969934335587255530155838899690473934878899427841394744380853196018284910074365899111305006625366520864`119.42939002070824*I, mmv[{3, 5}, {6, 10}, {4, 4}] -> -39.037723873786832615348025911264794692746206289085483834885287518797865888669090842967394964393074125963166067744501601858380748466192075`119.44840350694687, mmv[{3, 6}, {6, 10}, {4, 4}] -> -106.102836251846487042168651716445703102778021731603717116471228004530945784483327074428792538068049769262135178255125557840453693789328705`119.46055652765293*I, mmv[{3, 7}, {6, 10}, {4, 4}] -> 323.080664941525393215423616447046587852504141253324794016496892249982596749505645173337090626130799496606578307404425913434446590072847676`119.46183837436587, mmv[{3, 8}, {6, 10}, {4, 4}] -> 1088.76037544737815332420291024242794741838233954699486328247669402605795555264346694758006627075802851484687181673510717749419422592193162`119.45807181404044*I, mmv[{4, 0}, {6, 10}, {4, 4}] -> -6.476405221444470351065789669478733009404326796096259063676318120683119807829841868599769912613322281868564579411001877048783942993483699`119.23880193510122, mmv[{4, 1}, {6, 10}, {4, 4}] -> -7.348616497274682433572032400459446757679628708206946370045384579237279934401642747015570632458208044605842891151346579364966521167909431`119.30131733004768*I, mmv[{4, 2}, {6, 10}, {4, 4}] -> 11.044236907437482953087258491571129986720434249894727833759806093456254864105092358471494006494329861880884020990179601212010010334396356`119.37324572769064, mmv[{4, 3}, {6, 10}, {4, 4}] -> 20.975790178677327778010494316782903505847240073801818451009971185777742722598363891837745222297196496973022958665512697279511922324732627`119.42998340260948*I, mmv[{4, 4}, {6, 10}, {4, 4}] -> -47.837157407244637931319598012298661756942454757710540263847342499823683574523166878216634163025823135575400976782962319102589540669776947`119.4726900625234, mmv[{4, 5}, {6, 10}, {4, 4}] -> -126.294925062672429333622318276897861960052472349547119453109612019549861426756068173318236067455455208985728980091960644392416085395153936`119.47596419058202*I, mmv[{4, 6}, {6, 10}, {4, 4}] -> 377.010182646020806118994848175487942261863325252934354956599634303065100556163591472775705392592238513065788553216296876349356187291148318`119.47875451169456, mmv[{4, 7}, {6, 10}, {4, 4}] -> 1252.51945354238964375083304021562689263415337955820187872630543803197685222740844795380674991799267319707730073699116598085255548842980379`119.47654462277521*I, mmv[{4, 8}, {6, 10}, {4, 4}] -> -4577.607038937539133752974370127047518626919066650972440366749157608488259307456687585399159524154483724840658205876212094205453468430473128`119.47222593597947, mmv[{0, 0}, {8, 8}, {2, 2}] -> 1.67041521867450707487275`6.741705148745696*^-112, mmv[{0, 1}, {8, 8}, {2, 2}] -> -59.048395671225026672711527954020384911692826674074696536978621062652871453904895377896194531954279568687671945790533890119283247302368699`119.48361161197973*I, mmv[{0, 2}, {8, 8}, {2, 2}] -> 37.258288256134314535338901837020118464765809598050011650597561573343047420991075797204515794067212946451900992172718127466271496299922038`119.48132501051874, mmv[{0, 3}, {8, 8}, {2, 2}] -> 20.137852941274481337468922106256590419711593460669184338897340270226422942256861569704446600559681502077044760640379492788924487349243475`119.46816723587102*I, mmv[{0, 4}, {8, 8}, {2, 2}] -> -11.417208126478647688467271552394968925697346180580239632081118763056194221042828178329060809401477070366565275067349172933901499485546054`119.42395010940473, mmv[{0, 5}, {8, 8}, {2, 2}] -> -7.473593752851000853725732186686505790364304871931188996920703336620340858607085048324048819257708648362385503440506989410742522082670997`119.35900006395116*I, mmv[{0, 6}, {8, 8}, {2, 2}] -> 6.016375294602850123685748622227270365201587154203608736367578048195834877908275008037568296328419439638402469022183151703692040045440388`119.236613228866, mmv[{1, 0}, {8, 8}, {2, 2}] -> 59.048395671225026672711527954020384911692826674074696536978621062652871453904895377896194531954279568687671945790773218583245181337262105`119.481931863071*I, mmv[{1, 1}, {8, 8}, {2, 2}] -> 0.003175142785429118146498538282842209689074408030561563931317341450504709912841447510705801780630229574810321531051235340585518342076493`116.43962636200843, mmv[{1, 2}, {8, 8}, {2, 2}] -> 6.266821363801575556146271592180758734542080939914757569312137728235028545642782284573395340856802561341353161849987088887617127574383527`119.37271845103206*I, mmv[{1, 3}, {8, 8}, {2, 2}] -> -5.027572756708516427426305349086499293572982283908920706275759026659498014029405052004425313080954424618116543456833115815643442757153775`119.39548660566173, mmv[{1, 4}, {8, 8}, {2, 2}] -> -3.648458251400681090307152025398800961373924307907720545015227057861432604314875640097664671375879688417955776872506868939146474646967122`119.33477025484306*I, mmv[{1, 5}, {8, 8}, {2, 2}] -> 2.977085343459775933074469354126840260371854656670556300696858441273801813577291619500571897926134712632128867300360710519359250869587564`119.27795041462286, mmv[{1, 6}, {8, 8}, {2, 2}] -> 3.002627312083905990603607195615178578908260727438855793916911737754743064430386034569308128636350884425000701259295085115776021631997639`119.18396832979792*I, mmv[{2, 0}, {8, 8}, {2, 2}] -> -37.258288256134314535338901837020118464765809598050011650597561573343047420991075797204515794067212946451900992172910248885252962742613336`119.47473662980344, mmv[{2, 1}, {8, 8}, {2, 2}] -> -6.266821363801575556146271592180758734542080939914757569312137728235028545642782284573395340856802561341353161850085764409201061301706866`119.36439603034707*I, mmv[{2, 2}, {8, 8}, {2, 2}] -> 2.619743207419821535011`6.580930189978914*^-113, mmv[{2, 3}, {8, 8}, {2, 2}] -> -1.10723435061061814841701415717184298340774275873624504132301195389761783811770802004177513881423936552942284886807328772227446342743908`119.1635331008476*I, mmv[{2, 4}, {8, 8}, {2, 2}] -> 1.263300979129524941725201770492814801436580669404182298996900698044401124943436578455731986811769103329855332228250120409184257900045304`119.14412301142103, mmv[{2, 5}, {8, 8}, {2, 2}] -> 1.402927085827072035512890274165225867817286538037155246721000093957457324644301441666590233942157052537943722397853559728235741159204845`119.14102626155726*I, mmv[{2, 6}, {8, 8}, {2, 2}] -> -1.807422848511481343181960863834545978644760344923061590174220571456313610296659980863890454755329637352090407517897688256020056602798249`119.09604542045088, mmv[{3, 0}, {8, 8}, {2, 2}] -> -20.137852941274481337468922106256590419711593460669184338897340270226422942256861569704446600559681502077044760640542279913031687180175401`119.45358231858206*I, mmv[{3, 1}, {8, 8}, {2, 2}] -> 5.029906486655806829263981774724388317694451973811383455765277272625618975815343515924794077389717643355602129782279005585122579102613082`119.3700693678145, mmv[{3, 2}, {8, 8}, {2, 2}] -> 1.107234350610618148417014157171842983407742758736245041323011953897617838117708020041775138814239365529422848868097128284486879481563835`119.1410626539911*I, mmv[{3, 3}, {8, 8}, {2, 2}] -> 0.000428822877814611337673043210962108182320055519577530218698977696274726728166192745367760441735241443012976487290096197387790230674363`116.2223914164239, mmv[{3, 4}, {8, 8}, {2, 2}] -> 0.421692976609751320357097671603360621113557823387169682611312671492338363425534637874817981759251798329335272914251431470876563337194773`118.8892018557382*I, mmv[{3, 5}, {8, 8}, {2, 2}] -> -0.776415444379975760310009297109756459239604034979749815066586997750961100266467635130525751974950772338465610320539411479297940400627579`119.02459226688725, mmv[{3, 6}, {8, 8}, {2, 2}] -> -1.358570598449741243679487626321320719396339017365865471776496457670806429169388408971662206030310213301387089333232665778995326700161601`119.04892362758704*I, mmv[{4, 0}, {8, 8}, {2, 2}] -> 11.417208126478647688467271552394968925697346180580239632081118763056194221042828178329060809401477070366565275067488352491317614436744521`119.40854707342788, mmv[{4, 1}, {8, 8}, {2, 2}] -> 3.648458251400681090307152025398800961373924307907720545015227057861432604314875640097664671375879688417955776872553544461461619257580171`119.31211853842453*I, mmv[{4, 2}, {8, 8}, {2, 2}] -> -1.263300979129524941725201770492814801436580669404182298996900698044401124943436578455731986811769103329855332228251083587829467647290837`119.13214410408108, mmv[{4, 3}, {8, 8}, {2, 2}] -> -0.421692976609751320357097671603360621113557823387169682611312671492338363425534637874817981759251798329335272914224267275136969415279474`118.89931553095705*I, mmv[{4, 4}, {8, 8}, {2, 2}] -> -2.4830501079480770096358`6.631938380203021*^-113, mmv[{4, 5}, {8, 8}, {2, 2}] -> -0.425038534040535558432966843534040623064882236496623143780705384267941827586225189437033881617596619394754932395306596556365002866895881`118.74186685356479*I, mmv[{4, 6}, {8, 8}, {2, 2}] -> 1.186831353100667196916269734624305286853716990944562879535520750806105225419412022870099022910956945845801647570052150982304209757539286`118.96347481858625, mmv[{5, 0}, {8, 8}, {2, 2}] -> 7.473593752851000853725732186686505790364304871931188996920703336620340858607085048324048819257708648362385503440621844381258636228515102`119.35811890973265*I, mmv[{5, 1}, {8, 8}, {2, 2}] -> -2.964781665166238100256787518280826697826691325552130240463003743153096062665031010396586916026192573029738871367278416275309114980315436`119.26954319028776, mmv[{5, 2}, {8, 8}, {2, 2}] -> -1.402927085827072035512890274165225867817286538037155246721000093957457324644301441666590233942157052537943722397830929956916568030617868`119.14504992281354*I, mmv[{5, 3}, {8, 8}, {2, 2}] -> 0.780937046152850913870507371783166443474951559165771392202528599310320463726723408976240232823179508642343933825904983531862908112354229`119.04860468704483, mmv[{5, 4}, {8, 8}, {2, 2}] -> 0.425038534040535558432966843534040623064882236496623143780705384267941827586225189437033881617596619394754932395233727258047856972774556`118.76544727231993*I, mmv[{5, 5}, {8, 8}, {2, 2}] -> 0.011919188346864775542129278475825638715626977020975245851546738804433696196252465069485451215568947739815308560243516093433646277587397`117.20015685796619, mmv[{5, 6}, {8, 8}, {2, 2}] -> 1.005696530157396435639325894330042068057089328715447478457730797082656234404308024310000147365586041313042451812069808345069823341350244`118.87075137751651*I, mmv[{6, 0}, {8, 8}, {2, 2}] -> -6.016375294602850123685748622227270365201587154203608736367578048195834877908275008037568296328419439638402469022267599646375324079535192`119.31265507195654, mmv[{6, 1}, {8, 8}, {2, 2}] -> -2.931628673165995831553881611981588137648904604941737208876460877494672029471757816605147802204766105778037565200278407545076442647929012`119.24584912800641*I, mmv[{6, 2}, {8, 8}, {2, 2}] -> 1.807422848511481343181960863834545978644760344923061590174220571456313610296659980863890454755329637352090407517845427240162050758088479`119.17506127295667, mmv[{6, 3}, {8, 8}, {2, 2}] -> 1.384662598252073227130261778306665206559152392383556551778862148816382534516684279073491125993917619454146041834838720897243475344597712`119.14856419732723*I, mmv[{6, 4}, {8, 8}, {2, 2}] -> -1.186831353100667196916269734624305286853716990944562879535520750806105225419412022870099022910956945845801647569950081161017024896389377`119.04978455033411, mmv[{6, 5}, {8, 8}, {2, 2}] -> -0.868136667253945502480482576039960588117086841377280219941857255328768604171965852004439514904390532684551375697613898252550095604693602`118.88391390127961*I, mmv[{6, 6}, {8, 8}, {2, 2}] -> -0.39689606647993043112430674555643972604135370495720375747818174944656031146822355875603649753404579041701866831557264508810660407059142`118.47177831495861, mmv[{0, 0}, {8, 8}, {2, 3}] -> -2927.772372431447817640370293778948594481425496730603953102333908879859956706156405976701044575993167372284715001110097652411501823827998212`119.52155042904404, mmv[{0, 1}, {8, 8}, {2, 3}] -> -767.221721532230155735206615921938251842521468359887528027580153205577926640235701221789916794399045696841494391751063223672982667868263363`119.52008684097297*I, mmv[{0, 2}, {8, 8}, {2, 3}] -> 223.140513946055723845019777834194047745233260078829417143035221312397917567858271697237833686100639173418804452306132932666339100425814885`119.5163145823161, mmv[{0, 3}, {8, 8}, {2, 3}] -> 73.774670348753772802449639035747990596292546094310668516030341879442331230498452001210526604977613369988555098951715043653168091648935598`119.5064647727287*I, mmv[{0, 4}, {8, 8}, {2, 3}] -> -29.219933644900638746280331132379672559524978351112575239958551931758931493152140445030576102767074382045685007882136204997984004528295906`119.48278429299938, mmv[{0, 5}, {8, 8}, {2, 3}] -> -15.813574750889804919873227572302445405143084334031716759745118130883717986208633888977273031849432240946045410765859923375305786804544961`119.43867982612316*I, mmv[{0, 6}, {8, 8}, {2, 3}] -> 14.692772383374226806276323693066288207673139071772058545672125468389007439441500223225827509050092684960243446264021635904105521537878581`119.38247233274203, mmv[{1, 0}, {8, 8}, {2, 3}] -> -767.252723846804368348320101463197307503275305630310239828613267330684007117774566534583239267550526740665239939632347930964302620700106443`119.51978260145515*I, mmv[{1, 1}, {8, 8}, {2, 3}] -> 216.977953022614896399070611946631411925641708248884372122192510855706125836257153879986208994558928688540199909711656991167486479267519211`119.51675757364406, mmv[{1, 2}, {8, 8}, {2, 3}] -> 68.853444541707498812023261455545396404641921256265671481138194683949560639543464144794555331040461175963666537402464503794449745204189767`119.50967531781788*I, mmv[{1, 3}, {8, 8}, {2, 3}] -> -25.482027051104683137779705902184900351360539574059790962920101115291673709059572727118201182927796151582236735147094100093942554723995584`119.49438642237324, mmv[{1, 4}, {8, 8}, {2, 3}] -> -12.168591986464319535368179326405639149389404961061723997870497263898476796849513186817980922456792585861342629693256646084882254004476819`119.46418900865068*I, mmv[{1, 5}, {8, 8}, {2, 3}] -> 9.371812001468351531070248349362229841451988085187315715740659650804545543812053931877685863568635204000152378879627326285834267902231307`119.43524199797153, mmv[{1, 6}, {8, 8}, {2, 3}] -> 13.778800689395978809481153508124655661647358207740723668448416408791557243289428902827637358171667777254199063607848733797879430321102462`119.42628490455941*I, mmv[{2, 0}, {8, 8}, {2, 3}] -> 223.222955416065654552295835708374926953427390531362972745180952132930838231118299060489799630022836046039294191325841239929127665227819093`119.51494597480604, mmv[{2, 1}, {8, 8}, {2, 3}] -> 68.855738247254907854908170629266473350820589089627839336402286135182980193582481668999397611592264140998085914457830442562763442150654836`119.50806651520746*I, mmv[{2, 2}, {8, 8}, {2, 3}] -> -24.410255245891451851329116159587451008695412842829014423098744891590894521447937521736780690095283655714645894377274045799938020381561339`119.49364777582821, mmv[{2, 3}, {8, 8}, {2, 3}] -> -10.824009263223386506479631841787980196965983643006031259604048997045135251953137588091737743534975973292977603765285086757738404555474429`119.47212799528478*I, mmv[{2, 4}, {8, 8}, {2, 3}] -> 7.408211392681876128077876246013580341922945863505710526398996158228055252004581989851649160409890228539909358233760794595459459134518806`119.44469360358738, mmv[{2, 5}, {8, 8}, {2, 3}] -> 9.779698571366409988104569633639446072549541587728142892185264582906344975911263671687897810441077627194296795700387826532800997357308008`119.45144545367735*I, mmv[{2, 6}, {8, 8}, {2, 3}] -> -21.95539352083447673387977870074681678526558647647757009150718104193950737234167672086739288242264529068213910192228417715107648873252649`119.46995004741558, mmv[{3, 0}, {8, 8}, {2, 3}] -> 73.771229790432659238122275275166375177024544344267416733134204702592201899439925714903263184149908922436926033368821394879415913998913678`119.50292033912096*I, mmv[{3, 1}, {8, 8}, {2, 3}] -> -25.366654640489403050310616113222083213016420292764164262160083862982974174295917176064830883499662220570528228103939015922122261652182385`119.48849858842625, mmv[{3, 2}, {8, 8}, {2, 3}] -> -10.675018926226071536561984090634935754112342611901390843823292941452690504182510054604329762080882987803431612437409010677807122613999354`119.46432586882777*I, mmv[{3, 3}, {8, 8}, {2, 3}] -> 6.663893576691186995927176321499758865252067285499035200746115249785627107638457738491710952468542328755670564415166526023259349985714065`119.45321262641782, mmv[{3, 4}, {8, 8}, {2, 3}] -> 7.960075497328805300944958832421496567746769583941875315163038725418128396464110741496614949442099796159240043699219867603079484512284789`119.45297367737706*I, mmv[{3, 5}, {8, 8}, {2, 3}] -> -16.961202257891251308380879097281161926377528052660189289221093676775343919455909868191398208487586949265267037135679618955517178048593774`119.48190744075329, mmv[{3, 6}, {8, 8}, {2, 3}] -> -49.071093380407009714013218426951351147620434261625761661092933529478952708468570581294153433822128454617950781803421226629883403025101138`119.4995018494965*I, mmv[{4, 0}, {8, 8}, {2, 3}] -> -28.83827009058548195032337360678782905270930307478403114262154638392955243540109332337411124061131765070004901395731335601134142884911824`119.47704086474283, mmv[{4, 1}, {8, 8}, {2, 3}] -> -11.627513312305858402749259212855501233846935365139066916743286546991331635431213974611420053197907630496207933795531461722496136733100686`119.45378097668994*I, mmv[{4, 2}, {8, 8}, {2, 3}] -> 6.667522010336138013388827177934930301588477445702879793047185008808830582128858191167929240473125487441258771848533665241834717153513117`119.43299152956256, mmv[{4, 3}, {8, 8}, {2, 3}] -> 7.121016149175714228490743216565269766497017925809937402474315897326093739504556462315238117275028869815013365145699711005181982366829507`119.46180217250212*I, mmv[{4, 4}, {8, 8}, {2, 3}] -> -14.163136124630573507699864242913915099752145444144319029836780290996158210668171866199408324634941145859414501419954551324476283292515828`119.48042018966959, mmv[{4, 5}, {8, 8}, {2, 3}] -> -39.912388320880003619418822820961428090248867111147231033576722349580078723525761265850530307777436594156669100310028155088147502474441138`119.50401694315535*I, mmv[{4, 6}, {8, 8}, {2, 3}] -> 134.082461741991900578029184282092731980748199763993210644164492325148155419443713103705615116492932555423672551686532053548580146556215745`119.51379371853436, mmv[{5, 0}, {8, 8}, {2, 3}] -> -14.308421669222270842724101037375424434231199244950628486454173438806371457309507751662601800204683832279275646450639651806912202812439855`119.43447469767173*I, mmv[{5, 1}, {8, 8}, {2, 3}] -> 7.50294236973478516721710060590321260505080439060845007724712579706565500901999838342051800451764420139198786170583514849860493018127431`119.41612279518668, mmv[{5, 2}, {8, 8}, {2, 3}] -> 6.977750840291311620599634572986497887591877801276788478061727110548596435648465806936444564182901688123104583509828470580065316890775286`119.43037387548905*I, mmv[{5, 3}, {8, 8}, {2, 3}] -> -12.567481126419402893655938458544640056951330053865434646745110492481320827577560951745005705152323197037872385373508721149219710013978457`119.48617011285265, mmv[{5, 4}, {8, 8}, {2, 3}] -> -34.032009265387480672044404577297509891470628463364957581214356052813377871188152105388939306662944982322765711755426567424799866589237501`119.50231600531599*I, mmv[{5, 5}, {8, 8}, {2, 3}] -> 112.742301852260435783548881875063261321063636018642488168152330803219496788261103180319283115582563088409572533059152458929006168972797814`119.51515291137315, mmv[{5, 6}, {8, 8}, {2, 3}] -> 421.887826148752473098785794523494634536781564833283437752180438289218805671321105482251378874260795369452596969267996106587873399501210849`119.51963267062229*I, mmv[{6, 0}, {8, 8}, {2, 3}] -> 9.918467860203855938140782067271676064353803557948568898971377180265330146939703804257445944636865507823737604413300646421025093565423393`119.39061668279172, mmv[{6, 1}, {8, 8}, {2, 3}] -> 7.698456583201150784593849880826780735205765714577716733374282849984179797291850953965185872055528734012848823885398175545882635368955721`119.40651605781873*I, mmv[{6, 2}, {8, 8}, {2, 3}] -> -11.895579229764243226221713212106434055098033101452048163940205386962416361876868700513362405985257543793641985583679980635631121843309597`119.45731438752898, mmv[{6, 3}, {8, 8}, {2, 3}] -> -30.180711398307905607318155604620259767543596600226807022767869330332021135164376902225077144946138549945398970233602159017650885915469367`119.50578090577807*I, mmv[{6, 4}, {8, 8}, {2, 3}] -> 97.833123517818148314191959516546936648755056222620772469866838816666575400524285284363847068486277953619631968773493169855169265532020254`119.51400432879375, mmv[{6, 5}, {8, 8}, {2, 3}] -> 363.33333335017747213548302832451208459597128136334454366162430657165214746943066034284696494914649791150159453652467223435727920116440349`119.51992471902837*I, mmv[{6, 6}, {8, 8}, {2, 3}] -> -1487.071590893718574566288857062384544561968806454400899028763406217636668959803673554435249463228798385826232312127037519027482694612159471`119.5218114798287, mmv[{0, 0}, {8, 8}, {2, 4}] -> 1464.203324520103824676224072352597813610866319307159580710135303000775981852718709547732617794772221100326891317063850265647601096046783436`119.5150300299406, mmv[{0, 1}, {8, 8}, {2, 4}] -> 410.748023071866096239546413188060969462402858267909112259425608775787866285227086264846909909095045358891664794349203438024760119848685311`119.50787176856326*I, mmv[{0, 2}, {8, 8}, {2, 4}] -> -128.145258261720979026896478045285977596449195743004130210906443725998171276216075864136800545185752114223997091645228674066325390640967896`119.49380115945239, mmv[{0, 3}, {8, 8}, {2, 4}] -> -45.542010956357472129950872625694688369238703999813632110387589479484184348178587521306100123657059180993578736496517547693801587932548208`119.46660460156119*I, mmv[{0, 4}, {8, 8}, {2, 4}] -> 19.533880146145756063079594556869198193845789184932568375356724078666365998738188812812998475641168926894290466602324219352516941620344915`119.41955516031426, mmv[{0, 5}, {8, 8}, {2, 4}] -> 11.744026627902152699089079443946865918151632081449730577151714686699396500370223916678001684493903313562352716449825821088390123114651789`119.3616599115515*I, mmv[{0, 6}, {8, 8}, {2, 4}] -> -12.431553518016029605582400904981245234205820493565108715120979163684860734554909623821428993976934419614276683265190496812276432746432982`119.32239934616004, mmv[{1, 0}, {8, 8}, {2, 4}] -> 350.303675592221765806036671126489980631219538645055327656237565902005958448516340788274827067907658271851154362230907995662545362675561315`119.50389325409166*I, mmv[{1, 1}, {8, 8}, {2, 4}] -> -105.793258440903471742514099870292051280758431203293029237882985466387054851728033133674821390317472048400864041282330863392312841479114952`119.48717264819551, mmv[{1, 2}, {8, 8}, {2, 4}] -> -35.777951717904647163332474444592289759621287947558882398210797730384438449808946568858526733025575939612812323582537294350527083123734804`119.4562074536162*I, mmv[{1, 3}, {8, 8}, {2, 4}] -> 14.120927326820107365247936828979915784716524212193655397988091197269900656254688915215797217007517215159610471131867801184606734387179982`119.4040703334455, mmv[{1, 4}, {8, 8}, {2, 4}] -> 7.390805156268500440840959940873252995709678214394561786500031901914213154973014156557814698425362668527250961707508339601702953141102787`119.34111918589339*I, mmv[{1, 5}, {8, 8}, {2, 4}] -> -6.718673609876238290384353026312070034215035675021123262130281331579548627358758438283607758004536882159477499665803028208525634854333534`119.3229537898276, mmv[{1, 6}, {8, 8}, {2, 4}] -> -11.744026627902152699089079443946865918151632081449730577151714686699396500370223916678001684493903313562352716449825821088390123114651789`119.3616599115515*I, mmv[{2, 0}, {8, 8}, {2, 4}] -> -89.473801391268314564985034437091737295110233935371292451512564595582291211818017699288783564383840747458321153936698057851379160309648922`119.47491633353951, mmv[{2, 1}, {8, 8}, {2, 4}] -> -29.05719083940641964592100942701622939727777694532740304475893746961772039656039073915887383453018510251200568279794905162393041756092597`119.43386213582163*I, mmv[{2, 2}, {8, 8}, {2, 4}] -> 10.74742975087694739315678027068940313010438964458275389874945875746457944040824998102028420281482697590767070376751234652254237523803387`119.36477336543508, mmv[{2, 3}, {8, 8}, {2, 4}] -> 5.096141731434224095410285823055012938527555524877719370722028453791121540975083894901492155349223619025502483633146414897336279720424372`119.27953339038021*I, mmv[{2, 4}, {8, 8}, {2, 4}] -> -4.252971728493373869196023638530083766917254922325965769003400756668632131780046025036415445756923858648884264945720354296633955244642844`119.25913798887129, mmv[{2, 5}, {8, 8}, {2, 4}] -> -7.390805156268500440840959940873252995709678214394561786500031901914213154973014156557814698425362668527250961707508339601702953141102787`119.34111918589339*I, mmv[{2, 6}, {8, 8}, {2, 4}] -> 19.533880146145756063079594556869198193845789184932568375356724078666365998738188812812998475641168926894290466602324219352516941620344915`119.41955516031426, mmv[{3, 0}, {8, 8}, {2, 4}] -> -23.953494485147226517203281365970814709046318351078148492715535705723423883125012786128193425059885639589466532642882761603683980079674606`119.39838350408098*I, mmv[{3, 1}, {8, 8}, {2, 4}] -> 8.301089955062736174771045906985492338262966640899191441606786035647436378671442210305063979036543522526987104463372496613617993973529262`119.30175994410428, mmv[{3, 2}, {8, 8}, {2, 4}] -> 3.567013372125356920419502342495603778881693239718483961125338853199496974826602870026146472469174751826595117853987548646849950697694965`119.17917859966352*I, mmv[{3, 3}, {8, 8}, {2, 4}] -> -2.802483616520825390872868201364811797645872337648642596435087933705144903059338507922446960262946429512876869942316999312752780159941599`119.15041417314848, mmv[{3, 4}, {8, 8}, {2, 4}] -> -5.096141731434224095410285823055012938527555524877719370722028453791121540975083894901492155349223619025502483633146414897336279720424372`119.27953339038021*I, mmv[{3, 5}, {8, 8}, {2, 4}] -> 14.120927326820107365247936828979915784716524212193655397988091197269900656254688915215797217007517215159610471131867801184606734387179982`119.4040703334455, mmv[{3, 6}, {8, 8}, {2, 4}] -> 45.542010956357472129950872625694688369238703999813632110387589479484184348178587521306100123657059180993578736496517547693801587932548208`119.46660460156119*I, mmv[{4, 0}, {8, 8}, {2, 4}] -> 6.248015609490496984854493080545969055894276443674720504379758387973371004035460492893112794443237508158172976125830600785863502469730542`119.19928878672498, mmv[{4, 1}, {8, 8}, {2, 4}] -> 2.327988368276764838450009933117494541336820237414510039380167674105861235865717639261469075167895745750001233224134780961135900748953723`119.01132102554183*I, mmv[{4, 2}, {8, 8}, {2, 4}] -> -1.726140944874934885176747958726736587825320051436233011958822123412571373925045045840111774410492270114600515666342571230976636533085838`118.96846127682757, mmv[{4, 3}, {8, 8}, {2, 4}] -> -3.567013372125356920419502342495603778881693239718483961125338853199496974826602870026146472469174751826595117853987548646849950697694965`119.17917859966352*I, mmv[{4, 4}, {8, 8}, {2, 4}] -> 10.74742975087694739315678027068940313010438964458275389874945875746457944040824998102028420281482697590767070376751234652254237523803387`119.36477336543508, mmv[{4, 5}, {8, 8}, {2, 4}] -> 35.777951717904647163332474444592289759621287947558882398210797730384438449808946568858526733025575939612812323582537294350527083123734804`119.4562074536162*I, mmv[{4, 6}, {8, 8}, {2, 4}] -> -128.145258261720979026896478045285977596449195743004130210906443725998171276216075864136800545185752114223997091645228674066325390640967896`119.49380115945239, mmv[{5, 0}, {8, 8}, {2, 4}] -> 1.088491497180030726463598724278137036180332184204804980294392261161988137274194156267769943906373635746422001320195450728940976787277333`118.65956616245111*I, mmv[{5, 1}, {8, 8}, {2, 4}] -> -0.726877209833318156080620788209059813054620111588689439098326419922942915196737144449258608151123409275023469535158952953172672829621945`118.58066765875805, mmv[{5, 2}, {8, 8}, {2, 4}] -> -2.327988368276764838450009933117494541336820237414510039380167674105861235865717639261469075167895745750001233224134780961135900748953723`119.01132102554183*I, mmv[{5, 3}, {8, 8}, {2, 4}] -> 8.301089955062736174771045906985492338262966640899191441606786035647436378671442210305063979036543522526987104463372496613617993973529262`119.30175994410428, mmv[{5, 4}, {8, 8}, {2, 4}] -> 29.05719083940641964592100942701622939727777694532740304475893746961772039656039073915887383453018510251200568279794905162393041756092597`119.43386213582163*I, mmv[{5, 5}, {8, 8}, {2, 4}] -> -105.793258440903471742514099870292051280758431203293029237882985466387054851728033133674821390317472048400864041282330863392312841479114952`119.48717264819551, mmv[{5, 6}, {8, 8}, {2, 4}] -> -410.748023071866096239546413188060969462402858267909112259425608775787866285227086264846909909095045358891664794349203438024760119848685311`119.50787176856326*I, mmv[{6, 0}, {8, 8}, {2, 4}] -> 0.453540638402053851492868846313360354164631398368870011004196316073959170296272740700894531572851463062463122732583431244917230561126015`118.31796500162429, mmv[{6, 1}, {8, 8}, {2, 4}] -> -1.088491497180030726463598724278137036180332184204804980294392261161988137274194156267769943906373635746422001320195450728940976787277333`118.65956616245111*I, mmv[{6, 2}, {8, 8}, {2, 4}] -> 6.248015609490496984854493080545969055894276443674720504379758387973371004035460492893112794443237508158172976125830600785863502469730542`119.19928878672498, mmv[{6, 3}, {8, 8}, {2, 4}] -> 23.953494485147226517203281365970814709046318351078148492715535705723423883125012786128193425059885639589466532642882761603683980079674606`119.39838350408098*I, mmv[{6, 4}, {8, 8}, {2, 4}] -> -89.473801391268314564985034437091737295110233935371292451512564595582291211818017699288783564383840747458321153936698057851379160309648922`119.47491633353951, mmv[{6, 5}, {8, 8}, {2, 4}] -> -350.303675592221765806036671126489980631219538645055327656237565902005958448516340788274827067907658271851154362230907995662545362675561315`119.50389325409166*I, mmv[{6, 6}, {8, 8}, {2, 4}] -> 1464.203324520103824676224072352597813610866319307159580710135303000775981852718709547732617794772221100326891317063850265647601096046783436`119.5150300299406, mmv[{0, 0}, {8, 8}, {3, 2}] -> 2927.772372431447817640370293778948594481425496730603953102333908879859956706156405976701044575993167372284715001109575369521752057381889337`119.52157213497537, mmv[{0, 1}, {8, 8}, {3, 2}] -> 767.252723846804368348320101463197307503275305630310239828613267330684007117774566534583239267550526740665239939631997259666218302768821044`119.52012629490602*I, mmv[{0, 2}, {8, 8}, {3, 2}] -> -223.222955416065654552295835708374926953427390531362972745180952132930838231118299060489799630022836046039294191325575897717345776622024724`119.51654465117025, mmv[{0, 3}, {8, 8}, {3, 2}] -> -73.77122979043265923812227527516637517702454434426741673313420470259220189943992571490326318414990892243692603336860895051077430092198815`119.50736095192498*I, mmv[{0, 4}, {8, 8}, {3, 2}] -> 28.838270090585481950323373606787829052709303074784031142621546383929552435401093323374111240611317650700049013957143419785947570720280082`119.48481317104995, mmv[{0, 5}, {8, 8}, {3, 2}] -> 14.308421669222270842724101037375424434231199244950628486454173438806371457309507751662601800204683832279275646450513527563851220730315477`119.43594679662976*I, mmv[{0, 6}, {8, 8}, {3, 2}] -> -9.91846786020385593814078206727167606435380355794856889897137718026533014693970380425744594463686550782373760441322937468080564621979033`119.33626462198208, mmv[{1, 0}, {8, 8}, {3, 2}] -> 767.221721532230155735206615921938251842521468359887528027580153205577926640235701221789916794399045696841494391750625353239783412711170694`119.51986632427817*I, mmv[{1, 1}, {8, 8}, {3, 2}] -> -216.984104861761665315479452864554418706914289914443585152309438204766478711713284184538201485508899758341394907677942933924822499348894848`119.5169245529856, mmv[{1, 2}, {8, 8}, {3, 2}] -> -68.855738247254907854908170629266473350820589089627839336402286135182980193582481668999397611592264140998085914457648822157380836655842633`119.51014872165145*I, mmv[{1, 3}, {8, 8}, {3, 2}] -> 25.364393839602965473530367075885378220898746530671153473592113062203294492565789289141973643075547852418589066351101895186317612308493102`119.4947993975452, mmv[{1, 4}, {8, 8}, {3, 2}] -> 11.627513312305858402749259212855501233846935365139066916743286546991331635431213974611420053197907630496207933795444579819300236822751979`119.46460585908304*I, mmv[{1, 5}, {8, 8}, {3, 2}] -> -7.514861558081649942759229884379038243766431367629425323098672535870088705216250848490003455733213149131803170265987317796214843698496313`119.42107741383128, mmv[{1, 6}, {8, 8}, {3, 2}] -> -7.76723651465287625117327153997182147517576695824680036263221962086112361240802204011796618828612648832709436194257481104795906910056333`119.37075996628757*I, mmv[{2, 0}, {8, 8}, {3, 2}] -> -223.140513946055723845019777834194047745233260078829417143035221312397917567858271697237833686100639173418804452305728272565668358453201108`119.51501317330295, mmv[{2, 1}, {8, 8}, {3, 2}] -> -68.85344454170749881202326145554539640464192125626567148113819468394956063954346414479455533104046117596366653740223096480513208001025022`119.5082024910853*I, mmv[{2, 2}, {8, 8}, {3, 2}] -> 24.410255245891451851329116159587451008695412842829014423098744891590894521447937521736780690095283655714645894377125359924891082578141366`119.49402240963323, mmv[{2, 3}, {8, 8}, {3, 2}] -> 10.675018926226071536561984090634935754112342611901390843823292941452690504182510054604329762080882987803431612437312754400603023427269517`119.46834978424575*I, mmv[{2, 4}, {8, 8}, {3, 2}] -> -6.667522010336138013388827177934930301588477445702879793047185008808830582128858191167929240473125487441258771848479453788446924316666942`119.4383769787282, mmv[{2, 5}, {8, 8}, {3, 2}] -> -6.977750840291311620599634572986497887591877801276788478061727110548596435648465806936444564182901688123104583509817611209975897959189947`119.4278290130362*I, mmv[{2, 6}, {8, 8}, {3, 2}] -> 11.895579229764243226221713212106434055098033101452048163940205386962416361876868700513362405985257543793641985583723516029772112037413222`119.43245469072654, mmv[{3, 0}, {8, 8}, {3, 2}] -> -73.774670348753772802449639035747990596292546094310668516030341879442331230498452001210526604977613369988555098951319299739087162490714096`119.51194184541338*I, mmv[{3, 1}, {8, 8}, {3, 2}] -> 25.479985037400804036171739029751747455254253595395136057116772650071317867496876571187878514157628335186936847112165382414489029021567337`119.50053967753911, mmv[{3, 2}, {8, 8}, {3, 2}] -> 10.824009263223386506479631841787980196965983643006031259604048997045135251953137588091737743534975973292977603765145242254360815159174835`119.47887867763703*I, mmv[{3, 3}, {8, 8}, {3, 2}] -> -6.664644016727362565768104147118942554571127382658295878628838460754107879412748575796104533241579001280943273267832816131062467546532441`119.45206905889025, mmv[{3, 4}, {8, 8}, {3, 2}] -> -7.121016149175714228490743216565269766497017925809937402474315897326093739504556462315238117275028869815013365145654269746698757888447824`119.44804961156481*I, mmv[{3, 5}, {8, 8}, {3, 2}] -> 12.563524724868137134290502643205406320745400970202665766751161591116881384549837149630005534410123052771978852306267487088355451332793799`119.46756789162094, mmv[{3, 6}, {8, 8}, {3, 2}] -> 30.15788089848086512179872822163308334127613489708632732776579935057964204298549301588597683997798206956173488679467913311948631094749325`119.48457711302922*I, mmv[{4, 0}, {8, 8}, {3, 2}] -> 29.219933644900638746280331132379672559524978351112575239958551931758931493152140445030576102767074382045685007881731544897313262555466394`119.47298785243254, mmv[{4, 1}, {8, 8}, {3, 2}] -> 12.168591986464319535368179326405639149389404961061723997870497263898476796849513186817980922456792585861342629693023107095564588810739751`119.44864428660742*I, mmv[{4, 2}, {8, 8}, {3, 2}] -> -7.408211392681876128077876246013580341922945863505710526398996158228055252004581989851649160409890228539909358233612108720412521331485577`119.4295456954283, mmv[{4, 3}, {8, 8}, {3, 2}] -> -7.960075497328805300944958832421496567746769583941875315163038725418128396464110741496614949442099796159240043699123611325875385325537672`119.44131757427459*I, mmv[{4, 4}, {8, 8}, {3, 2}] -> 14.163136124630573507699864242913915099752145444144319029836780290996158210668171866199408324634941145859414501419900339871088490455630796`119.472481582923, mmv[{4, 5}, {8, 8}, {3, 2}] -> 34.032009265387480672044404577297509891470628463364957581214356052813377871188152105388939306662944982322765711755415708054710447657615909`119.49668038569955*I, mmv[{4, 6}, {8, 8}, {3, 2}] -> -97.833123517818148314191959516546936648755056222620772469866838816666575400524285284363847068486277953619631968773536705249310255726029833`119.50854173739592, mmv[{5, 0}, {8, 8}, {3, 2}] -> 15.81357475088980491987322757230244540514308433403171675974511813088371798620863388897727303184943224094604541076542205294210653164712254`119.42150611727457*I, mmv[{5, 1}, {8, 8}, {3, 2}] -> -9.377963840615120447479089267285236622724569750746528745857586999864898419268184236429678354518606273801347376845913269043170287983386285`119.40893437375571, mmv[{5, 2}, {8, 8}, {3, 2}] -> -9.779698571366409988104569633639446072549541587728142892185264582906344975911263671687897810441077627194296795700206206127418391862865889`119.42988611071208*I, mmv[{5, 3}, {8, 8}, {3, 2}] -> 16.958941457004813731600630059944456934259854290567178500653122875995664237725781981268540968063472581113327875382842498219712528705300343`119.46847037928713, mmv[{5, 4}, {8, 8}, {3, 2}] -> 39.912388320880003619418822820961428090248867111147231033576722349580078723525761265850530307777436594156669100309941273184951602564367103`119.49680275298549*I, mmv[{5, 5}, {8, 8}, {3, 2}] -> -112.754221040607300559091011153539086959779262995663463414003877542023930484457355645388768566798132036149387841619304628226616082490141775`119.51136696638933, mmv[{5, 6}, {8, 8}, {3, 2}] -> -363.402113281629197602062449983657125335941282607013627290882243342529091284546831428999745265377095665815840074581848869859355634895946806`119.51742113247701*I, mmv[{6, 0}, {8, 8}, {3, 2}] -> -14.692772383374226806276323693066288207673139071772058545672125468389007439441500223225827509050092684960243446263499353014355755092112352`119.37469314201158, mmv[{6, 1}, {8, 8}, {3, 2}] -> -13.778800689395978809481153508124655661647358207740723668448416408791557243289428902827637358171667777254199063607498062499795112390049084`119.40527782695834*I, mmv[{6, 2}, {8, 8}, {3, 2}] -> 21.955393520834476733879778700746816785265586476477570091507181041939507372341676720867392882422645290682139101922018834939294600126588186`119.4544222637994, mmv[{6, 3}, {8, 8}, {3, 2}] -> 49.071093380407009714013218426951351147620434261625761661092933529478952708468570581294153433822128454617950781803208782261241789947821915`119.4906810733958*I, mmv[{6, 4}, {8, 8}, {3, 2}] -> -134.082461741991900578029184282092731980748199763993210644164492325148155419443713103705615116492932555423672551686362117323186288427765055`119.50942264096925, mmv[{6, 5}, {8, 8}, {3, 2}] -> -421.887826148752473098785794523494634536781564833283437752180438289218805671321105482251378874260795369452596969267869982344812417418891523`119.51754386538003*I, mmv[{6, 6}, {8, 8}, {3, 2}] -> 1487.071590893718574566288857062384544561968806454400899028763406217636668959803673554435249463228798385826232312126966247287263247266668256`119.52060935676745, mmv[{0, 0}, {8, 8}, {3, 3}] -> 3.97724833718601868674797`7.1388575102106575*^-112, mmv[{0, 1}, {8, 8}, {3, 3}] -> 58.988561132201973714543007487002530234868826890627534200527060345231042503976428065406633682566492724293278120592362277794053097694689101`119.48545070562555*I, mmv[{0, 2}, {8, 8}, {3, 3}] -> -37.139461738999252661524427066514024297133431284580860333949294071586158937983986836494342315189872311188391818590649858995405155368278444`119.48253277459283, mmv[{0, 3}, {8, 8}, {3, 3}] -> -20.101961755569668180434041878349423435816096004734566621131568579361266291006292423258381024120667821694929598175403559029946332482159956`119.46288665752255*I, mmv[{0, 4}, {8, 8}, {3, 3}] -> 11.754273211549747266891153798485269585147016198390892168355307440717385020117926752413927777770509281906081873386654156067770954327205981`119.42691858535538, mmv[{0, 5}, {8, 8}, {3, 3}] -> 8.920359383324386486705126438905038434788968829200314856173205033880340974548343333698688419502006208213824131010268767059017147028774761`119.38220293968008*I, mmv[{0, 6}, {8, 8}, {3, 3}] -> -10.696673953795051458638700425799581409064647868742666996562582929316452250442754630005362856111515063030558272294548488607947500163890234`119.34136958805276, mmv[{1, 0}, {8, 8}, {3, 3}] -> -58.988561132201973714543007487002530234868826890627534200527060345231042503976428065406633682566492724293278120591720000390264429677777071`119.48396725529469*I, mmv[{1, 1}, {8, 8}, {3, 3}] -> 0.002979797086716193885532319618956409678906744255243811462886684701108424049063116267371362803892236934953827139804327649733366578607921`116.44368391676505, mmv[{1, 2}, {8, 8}, {3, 3}] -> -6.252287772777991561003264231756203743960010604716818703170483508001149951475556201218995647529888653804313954400615513336367942806065155`119.38069473519433*I, mmv[{1, 3}, {8, 8}, {3, 3}] -> 5.125567012129341449381010170116152286169255865251038974094857396049988566405886126496260566553980245560599694504998462117208625904319063`119.38196675679015, mmv[{1, 4}, {8, 8}, {3, 3}] -> 4.161033345470074401908047513750510744405660120174848559384506313379035323511964886365962535389640583717325193263554253517218114079102138`119.36088273016887*I, mmv[{1, 5}, {8, 8}, {3, 3}] -> -4.787518828354918522431199235451799978989101145217969251140457143063355498835949521333557869856460912615601062362484778344022677316393479`119.36115288117966, mmv[{1, 6}, {8, 8}, {3, 3}] -> -8.920359383324386486705126438905038434788968829200314856173205033880340974548343333698688419502006208213824131010268767059017147028774761`119.38220293968008*I, mmv[{2, 0}, {8, 8}, {3, 3}] -> 37.139461738999252661524427066514024297133431284580860333949294071586158937983986836494342315189872311188391818590067841498009485749258464`119.47625319493584, mmv[{2, 1}, {8, 8}, {3, 3}] -> 6.252287772777991561003264231756203743960010604716818703170483508001149951475556201218995647529888653804313954400186632254933366879395173`119.3725174888683*I, mmv[{2, 2}, {8, 8}, {3, 3}] -> 1.84319361614006894331377`7.463355585279199*^-112, mmv[{2, 3}, {8, 8}, {3, 3}] -> 1.247574419243787664050153985221982402953510799538258542718431978600237446528040959622606751996346105975770224189326014041377486694075838`119.14558886231795*I, mmv[{2, 4}, {8, 8}, {3, 3}] -> -1.984251283676364229199794560907514610498602514247572683926885274056682027241919180601081094454599952188976929047527791560786428977384334`119.25979775026016, mmv[{2, 5}, {8, 8}, {3, 3}] -> -4.161033345470074401908047513750510744405660120174848559384506313379035323511964886365962535389640583717325193263554253517218114079102138`119.36088273016887*I, mmv[{2, 6}, {8, 8}, {3, 3}] -> 11.754273211549747266891153798485269585147016198390892168355307440717385020117926752413927777770509281906081873386654156067770954327205981`119.42691858535538, mmv[{3, 0}, {8, 8}, {3, 3}] -> 20.101961755569668180434041878349423435816096004734566621131568579361266291006292423258381024120667821694929598174837719408201946239358072`119.47304897375736*I, mmv[{3, 1}, {8, 8}, {3, 3}] -> -5.123588811353708569698292262446535418066291323419654534097882945367768844892024225438760481182880173427652927970966200368483410249446681`119.38791152556998, mmv[{3, 2}, {8, 8}, {3, 3}] -> -1.247574419243787664050153985221982402953510799538258542718431978600237446528040959622606751996346105975770224188973547833670361926921082`119.15577060360586*I, mmv[{3, 3}, {8, 8}, {3, 3}] -> 0.000328317515826811805405923708392864077088792507176546573691404798710337651252241320672191588203544229806810122911614509919121421524768`115.78607769264535, mmv[{3, 4}, {8, 8}, {3, 3}] -> -1.247574419243787664050153985221982402953510799538258542718431978600237446528040959622606751996346105975770224189326014041377486694075838`119.14558886231795*I, mmv[{3, 5}, {8, 8}, {3, 3}] -> 5.125567012129341449381010170116152286169255865251038974094857396049988566405886126496260566553980245560599694504998462117208625904319063`119.38196675679015, mmv[{3, 6}, {8, 8}, {3, 3}] -> 20.101961755569668180434041878349423435816096004734566621131568579361266291006292423258381024120667821694929598175403559029946332482159956`119.46288665752255*I, mmv[{4, 0}, {8, 8}, {3, 3}] -> -11.754273211549747266891153798485269585147016198390892168355307440717385020117926752413927777770509281906081873386072138570375284708219128`119.40563754398738, mmv[{4, 1}, {8, 8}, {3, 3}] -> -4.161033345470074401908047513750510744405660120174848559384506313379035323511964886365962535389640583717325193263125372435783538152232041`119.32698329682665*I, mmv[{4, 2}, {8, 8}, {3, 3}] -> 1.984251283676364229199794560907514610498602514247572683926885274056682027241919180601081094454599952188976929047159152837558415188723584`119.23170595780589, mmv[{4, 3}, {8, 8}, {3, 3}] -> 1.247574419243787664050153985221982402953510799538258542718431978600237446528040959622606751996346105975770224188973547833670361926921082`119.15577060360586*I, mmv[{4, 4}, {8, 8}, {3, 3}] -> 1.84319361614006894331377`7.463355585279199*^-112, mmv[{4, 5}, {8, 8}, {3, 3}] -> 6.252287772777991561003264231756203743960010604716818703170483508001149951475556201218995647529888653804313954400615513336367942806065155`119.38069473519433*I, mmv[{4, 6}, {8, 8}, {3, 3}] -> -37.139461738999252661524427066514024297133431284580860333949294071586158937983986836494342315189872311188391818590649858995405155368278444`119.48253277459283, mmv[{5, 0}, {8, 8}, {3, 3}] -> -8.920359383324386486705126438905038434788968829200314856173205033880340974548343333698688419502006208213824131009626489655228479011540492`119.35600490788202*I, mmv[{5, 1}, {8, 8}, {3, 3}] -> 4.793478422528350910202263874689712798346914633728456874066230512465572346934075753868300595464245386485508716642093433643489410473723832`119.32069192346604, mmv[{5, 2}, {8, 8}, {3, 3}] -> 4.161033345470074401908047513750510744405660120174848559384506313379035323511964886365962535389640583717325193263125372435783538152232041`119.32698329682665*I, mmv[{5, 3}, {8, 8}, {3, 3}] -> -5.123588811353708569698292262446535418066291323419654534097882945367768844892024225438760481182880173427652927970966200368483410249446681`119.38791152556998, mmv[{5, 4}, {8, 8}, {3, 3}] -> -6.252287772777991561003264231756203743960010604716818703170483508001149951475556201218995647529888653804313954400186632254933366879395173`119.3725174888683*I, mmv[{5, 5}, {8, 8}, {3, 3}] -> 0.002979797086716193885532319618956409678906744255243811462886684701108424049063116267371362803892236934953827139804327649733366578607921`116.44368391676505, mmv[{5, 6}, {8, 8}, {3, 3}] -> -58.988561132201973714543007487002530234868826890627534200527060345231042503976428065406633682566492724293278120592362277794053097694689101`119.48545070562555*I, mmv[{6, 0}, {8, 8}, {3, 3}] -> 10.696673953795051458638700425799581409064647868742666996562582929316452250442754630005362856111515063030558272293753038940510296426531695`119.33271531406109, mmv[{6, 1}, {8, 8}, {3, 3}] -> 8.920359383324386486705126438905038434788968829200314856173205033880340974548343333698688419502006208213824131009626489655228479011540492`119.35600490788202*I, mmv[{6, 2}, {8, 8}, {3, 3}] -> -11.754273211549747266891153798485269585147016198390892168355307440717385020117926752413927777770509281906081873386072138570375284708219128`119.40563754398738, mmv[{6, 3}, {8, 8}, {3, 3}] -> -20.101961755569668180434041878349423435816096004734566621131568579361266291006292423258381024120667821694929598174837719408201946239358072`119.47304897375736*I, mmv[{6, 4}, {8, 8}, {3, 3}] -> 37.139461738999252661524427066514024297133431284580860333949294071586158937983986836494342315189872311188391818590067841498009485749258464`119.47625319493584, mmv[{6, 5}, {8, 8}, {3, 3}] -> 58.988561132201973714543007487002530234868826890627534200527060345231042503976428065406633682566492724293278120591720000390264429677777071`119.48396725529469*I, mmv[{6, 6}, {8, 8}, {3, 3}] -> 3.97724833718601868674797`7.1388575102106575*^-112, mmv[{0, 0}, {8, 8}, {3, 4}] -> -1487.071590893718574566288857062384544561968806454400899028763406217636668959803673554435249463228798385826232312127037519027482694612159471`119.5218114798287, mmv[{0, 1}, {8, 8}, {3, 4}] -> -421.887826148752473098785794523494634536781564833283437752180438289218805671321105482251378874260795369452596969267996106587873399501210849`119.51963267062229*I, mmv[{0, 2}, {8, 8}, {3, 4}] -> 134.082461741991900578029184282092731980748199763993210644164492325148155419443713103705615116492932555423672551686532053548580146556215745`119.51379371853436, mmv[{0, 3}, {8, 8}, {3, 4}] -> 49.071093380407009714013218426951351147620434261625761661092933529478952708468570581294153433822128454617950781803421226629883403025101138`119.4995018494965*I, mmv[{0, 4}, {8, 8}, {3, 4}] -> -21.95539352083447673387977870074681678526558647647757009150718104193950737234167672086739288242264529068213910192228417715107648873252649`119.46995004741558, mmv[{0, 5}, {8, 8}, {3, 4}] -> -13.778800689395978809481153508124655661647358207740723668448416408791557243289428902827637358171667777254199063607848733797879430321102462`119.42628490455941*I, mmv[{0, 6}, {8, 8}, {3, 4}] -> 14.692772383374226806276323693066288207673139071772058545672125468389007439441500223225827509050092684960243446264021635904105521537878581`119.38247233274203, mmv[{1, 0}, {8, 8}, {3, 4}] -> -363.33333335017747213548302832451208459597128136334454366162430657165214746943066034284696494914649791150159453652467223435727920116440349`119.51992471902837*I, mmv[{1, 1}, {8, 8}, {3, 4}] -> 112.742301852260435783548881875063261321063636018642488168152330803219496788261103180319283115582563088409572533059152458929006168972797814`119.51515291137315, mmv[{1, 2}, {8, 8}, {3, 4}] -> 39.912388320880003619418822820961428090248867111147231033576722349580078723525761265850530307777436594156669100310028155088147502474441138`119.50401694315535*I, mmv[{1, 3}, {8, 8}, {3, 4}] -> -16.961202257891251308380879097281161926377528052660189289221093676775343919455909868191398208487586949265267037135679618955517178048593774`119.48190744075329, mmv[{1, 4}, {8, 8}, {3, 4}] -> -9.779698571366409988104569633639446072549541587728142892185264582906344975911263671687897810441077627194296795700387826532800997357308008`119.45144545367735*I, mmv[{1, 5}, {8, 8}, {3, 4}] -> 9.371812001468351531070248349362229841451988085187315715740659650804545543812053931877685863568635204000152378879627326285834267902231307`119.43524199797153, mmv[{1, 6}, {8, 8}, {3, 4}] -> 15.813574750889804919873227572302445405143084334031716759745118130883717986208633888977273031849432240946045410765859923375305786804544961`119.43867982612316*I, mmv[{2, 0}, {8, 8}, {3, 4}] -> 97.833123517818148314191959516546936648755056222620772469866838816666575400524285284363847068486277953619631968773493169855169265532020254`119.51400432879375, mmv[{2, 1}, {8, 8}, {3, 4}] -> 34.032009265387480672044404577297509891470628463364957581214356052813377871188152105388939306662944982322765711755426567424799866589237501`119.50231600531599*I, mmv[{2, 2}, {8, 8}, {3, 4}] -> -14.163136124630573507699864242913915099752145444144319029836780290996158210668171866199408324634941145859414501419954551324476283292515828`119.48042018966959, mmv[{2, 3}, {8, 8}, {3, 4}] -> -7.960075497328805300944958832421496567746769583941875315163038725418128396464110741496614949442099796159240043699219867603079484512284789`119.45297367737706*I, mmv[{2, 4}, {8, 8}, {3, 4}] -> 7.408211392681876128077876246013580341922945863505710526398996158228055252004581989851649160409890228539909358233760794595459459134518806`119.44469360358738, mmv[{2, 5}, {8, 8}, {3, 4}] -> 12.168591986464319535368179326405639149389404961061723997870497263898476796849513186817980922456792585861342629693256646084882254004476819`119.46418900865068*I, mmv[{2, 6}, {8, 8}, {3, 4}] -> -29.219933644900638746280331132379672559524978351112575239958551931758931493152140445030576102767074382045685007882136204997984004528295906`119.48278429299938, mmv[{3, 0}, {8, 8}, {3, 4}] -> 30.180711398307905607318155604620259767543596600226807022767869330332021135164376902225077144946138549945398970233602159017650885915469367`119.50578090577807*I, mmv[{3, 1}, {8, 8}, {3, 4}] -> -12.567481126419402893655938458544640056951330053865434646745110492481320827577560951745005705152323197037872385373508721149219710013978457`119.48617011285265, mmv[{3, 2}, {8, 8}, {3, 4}] -> -7.121016149175714228490743216565269766497017925809937402474315897326093739504556462315238117275028869815013365145699711005181982366829507`119.46180217250212*I, mmv[{3, 3}, {8, 8}, {3, 4}] -> 6.663893576691186995927176321499758865252067285499035200746115249785627107638457738491710952468542328755670564415166526023259349985714065`119.45321262641782, mmv[{3, 4}, {8, 8}, {3, 4}] -> 10.824009263223386506479631841787980196965983643006031259604048997045135251953137588091737743534975973292977603765285086757738404555474429`119.47212799528478*I, mmv[{3, 5}, {8, 8}, {3, 4}] -> -25.482027051104683137779705902184900351360539574059790962920101115291673709059572727118201182927796151582236735147094100093942554723995584`119.49438642237324, mmv[{3, 6}, {8, 8}, {3, 4}] -> -73.774670348753772802449639035747990596292546094310668516030341879442331230498452001210526604977613369988555098951715043653168091648935598`119.5064647727287*I, mmv[{4, 0}, {8, 8}, {3, 4}] -> -11.895579229764243226221713212106434055098033101452048163940205386962416361876868700513362405985257543793641985583679980635631121843309597`119.45731438752898, mmv[{4, 1}, {8, 8}, {3, 4}] -> -6.977750840291311620599634572986497887591877801276788478061727110548596435648465806936444564182901688123104583509828470580065316890775286`119.43037387548905*I, mmv[{4, 2}, {8, 8}, {3, 4}] -> 6.667522010336138013388827177934930301588477445702879793047185008808830582128858191167929240473125487441258771848533665241834717153513117`119.43299152956256, mmv[{4, 3}, {8, 8}, {3, 4}] -> 10.675018926226071536561984090634935754112342611901390843823292941452690504182510054604329762080882987803431612437409010677807122613999354`119.46432586882777*I, mmv[{4, 4}, {8, 8}, {3, 4}] -> -24.410255245891451851329116159587451008695412842829014423098744891590894521447937521736780690095283655714645894377274045799938020381561339`119.49364777582821, mmv[{4, 5}, {8, 8}, {3, 4}] -> -68.853444541707498812023261455545396404641921256265671481138194683949560639543464144794555331040461175963666537402464503794449745204189767`119.50967531781788*I, mmv[{4, 6}, {8, 8}, {3, 4}] -> 223.140513946055723845019777834194047745233260078829417143035221312397917567858271697237833686100639173418804452306132932666339100425814885`119.5163145823161, mmv[{5, 0}, {8, 8}, {3, 4}] -> -7.698456583201150784593849880826780735205765714577716733374282849984179797291850953965185872055528734012848823885398175545882635368955721`119.40651605781873*I, mmv[{5, 1}, {8, 8}, {3, 4}] -> 7.50294236973478516721710060590321260505080439060845007724712579706565500901999838342051800451764420139198786170583514849860493018127431`119.41612279518668, mmv[{5, 2}, {8, 8}, {3, 4}] -> 11.627513312305858402749259212855501233846935365139066916743286546991331635431213974611420053197907630496207933795531461722496136733100686`119.45378097668994*I, mmv[{5, 3}, {8, 8}, {3, 4}] -> -25.366654640489403050310616113222083213016420292764164262160083862982974174295917176064830883499662220570528228103939015922122261652182385`119.48849858842625, mmv[{5, 4}, {8, 8}, {3, 4}] -> -68.855738247254907854908170629266473350820589089627839336402286135182980193582481668999397611592264140998085914457830442562763442150654836`119.50806651520746*I, mmv[{5, 5}, {8, 8}, {3, 4}] -> 216.977953022614896399070611946631411925641708248884372122192510855706125836257153879986208994558928688540199909711656991167486479267519211`119.51675757364406, mmv[{5, 6}, {8, 8}, {3, 4}] -> 767.221721532230155735206615921938251842521468359887528027580153205577926640235701221789916794399045696841494391751063223672982667868263363`119.52008684097297*I, mmv[{6, 0}, {8, 8}, {3, 4}] -> 9.918467860203855938140782067271676064353803557948568898971377180265330146939703804257445944636865507823737604413300646421025093565423393`119.39061668279172, mmv[{6, 1}, {8, 8}, {3, 4}] -> 14.308421669222270842724101037375424434231199244950628486454173438806371457309507751662601800204683832279275646450639651806912202812439855`119.43447469767173*I, mmv[{6, 2}, {8, 8}, {3, 4}] -> -28.83827009058548195032337360678782905270930307478403114262154638392955243540109332337411124061131765070004901395731335601134142884911824`119.47704086474283, mmv[{6, 3}, {8, 8}, {3, 4}] -> -73.771229790432659238122275275166375177024544344267416733134204702592201899439925714903263184149908922436926033368821394879415913998913678`119.50292033912096*I, mmv[{6, 4}, {8, 8}, {3, 4}] -> 223.222955416065654552295835708374926953427390531362972745180952132930838231118299060489799630022836046039294191325841239929127665227819093`119.51494597480604, mmv[{6, 5}, {8, 8}, {3, 4}] -> 767.252723846804368348320101463197307503275305630310239828613267330684007117774566534583239267550526740665239939632347930964302620700106443`119.51978260145515*I, mmv[{6, 6}, {8, 8}, {3, 4}] -> -2927.772372431447817640370293778948594481425496730603953102333908879859956706156405976701044575993167372284715001110097652411501823827998212`119.52155042904404, mmv[{0, 0}, {8, 8}, {4, 2}] -> -1464.20332452010382467622407235259781361086631930715958071013530300077598185271870954773261779477222110032689131706376581770491781201251918`119.51383361417317, mmv[{0, 1}, {8, 8}, {4, 2}] -> -350.374674231139675965086396710123571072478894767552446241278016762266029483474969006238987394339243050498117498289924673233244941659202015`119.5014034015388*I, mmv[{0, 2}, {8, 8}, {4, 2}] -> 89.473801391268314564985034437091737295110233935371292451512564595582291211818017699288783564383840747458321153936750318867237166154458275`119.46943391041931, mmv[{0, 3}, {8, 8}, {4, 2}] -> 23.927402485344894533752507213985470221883504976060457412713170014577847777777716916026364505096278233436707580141276706485435831435280407`119.3854911848512*I, mmv[{0, 4}, {8, 8}, {4, 2}] -> -6.248015609490496984854493080545969055894276443674720504379758387973371004035460492893112794443237508158172976125932670607150687330887178`119.17080407788694, mmv[{0, 5}, {8, 8}, {4, 2}] -> -1.226051360083481659622442042568218516120334671542972238810265802915875767506536328573330576367569144374913077434651360821460704523945602`118.65186288440104*I, mmv[{0, 6}, {8, 8}, {4, 2}] -> 0.340251494557807010755744644799519097918076011545537503952167182819161452640174376811178463495240117771574213898561858931295977580048733`118.07249002288121, mmv[{1, 0}, {8, 8}, {4, 2}] -> -410.748023071866096239546413188060969462402858267909112259425608775787866285227086264846909909095045358891664794349088583054244005703329539`119.50583764177975*I, mmv[{1, 1}, {8, 8}, {4, 2}] -> 105.805562119197009575331781706138064843303594534411455298116840164507760602640293742778806372217414188003254037215413157636362977368284863`119.48354550100538, mmv[{1, 2}, {8, 8}, {4, 2}] -> 29.057190839406419645921009427016229397277776945327403044758937469617720396560390739158873834530185102512005682797971681395249590689485285`119.42848657196849*I, mmv[{1, 3}, {8, 8}, {4, 2}] -> -8.296568353289861021210547832312082354027619116713169864470844434088077015211186436459349498188314786223108780958006924561053026261812383`119.29440434201179, mmv[{1, 4}, {8, 8}, {4, 2}] -> -2.327988368276764838450009933117494541336820237414510039380167674105861235865717639261469075167895745750001233224207650259453046643072287`119.00062044775602*I, mmv[{1, 5}, {8, 8}, {4, 2}] -> 0.750715586527047707164879345160711090485874065630639930801419897531810307589242074588229510582261304754654086655645985140039965384791442`118.57208767451077, mmv[{1, 6}, {8, 8}, {4, 2}] -> 1.226051360083481659622442042568218516120334671542972238810265802915875767506536328573330576367569144374913077434651360821460704523945602`118.65186288440104*I, mmv[{2, 0}, {8, 8}, {4, 2}] -> 128.1452582617209790268964780452859775964491957430041302109064437259981712762160758641368005451857521142239970916450894945089092756893671`119.48959414231817, mmv[{2, 1}, {8, 8}, {4, 2}] -> 35.777951717904647163332474444592289759621287947558882398210797730384438449808946568858526733025575939612812323582490618828211938513296814`119.44938466663568*I, mmv[{2, 2}, {8, 8}, {4, 2}] -> -10.747429750876947393156780270689403130104389644582753898749458757464579440408249981020284202814826975907670703767511383343897165490825558`119.35719478606069, mmv[{2, 3}, {8, 8}, {4, 2}] -> -3.567013372125356920419502342495603778881693239718483961125338853199496974826602870026146472469174751826595117854014712842589544619604999`119.17325226993435*I, mmv[{2, 4}, {8, 8}, {4, 2}] -> 1.726140944874934885176747958726736587825320051436233011958822123412571373925045045840111774410492270114600515666392232233135598073270933`118.96338359520256, mmv[{2, 5}, {8, 8}, {4, 2}] -> 2.327988368276764838450009933117494541336820237414510039380167674105861235865717639261469075167895745750001233224207650259453046643072287`119.00062044775602*I, mmv[{2, 6}, {8, 8}, {4, 2}] -> -6.248015609490496984854493080545969055894276443674720504379758387973371004035460492893112794443237508158172976125932670607150687330887178`119.17080407788694, mmv[{3, 0}, {8, 8}, {4, 2}] -> 45.54201095635747212995087262569468836923870399981363211038758947948418434817858752130610012365705918099357873649635476056969438810157843`119.4581391066515*I, mmv[{3, 1}, {8, 8}, {4, 2}] -> -14.118593596872816963410260403342026760595054522291192648498572951303779694468750451295428452698753996422124884806421911415127598041695764`119.39116177025375, mmv[{3, 2}, {8, 8}, {4, 2}] -> -5.096141731434224095410285823055012938527555524877719370722028453791121540975083894901492155349223619025502483633122574335123863666293518`119.26732923796725*I, mmv[{3, 3}, {8, 8}, {4, 2}] -> 2.803341262276454613548214287786736014010512448687797656872485889097694356515670893413182481146416912398902822916897191707528360621309185`119.1422494025387, mmv[{3, 4}, {8, 8}, {4, 2}] -> 3.567013372125356920419502342495603778881693239718483961125338853199496974826602870026146472469174751826595117854014712842589544619604999`119.17325226993435*I, mmv[{3, 5}, {8, 8}, {4, 2}] -> -8.296568353289861021210547832312082354027619116713169864470844434088077015211186436459349498188314786223108780958006924561053026261812383`119.29440434201179, mmv[{3, 6}, {8, 8}, {4, 2}] -> -23.927402485344894533752507213985470221883504976060457412713170014577847777777716916026364505096278233436707580141276706485435831435280407`119.3854911848512*I, mmv[{4, 0}, {8, 8}, {4, 2}] -> -19.533880146145756063079594556869198193845789184932568375356724078666365998738188812812998475641168926894290466602132097933535475177624124`119.40447429956288, mmv[{4, 1}, {8, 8}, {4, 2}] -> -7.390805156268500440840959940873252995709678214394561786500031901914213154973014156557814698425362668527250961707409664080119019413798231`119.31925136154351*I, mmv[{4, 2}, {8, 8}, {4, 2}] -> 4.252971728493373869196023638530083766917254922325965769003400756668632131780046025036415445756923858648884264945667959432485558813783176`119.2405466722726, mmv[{4, 3}, {8, 8}, {4, 2}] -> 5.096141731434224095410285823055012938527555524877719370722028453791121540975083894901492155349223619025502483633122574335123863666293518`119.26732923796725*I, mmv[{4, 4}, {8, 8}, {4, 2}] -> -10.747429750876947393156780270689403130104389644582753898749458757464579440408249981020284202814826975907670703767511383343897165490825558`119.35719478606069, mmv[{4, 5}, {8, 8}, {4, 2}] -> -29.057190839406419645921009427016229397277776945327403044758937469617720396560390739158873834530185102512005682797971681395249590689485285`119.42848657196849*I, mmv[{4, 6}, {8, 8}, {4, 2}] -> 89.473801391268314564985034437091737295110233935371292451512564595582291211818017699288783564383840747458321153936750318867237166154458275`119.46943391041931, mmv[{5, 0}, {8, 8}, {4, 2}] -> -11.744026627902152699089079443946865918151632081449730577151714686699396500370223916678001684493903313562352716449586492624428189079617772`119.34047658528775*I, mmv[{5, 1}, {8, 8}, {4, 2}] -> 6.725023895447096526677350102877754453593184491082246389992916014480558047184441333305019361565797341309098142727905498889696671538438704`119.29374771607945, mmv[{5, 2}, {8, 8}, {4, 2}] -> 7.390805156268500440840959940873252995709678214394561786500031901914213154973014156557814698425362668527250961707409664080119019413798231`119.31925136154351*I, mmv[{5, 3}, {8, 8}, {4, 2}] -> -14.118593596872816963410260403342026760595054522291192648498572951303779694468750451295428452698753996422124884806421911415127598041695764`119.39116177025375, mmv[{5, 4}, {8, 8}, {4, 2}] -> -35.777951717904647163332474444592289759621287947558882398210797730384438449808946568858526733025575939612812323582490618828211938513296814`119.44938466663568*I, mmv[{5, 5}, {8, 8}, {4, 2}] -> 105.805562119197009575331781706138064843303594534411455298116840164507760602640293742778806372217414188003254037215413157636362977368284863`119.48354550100538, mmv[{5, 6}, {8, 8}, {4, 2}] -> 350.374674231139675965086396710123571072478894767552446241278016762266029483474969006238987394339243050498117498289924673233244941659202015`119.5014034015388*I, mmv[{6, 0}, {8, 8}, {4, 2}] -> 12.431553518016029605582400904981245234205820493565108715120979163684860734554909623821428993976934419614276683264856413768541531331520699`119.31375152511404, mmv[{6, 1}, {8, 8}, {4, 2}] -> 11.744026627902152699089079443946865918151632081449730577151714686699396500370223916678001684493903313562352716449586492624428189079617772`119.34047658528775*I, mmv[{6, 2}, {8, 8}, {4, 2}] -> -19.533880146145756063079594556869198193845789184932568375356724078666365998738188812812998475641168926894290466602132097933535475177624124`119.40447429956288, mmv[{6, 3}, {8, 8}, {4, 2}] -> -45.54201095635747212995087262569468836923870399981363211038758947948418434817858752130610012365705918099357873649635476056969438810157843`119.4581391066515*I, mmv[{6, 4}, {8, 8}, {4, 2}] -> 128.1452582617209790268964780452859775964491957430041302109064437259981712762160758641368005451857521142239970916450894945089092756893671`119.48959414231817, mmv[{6, 5}, {8, 8}, {4, 2}] -> 410.748023071866096239546413188060969462402858267909112259425608775787866285227086264846909909095045358891664794349088583054244005703329539`119.50583764177975*I, mmv[{6, 6}, {8, 8}, {4, 2}] -> -1464.20332452010382467622407235259781361086631930715958071013530300077598185271870954773261779477222110032689131706376581770491781201251918`119.51383361417317, mmv[{0, 0}, {8, 8}, {4, 3}] -> 1487.071590893718574566288857062384544561968806454400899028763406217636668959803673554435249463228798385826232312126966247287263247266668256`119.52060935676745, mmv[{0, 1}, {8, 8}, {4, 3}] -> 363.402113281629197602062449983657125335941282607013627290882243342529091284546831428999745265377095665815840074581848869859355634895946806`119.51742113247701*I, mmv[{0, 2}, {8, 8}, {4, 3}] -> -97.833123517818148314191959516546936648755056222620772469866838816666575400524285284363847068486277953619631968773536705249310255726029833`119.50854173739592, mmv[{0, 3}, {8, 8}, {4, 3}] -> -30.15788089848086512179872822163308334127613489708632732776579935057964204298549301588597683997798206956173488679467913311948631094749325`119.48457711302922*I, mmv[{0, 4}, {8, 8}, {4, 3}] -> 11.895579229764243226221713212106434055098033101452048163940205386962416361876868700513362405985257543793641985583723516029772112037413222`119.43245469072654, mmv[{0, 5}, {8, 8}, {4, 3}] -> 7.76723651465287625117327153997182147517576695824680036263221962086112361240802204011796618828612648832709436194257481104795906910056333`119.37075996628757*I, mmv[{0, 6}, {8, 8}, {4, 3}] -> -9.91846786020385593814078206727167606435380355794856889897137718026533014693970380425744594463686550782373760441322937468080564621979033`119.33626462198208, mmv[{1, 0}, {8, 8}, {4, 3}] -> 421.887826148752473098785794523494634536781564833283437752180438289218805671321105482251378874260795369452596969267869982344812417418891523`119.51754386538003*I, mmv[{1, 1}, {8, 8}, {4, 3}] -> -112.754221040607300559091011153539086959779262995663463414003877542023930484457355645388768566798132036149387841619304628226616082490141775`119.51136696638933, mmv[{1, 2}, {8, 8}, {4, 3}] -> -34.032009265387480672044404577297509891470628463364957581214356052813377871188152105388939306662944982322765711755415708054710447657615909`119.49668038569955*I, mmv[{1, 3}, {8, 8}, {4, 3}] -> 12.563524724868137134290502643205406320745400970202665766751161591116881384549837149630005534410123052771978852306267487088355451332793799`119.46756789162094, mmv[{1, 4}, {8, 8}, {4, 3}] -> 6.977750840291311620599634572986497887591877801276788478061727110548596435648465806936444564182901688123104583509817611209975897959189947`119.4278290130362*I, mmv[{1, 5}, {8, 8}, {4, 3}] -> -7.514861558081649942759229884379038243766431367629425323098672535870088705216250848490003455733213149131803170265987317796214843698496313`119.42107741383128, mmv[{1, 6}, {8, 8}, {4, 3}] -> -14.308421669222270842724101037375424434231199244950628486454173438806371457309507751662601800204683832279275646450513527563851220730315477`119.43594679662976*I, mmv[{2, 0}, {8, 8}, {4, 3}] -> -134.082461741991900578029184282092731980748199763993210644164492325148155419443713103705615116492932555423672551686362117323186288427765055`119.50942264096925, mmv[{2, 1}, {8, 8}, {4, 3}] -> -39.912388320880003619418822820961428090248867111147231033576722349580078723525761265850530307777436594156669100309941273184951602564367103`119.49680275298549*I, mmv[{2, 2}, {8, 8}, {4, 3}] -> 14.163136124630573507699864242913915099752145444144319029836780290996158210668171866199408324634941145859414501419900339871088490455630796`119.472481582923, mmv[{2, 3}, {8, 8}, {4, 3}] -> 7.121016149175714228490743216565269766497017925809937402474315897326093739504556462315238117275028869815013365145654269746698757888447824`119.44804961156481*I, mmv[{2, 4}, {8, 8}, {4, 3}] -> -6.667522010336138013388827177934930301588477445702879793047185008808830582128858191167929240473125487441258771848479453788446924316666942`119.4383769787282, mmv[{2, 5}, {8, 8}, {4, 3}] -> -11.627513312305858402749259212855501233846935365139066916743286546991331635431213974611420053197907630496207933795444579819300236822751979`119.46460585908304*I, mmv[{2, 6}, {8, 8}, {4, 3}] -> 28.838270090585481950323373606787829052709303074784031142621546383929552435401093323374111240611317650700049013957143419785947570720280082`119.48481317104995, mmv[{3, 0}, {8, 8}, {4, 3}] -> -49.071093380407009714013218426951351147620434261625761661092933529478952708468570581294153433822128454617950781803208782261241789947821915`119.4906810733958*I, mmv[{3, 1}, {8, 8}, {4, 3}] -> 16.958941457004813731600630059944456934259854290567178500653122875995664237725781981268540968063472581113327875382842498219712528705300343`119.46847037928713, mmv[{3, 2}, {8, 8}, {4, 3}] -> 7.960075497328805300944958832421496567746769583941875315163038725418128396464110741496614949442099796159240043699123611325875385325537672`119.44131757427459*I, mmv[{3, 3}, {8, 8}, {4, 3}] -> -6.664644016727362565768104147118942554571127382658295878628838460754107879412748575796104533241579001280943273267832816131062467546532441`119.45206905889025, mmv[{3, 4}, {8, 8}, {4, 3}] -> -10.675018926226071536561984090634935754112342611901390843823292941452690504182510054604329762080882987803431612437312754400603023427269517`119.46834978424575*I, mmv[{3, 5}, {8, 8}, {4, 3}] -> 25.364393839602965473530367075885378220898746530671153473592113062203294492565789289141973643075547852418589066351101895186317612308493102`119.4947993975452, mmv[{3, 6}, {8, 8}, {4, 3}] -> 73.77122979043265923812227527516637517702454434426741673313420470259220189943992571490326318414990892243692603336860895051077430092198815`119.50736095192498*I, mmv[{4, 0}, {8, 8}, {4, 3}] -> 21.955393520834476733879778700746816785265586476477570091507181041939507372341676720867392882422645290682139101922018834939294600126588186`119.4544222637994, mmv[{4, 1}, {8, 8}, {4, 3}] -> 9.779698571366409988104569633639446072549541587728142892185264582906344975911263671687897810441077627194296795700206206127418391862865889`119.42988611071208*I, mmv[{4, 2}, {8, 8}, {4, 3}] -> -7.408211392681876128077876246013580341922945863505710526398996158228055252004581989851649160409890228539909358233612108720412521331485577`119.4295456954283, mmv[{4, 3}, {8, 8}, {4, 3}] -> -10.824009263223386506479631841787980196965983643006031259604048997045135251953137588091737743534975973292977603765145242254360815159174835`119.47887867763703*I, mmv[{4, 4}, {8, 8}, {4, 3}] -> 24.410255245891451851329116159587451008695412842829014423098744891590894521447937521736780690095283655714645894377125359924891082578141366`119.49402240963323, mmv[{4, 5}, {8, 8}, {4, 3}] -> 68.855738247254907854908170629266473350820589089627839336402286135182980193582481668999397611592264140998085914457648822157380836655842633`119.51014872165145*I, mmv[{4, 6}, {8, 8}, {4, 3}] -> -223.222955416065654552295835708374926953427390531362972745180952132930838231118299060489799630022836046039294191325575897717345776622024724`119.51654465117025, mmv[{5, 0}, {8, 8}, {4, 3}] -> 13.778800689395978809481153508124655661647358207740723668448416408791557243289428902827637358171667777254199063607498062499795112390049084`119.40527782695834*I, mmv[{5, 1}, {8, 8}, {4, 3}] -> -9.377963840615120447479089267285236622724569750746528745857586999864898419268184236429678354518606273801347376845913269043170287983386285`119.40893437375571, mmv[{5, 2}, {8, 8}, {4, 3}] -> -12.168591986464319535368179326405639149389404961061723997870497263898476796849513186817980922456792585861342629693023107095564588810739751`119.44864428660742*I, mmv[{5, 3}, {8, 8}, {4, 3}] -> 25.479985037400804036171739029751747455254253595395136057116772650071317867496876571187878514157628335186936847112165382414489029021567337`119.50053967753911, mmv[{5, 4}, {8, 8}, {4, 3}] -> 68.85344454170749881202326145554539640464192125626567148113819468394956063954346414479455533104046117596366653740223096480513208001025022`119.5082024910853*I, mmv[{5, 5}, {8, 8}, {4, 3}] -> -216.984104861761665315479452864554418706914289914443585152309438204766478711713284184538201485508899758341394907677942933924822499348894848`119.5169245529856, mmv[{5, 6}, {8, 8}, {4, 3}] -> -767.252723846804368348320101463197307503275305630310239828613267330684007117774566534583239267550526740665239939631997259666218302768821044`119.52012629490602*I, mmv[{6, 0}, {8, 8}, {4, 3}] -> -14.692772383374226806276323693066288207673139071772058545672125468389007439441500223225827509050092684960243446263499353014355755092112352`119.37469314201158, mmv[{6, 1}, {8, 8}, {4, 3}] -> -15.81357475088980491987322757230244540514308433403171675974511813088371798620863388897727303184943224094604541076542205294210653164712254`119.42150611727457*I, mmv[{6, 2}, {8, 8}, {4, 3}] -> 29.219933644900638746280331132379672559524978351112575239958551931758931493152140445030576102767074382045685007881731544897313262555466394`119.47298785243254, mmv[{6, 3}, {8, 8}, {4, 3}] -> 73.774670348753772802449639035747990596292546094310668516030341879442331230498452001210526604977613369988555098951319299739087162490714096`119.51194184541338*I, mmv[{6, 4}, {8, 8}, {4, 3}] -> -223.140513946055723845019777834194047745233260078829417143035221312397917567858271697237833686100639173418804452305728272565668358453201108`119.51501317330295, mmv[{6, 5}, {8, 8}, {4, 3}] -> -767.221721532230155735206615921938251842521468359887528027580153205577926640235701221789916794399045696841494391750625353239783412711170694`119.51986632427817*I, mmv[{6, 6}, {8, 8}, {4, 3}] -> 2927.772372431447817640370293778948594481425496730603953102333908879859956706156405976701044575993167372284715001109575369521752057381889337`119.52157213497537, mmv[{0, 0}, {8, 8}, {4, 4}] -> -0.39689606647993043112430674555643972604135370495720375747818174944656031146822355875603649753404579041701866831557264508810660407059142`118.47177831495861, mmv[{0, 1}, {8, 8}, {4, 4}] -> -1.005696530157396435639325894330042068057089328715447478457730797082656234404308024310000147365586041313042451812069808345069823341350244`118.87075137751651*I, mmv[{0, 2}, {8, 8}, {4, 4}] -> 1.186831353100667196916269734624305286853716990944562879535520750806105225419412022870099022910956945845801647570052150982304209757539286`118.96347481858625, mmv[{0, 3}, {8, 8}, {4, 4}] -> 1.358570598449741243679487626321320719396339017365865471776496457670806429169388408971662206030310213301387089333232665778995326700161601`119.04892362758704*I, mmv[{0, 4}, {8, 8}, {4, 4}] -> -1.807422848511481343181960863834545978644760344923061590174220571456313610296659980863890454755329637352090407517897688256020056602798249`119.09604542045088, mmv[{0, 5}, {8, 8}, {4, 4}] -> -3.002627312083905990603607195615178578908260727438855793916911737754743064430386034569308128636350884425000701259295085115776021631997639`119.18396832979792*I, mmv[{0, 6}, {8, 8}, {4, 4}] -> 6.016375294602850123685748622227270365201587154203608736367578048195834877908275008037568296328419439638402469022183151703692040045440388`119.236613228866, mmv[{1, 0}, {8, 8}, {4, 4}] -> 0.868136667253945502480482576039960588117086841377280219941857255328768604171965852004439514904390532684551375697613898252550095604693602`118.88391390127961*I, mmv[{1, 1}, {8, 8}, {4, 4}] -> 0.011919188346864775542129278475825638715626977020975245851546738804433696196252465069485451215568947739815308560243516093433646277587397`117.20015685796619, mmv[{1, 2}, {8, 8}, {4, 4}] -> 0.425038534040535558432966843534040623064882236496623143780705384267941827586225189437033881617596619394754932395306596556365002866895881`118.74186685356479*I, mmv[{1, 3}, {8, 8}, {4, 4}] -> -0.776415444379975760310009297109756459239604034979749815066586997750961100266467635130525751974950772338465610320539411479297940400627579`119.02459226688725, mmv[{1, 4}, {8, 8}, {4, 4}] -> -1.402927085827072035512890274165225867817286538037155246721000093957457324644301441666590233942157052537943722397853559728235741159204845`119.14102626155726*I, mmv[{1, 5}, {8, 8}, {4, 4}] -> 2.977085343459775933074469354126840260371854656670556300696858441273801813577291619500571897926134712632128867300360710519359250869587564`119.27795041462286, mmv[{1, 6}, {8, 8}, {4, 4}] -> 7.473593752851000853725732186686505790364304871931188996920703336620340858607085048324048819257708648362385503440506989410742522082670997`119.35900006395116*I, mmv[{2, 0}, {8, 8}, {4, 4}] -> -1.186831353100667196916269734624305286853716990944562879535520750806105225419412022870099022910956945845801647569950081161017024896389377`119.04978455033411, mmv[{2, 1}, {8, 8}, {4, 4}] -> -0.425038534040535558432966843534040623064882236496623143780705384267941827586225189437033881617596619394754932395233727258047856972774556`118.76544727231993*I, mmv[{2, 2}, {8, 8}, {4, 4}] -> -2.4830501079480770096358`6.631938380203021*^-113, mmv[{2, 3}, {8, 8}, {4, 4}] -> -0.421692976609751320357097671603360621113557823387169682611312671492338363425534637874817981759251798329335272914251431470876563337194773`118.8892018557382*I, mmv[{2, 4}, {8, 8}, {4, 4}] -> 1.263300979129524941725201770492814801436580669404182298996900698044401124943436578455731986811769103329855332228250120409184257900045304`119.14412301142103, mmv[{2, 5}, {8, 8}, {4, 4}] -> 3.648458251400681090307152025398800961373924307907720545015227057861432604314875640097664671375879688417955776872506868939146474646967122`119.33477025484306*I, mmv[{2, 6}, {8, 8}, {4, 4}] -> -11.417208126478647688467271552394968925697346180580239632081118763056194221042828178329060809401477070366565275067349172933901499485546054`119.42395010940473, mmv[{3, 0}, {8, 8}, {4, 4}] -> -1.384662598252073227130261778306665206559152392383556551778862148816382534516684279073491125993917619454146041834838720897243475344597712`119.14856419732723*I, mmv[{3, 1}, {8, 8}, {4, 4}] -> 0.780937046152850913870507371783166443474951559165771392202528599310320463726723408976240232823179508642343933825904983531862908112354229`119.04860468704483, mmv[{3, 2}, {8, 8}, {4, 4}] -> 0.421692976609751320357097671603360621113557823387169682611312671492338363425534637874817981759251798329335272914224267275136969415279474`118.89931553095705*I, mmv[{3, 3}, {8, 8}, {4, 4}] -> 0.000428822877814611337673043210962108182320055519577530218698977696274726728166192745367760441735241443012976487290096197387790230674363`116.2223914164239, mmv[{3, 4}, {8, 8}, {4, 4}] -> 1.10723435061061814841701415717184298340774275873624504132301195389761783811770802004177513881423936552942284886807328772227446342743908`119.1635331008476*I, mmv[{3, 5}, {8, 8}, {4, 4}] -> -5.027572756708516427426305349086499293572982283908920706275759026659498014029405052004425313080954424618116543456833115815643442757153775`119.39548660566173, mmv[{3, 6}, {8, 8}, {4, 4}] -> -20.137852941274481337468922106256590419711593460669184338897340270226422942256861569704446600559681502077044760640379492788924487349243475`119.46816723587102*I, mmv[{4, 0}, {8, 8}, {4, 4}] -> 1.807422848511481343181960863834545978644760344923061590174220571456313610296659980863890454755329637352090407517845427240162050758088479`119.17506127295667, mmv[{4, 1}, {8, 8}, {4, 4}] -> 1.402927085827072035512890274165225867817286538037155246721000093957457324644301441666590233942157052537943722397830929956916568030617868`119.14504992281354*I, mmv[{4, 2}, {8, 8}, {4, 4}] -> -1.263300979129524941725201770492814801436580669404182298996900698044401124943436578455731986811769103329855332228251083587829467647290837`119.13214410408108, mmv[{4, 3}, {8, 8}, {4, 4}] -> -1.107234350610618148417014157171842983407742758736245041323011953897617838117708020041775138814239365529422848868097128284486879481563835`119.1410626539911*I, mmv[{4, 4}, {8, 8}, {4, 4}] -> 2.619743207419821535011`6.580930189978914*^-113, mmv[{4, 5}, {8, 8}, {4, 4}] -> -6.266821363801575556146271592180758734542080939914757569312137728235028545642782284573395340856802561341353161849987088887617127574383527`119.37271845103206*I, mmv[{4, 6}, {8, 8}, {4, 4}] -> 37.258288256134314535338901837020118464765809598050011650597561573343047420991075797204515794067212946451900992172718127466271496299922038`119.48132501051874, mmv[{5, 0}, {8, 8}, {4, 4}] -> 2.931628673165995831553881611981588137648904604941737208876460877494672029471757816605147802204766105778037565200278407545076442647929012`119.24584912800641*I, mmv[{5, 1}, {8, 8}, {4, 4}] -> -2.964781665166238100256787518280826697826691325552130240463003743153096062665031010396586916026192573029738871367278416275309114980315436`119.26954319028776, mmv[{5, 2}, {8, 8}, {4, 4}] -> -3.648458251400681090307152025398800961373924307907720545015227057861432604314875640097664671375879688417955776872553544461461619257580171`119.31211853842453*I, mmv[{5, 3}, {8, 8}, {4, 4}] -> 5.029906486655806829263981774724388317694451973811383455765277272625618975815343515924794077389717643355602129782279005585122579102613082`119.3700693678145, mmv[{5, 4}, {8, 8}, {4, 4}] -> 6.266821363801575556146271592180758734542080939914757569312137728235028545642782284573395340856802561341353161850085764409201061301706866`119.36439603034707*I, mmv[{5, 5}, {8, 8}, {4, 4}] -> 0.003175142785429118146498538282842209689074408030561563931317341450504709912841447510705801780630229574810321531051235340585518342076493`116.43962636200843, mmv[{5, 6}, {8, 8}, {4, 4}] -> 59.048395671225026672711527954020384911692826674074696536978621062652871453904895377896194531954279568687671945790533890119283247302368699`119.48361161197973*I, mmv[{6, 0}, {8, 8}, {4, 4}] -> -6.016375294602850123685748622227270365201587154203608736367578048195834877908275008037568296328419439638402469022267599646375324079535192`119.31265507195654, mmv[{6, 1}, {8, 8}, {4, 4}] -> -7.473593752851000853725732186686505790364304871931188996920703336620340858607085048324048819257708648362385503440621844381258636228515102`119.35811890973265*I, mmv[{6, 2}, {8, 8}, {4, 4}] -> 11.417208126478647688467271552394968925697346180580239632081118763056194221042828178329060809401477070366565275067488352491317614436744521`119.40854707342788, mmv[{6, 3}, {8, 8}, {4, 4}] -> 20.137852941274481337468922106256590419711593460669184338897340270226422942256861569704446600559681502077044760640542279913031687180175401`119.45358231858206*I, mmv[{6, 4}, {8, 8}, {4, 4}] -> -37.258288256134314535338901837020118464765809598050011650597561573343047420991075797204515794067212946451900992172910248885252962742613336`119.47473662980344, mmv[{6, 5}, {8, 8}, {4, 4}] -> -59.048395671225026672711527954020384911692826674074696536978621062652871453904895377896194531954279568687671945790773218583245181337262105`119.481931863071*I, mmv[{6, 6}, {8, 8}, {4, 4}] -> 1.67041521867450707487275`6.741705148745696*^-112, mmv[{0, 0}, {10, 6}, {2, 2}] -> -4577.607038937539133752974370127047518626919066650972440366749157608488259307456687585399159524154483724840658205876212094205453468430473128`119.47222593597947, mmv[{0, 1}, {10, 6}, {2, 2}] -> -1088.76037544737815332420291024242794741838233954699486328247669402605795555264346694758006627075802851484687181673510717749419422592193162`119.45807181404044*I, mmv[{0, 2}, {10, 6}, {2, 2}] -> 277.259754006259896413562404748415910302460348698394565729033870065010897010001041784900531796707189804905640885613662169760676407601774189`119.43226047487185, mmv[{0, 3}, {10, 6}, {2, 2}] -> 74.869070992423614543904974449632787658450027994057217348681071050817300604871302565532080914529136790574849678709634442699555229441983318`119.37631886580714*I, mmv[{0, 4}, {10, 6}, {2, 2}] -> -20.488788086666935275691044854619172313654782988913243185240228852362057161675109592128005999066619152878482066492343422140982933761983141`119.22489955849151, mmv[{1, 0}, {10, 6}, {2, 2}] -> -1252.51945354238964375083304021562689263415337955820187872630543803197685222740844795380674991799267319707730073699116598085255548842980379`119.47654462277521*I, mmv[{1, 1}, {10, 6}, {2, 2}] -> 323.080664941525393215423616447046587852504141253324794016496892249982596749505645173337090626130799496606578307404425913434446590072847676`119.46183837436587, mmv[{1, 2}, {10, 6}, {2, 2}] -> 89.798209430786240623685086642579888687921083312975948627868257984826118731289479514818401012514794523867893957445166053946704350176184224`119.43295912281124*I, mmv[{1, 3}, {10, 6}, {2, 2}] -> -26.582047740254590142981423451250955921454839757879644818272913855657685253362826896894372086801796759496952058163878475553418140208003338`119.3652132142029, mmv[{1, 4}, {10, 6}, {2, 2}] -> -7.881305003408979326596745414522284794057659282819234375960952600785727125886506479538916976886504319396060495250897832102180734230668719`119.1760214460966*I, mmv[{2, 0}, {10, 6}, {2, 2}] -> 377.010182646020806118994848175487942261863325252934354956599634303065100556163591472775705392592238513065788553216296876349356187291148318`119.47875451169456, mmv[{2, 1}, {10, 6}, {2, 2}] -> 106.102836251846487042168651716445703102778021731603717116471228004530945784483327074428792538068049769262135178255125557840453693789328705`119.46055652765293*I, mmv[{2, 2}, {10, 6}, {2, 2}] -> -32.35315373358590930217314412265473389518166506843927355448209004948597774446444836173792021319757737596659406687413578698853947793533432`119.42182494243289, mmv[{2, 3}, {10, 6}, {2, 2}] -> -10.494447980617279861142281644213293163543848233576516830022131953789917962653485304491909989341158644690220280348556308448167929816804885`119.32376189612624*I, mmv[{2, 4}, {10, 6}, {2, 2}] -> 3.300788861384680446321460220318796396610328326678302167504023172787632658463611847172317581636330403760569569725388062036803896795794981`119.06139306589213, mmv[{3, 0}, {10, 6}, {2, 2}] -> 126.294925062672429333622318276897861960052472349547119453109612019549861426756068173318236067455455208985728980091960644392416085395153936`119.47596419058202*I, mmv[{3, 1}, {10, 6}, {2, 2}] -> -39.037723873786832615348025911264794692746206289085483834885287518797865888669090842967394964393074125963166067744501601858380748466192075`119.44840350694687, mmv[{3, 2}, {10, 6}, {2, 2}] -> -13.112575999824245123189109718793666857650703087474582881706952093942372563191031967933582542281271285111256040557671318244812571582575444`119.38891597771214*I, mmv[{3, 3}, {10, 6}, {2, 2}] -> 4.618035741693158254286336645252350663375337919173977020488344964814698523320799674661887455978484653777575222717409366175440750253584222`119.23282646080561, mmv[{3, 4}, {10, 6}, {2, 2}] -> 1.415587676133396798702052069544084111051667462190780113510442881692764631627062058072994499610560981840741902109569828668925083602114308`118.8452363948646*I, mmv[{4, 0}, {10, 6}, {2, 2}] -> -47.837157407244637931319598012298661756942454757710540263847342499823683574523166878216634163025823135575400976782962319102589540669776947`119.4726900625234, mmv[{4, 1}, {10, 6}, {2, 2}] -> -16.363214466590735243911648679714987969934335587255530155838899690473934878899427841394744380853196018284910074365899111305006625366520864`119.42939002070824*I, mmv[{4, 2}, {10, 6}, {2, 2}] -> 6.072366886673113092521038172843576834929343643665004677488571615167251147128750018096220661013536302136433418048557864899822836829552101`119.3353999410045, mmv[{4, 3}, {10, 6}, {2, 2}] -> 2.272474646330998076169870649326517421403596523620296202927675623261133646782542477775461462710261429141750717622682867847851845651622733`119.08686790587409*I, mmv[{4, 4}, {10, 6}, {2, 2}] -> -0.530082321230175605057906813129389815457085832121718289573069996450863843722275090043551549739338679623927627331659279729035133615147889`118.46441177044909, mmv[{5, 0}, {10, 6}, {2, 2}] -> -20.975790178677327778010494316782903505847240073801818451009971185777742722598363891837745222297196496973022958665512697279511922324732627`119.42998340260948*I, mmv[{5, 1}, {10, 6}, {2, 2}] -> 8.018549330274546896834535298206910635154285822587638693691759367321528166792390767546696531329819148376209351521032277739163988477987855`119.35322224354609, mmv[{5, 2}, {10, 6}, {2, 2}] -> 3.302174880935075223891924729675982890086887113910150022218869138282722704620818757613328143274900069385852282386806261655929655639314367`119.21561791056726*I, mmv[{5, 3}, {10, 6}, {2, 2}] -> -1.273856549667879157161666954850838469422813848613646574898867885647390264612073762321412875860072643172640077649936794946006882171021827`118.86970935644632, mmv[{5, 4}, {10, 6}, {2, 2}] -> -0.042243663822194594594606373717137578888561246964956501474057269697658821721355293047356402457605626013592422187649289197799087116838381`117.32146945797214*I, mmv[{6, 0}, {10, 6}, {2, 2}] -> 11.044236907437482953087258491571129986720434249894727833759806093456254864105092358471494006494329861880884020990179601212010010334396356`119.37324572769064, mmv[{6, 1}, {10, 6}, {2, 2}] -> 4.788323045895244628678087052875316137173231439432162026603811600975051648141647748870080878280183005979870012266090349339125950242368918`119.26340757344119*I, mmv[{6, 2}, {10, 6}, {2, 2}] -> -2.220250983654714541671081658200399025573169304997419664968739832515373969460417677701805073502454864442715987912841533317794702572398302`119.09262867370819, mmv[{6, 3}, {10, 6}, {2, 2}] -> -0.87981405540974932158666618731861112775177002909920281536330946493561112178053384535387126406806827739461107920954807651542902689925006`118.65449952806074*I, mmv[{6, 4}, {10, 6}, {2, 2}] -> -0.261709398435010460929330623847838295723295425348137977793509162713719007965405569413952937492951834507455847206167397045852617295442855`117.99355593336836, mmv[{7, 0}, {10, 6}, {2, 2}] -> 7.348616497274682433572032400459446757679628708206946370045384579237279934401642747015570632458208044605842891151346579364966521167909431`119.30131733004768*I, mmv[{7, 1}, {10, 6}, {2, 2}] -> -3.685496632579940782059626280262677339005200322013881291276185798685156394524361740451934265919966705565240812828308144229874028490258905`119.17100918574383, mmv[{7, 2}, {10, 6}, {2, 2}] -> -1.988422076943470352698064064537904832574328296951984662668536154962477206763559421612728902570574562735289214016553192183441338721946802`118.99461335546243*I, mmv[{7, 3}, {10, 6}, {2, 2}] -> 0.892999722223911698930475575274060042865122280927200931912509280937291550154050293532576106752873153924483107250121733680941734671141235`118.52663193348609, mmv[{7, 4}, {10, 6}, {2, 2}] -> -0.386788807462871999391779819585915613021981767724326001353959593757040262602027806774330181622857101181035534342389839433144324300275041`117.97799105313956*I, mmv[{8, 0}, {10, 6}, {2, 2}] -> -6.476405221444470351065789669478733009404326796096259063676318120683119807829841868599769912613322281868564579411001877048783942993483699`119.23880193510122, mmv[{8, 1}, {10, 6}, {2, 2}] -> -3.811432476258529994008685064155595740369975465582183858714037645487943380240060029981749073682375858556457339615784913401905747633869211`119.10876838484927*I, mmv[{8, 2}, {10, 6}, {2, 2}] -> 2.478622293691304956061921051735633463741431212640532222869091186991891048159995607102546437005895423603160769215873377911827545807135684`118.95515313801853, mmv[{8, 3}, {10, 6}, {2, 2}] -> 1.464909615122371023722342256514914500871343831565222809178814876948940285045402509266098639109089867903905441852940250321007279864228466`118.54137678151194*I, mmv[{8, 4}, {10, 6}, {2, 2}] -> 0.008981172911627704797894861480055444194500935901487462735506265344879970740247650036395315324644761207987263435410872789929596973182337`116.10139720767347, mmv[{0, 0}, {10, 6}, {2, 3}] -> 5135.187122826660879946869993962973442054437485408968431023166321870957473799263015308057186722712008464600827648577631002811745592082558045`119.52209162885318, mmv[{0, 1}, {10, 6}, {2, 3}] -> 1258.785744339531773834974575837614883590457001927290507146301296174102866704059414366175411102784343601001280873549100190034955721119309823`119.5207582840657*I, mmv[{0, 2}, {10, 6}, {2, 3}] -> -338.430154658510360655322785235835079182867371405398248828059385073882331818102633662509185660759678274957007918548251885475257536153190151`119.52159680606054, mmv[{0, 3}, {10, 6}, {2, 3}] -> -103.314432537418534811859079282259020244610894218813756380253782560131737506519763306541577027082964648191509514038864323868450542831926586`119.50405462045285*I, mmv[{0, 4}, {10, 6}, {2, 3}] -> 40.362159788733552028946887706228826289261679769896101282264932299092731783962632735335594316940292953567295314128721020821510430018877998`119.46057439899386, mmv[{1, 0}, {10, 6}, {2, 3}] -> 1388.446484762115822073760431028606722531346813464856058662333304183763971728324888568414445345925071524734027604110953386014626514476153191`119.52113623045365*I, mmv[{1, 1}, {10, 6}, {2, 3}] -> -368.979929032273738332796417743000338030295787575376379186056603344996546273179479620509085365614872622418769531824185460698466012417251562`119.51856932811353, mmv[{1, 2}, {10, 6}, {2, 3}] -> -109.129740487882794402038250684144738305324137114449738318877814936805460409452604583887649972654824862280138005384546713134325170433968368`119.519518127233*I, mmv[{1, 3}, {10, 6}, {2, 3}] -> 38.457537758594128399280551053517496135484265887148649921441797834241002546928492823336004785466190732350274341886825005099377132268546927`119.4932086204255, mmv[{1, 4}, {10, 6}, {2, 3}] -> 20.323413777728633887785438373031685571569506669992935918601482854946934746487425635310486817312531979933297531208522184910113142721791459`119.45128617054895*I, mmv[{2, 0}, {10, 6}, {2, 3}] -> -413.692159706732354742691676095054057211511686180510043026533490010806757741558063191880666870612736325141276190108085698658371871039983715`119.51850106284651, mmv[{2, 1}, {10, 6}, {2, 3}] -> -120.665070628125222580789043641536764758628875876424650149077832163375499830802101467807161452669868295743222299354549290287579476517221304`119.51286634008446*I, mmv[{2, 2}, {10, 6}, {2, 3}] -> 40.67918133675076007800628020515611728685470249930082003564203465586575927468658330562754795962152426110633390879190100650540056241461909`119.51478718245976, mmv[{2, 3}, {10, 6}, {2, 3}] -> 18.768398982617247295815466920344991736778154074857661407826287886576666427406382730660036859420204081101202138262886907909085022374275569`119.47596153871243*I, mmv[{2, 4}, {10, 6}, {2, 3}] -> -17.044961292858705935330193160554808993056237371482335556642488626859376704338748592934502726614126722859982921264586266189422451781196739`119.4554010386597, mmv[{3, 0}, {10, 6}, {2, 3}] -> -137.944506866393614298403004478506407539401122755041254351126794477792761087977937962450955412922026081442165855029912798516056938541746932`119.51194211737479*I, mmv[{3, 1}, {10, 6}, {2, 3}] -> 45.417193664609460973427821574099190595562877928585802826636083140985490629571520393020215009347480856176426161747075706807700759685451923`119.50033962957959, mmv[{3, 2}, {10, 6}, {2, 3}] -> 19.297266228158103560008594306954611751978671166940536590309814077618344638428387087527660592618219294750617504235867029831836119307538785`119.50685706362167*I, mmv[{3, 3}, {10, 6}, {2, 3}] -> -14.864515779811065163704828442941191871626981418201544728370058983920142996951417424152284023374547755089638095502474206586175657322404164`119.47003091133612, mmv[{3, 4}, {10, 6}, {2, 3}] -> -24.80970575958407148205634818718463513913548337492315853282033214143626520600475836191227144020900738610936521312301583254403863986692171`119.47975390624858*I, mmv[{4, 0}, {10, 6}, {2, 3}] -> 52.986664046872822620310605296297289844624054382469033473596385507502249240513042268467607134341272246127542552097403912192765233744789411`119.5074401166398, mmv[{4, 1}, {10, 6}, {2, 3}] -> 21.28781470582366860225259467726962196468184240576255259620213381623904243999873998366268344689554989101563192541543986457159820294654513`119.4911570492053*I, mmv[{4, 2}, {10, 6}, {2, 3}] -> -14.239315560103346913275317759759346421738990824983591746807601186761355137511296887679788735888915465833543438386736618345856963010951133`119.50154853384903, mmv[{4, 3}, {10, 6}, {2, 3}] -> -20.971697387070528935813389379122755379590493216785740540725819827613756156348442828390479866321097199779766215672608139406247360395212364`119.48754355188396*I, mmv[{4, 4}, {10, 6}, {2, 3}] -> 51.956452012541060532460583817534060470657220783893729174563630707124781614188649594492058505889088753976157666456300704605288013191107788`119.50181297784324, mmv[{5, 0}, {10, 6}, {2, 3}] -> 25.051144819877709461603580959085484201132275561563213860428210908355223301894790780190442707257709734829201253657613376073053009474480456`119.47199591035408*I, mmv[{5, 1}, {10, 6}, {2, 3}] -> -14.797215206952151779347859399379548540926245170779095819593382253406734935005951686037818015374802961999474799727270029218573327611227886`119.460859251085, mmv[{5, 2}, {10, 6}, {2, 3}] -> -18.865631326481507512255202455209535792758548348435352849299839415257968875249933953762537500206060476794113118433147954680327530971147001`119.50623553346772*I, mmv[{5, 3}, {10, 6}, {2, 3}] -> 44.120374000516518484758319007457305831334972800777238779292930057437716244616663335871634060539397053914670100408479974521105432603715113`119.50330579403811, mmv[{5, 4}, {10, 6}, {2, 3}] -> 134.082551066187487027428476324866173545807706945674793920910133599331942291923709547077357323936876191185490302265535000439988779419420572`119.51386891680552*I, mmv[{6, 0}, {10, 6}, {2, 3}] -> -16.822324219508197804355301270626233614080426793624018166529235390625572253983971105301564890356601962908361924808353777999856512860982086`119.44599456517841, mmv[{6, 1}, {10, 6}, {2, 3}] -> -18.10324071318476144738947990862887473278474238227784283143802466253489213597792313668962707642791625705718609849310159236913547541151009`119.46746829129788*I, mmv[{6, 2}, {10, 6}, {2, 3}] -> 38.924691663561281308476451838922249517046285755101611095386532201449798735236898332464018909500988743027811568095930447173101998646843703`119.51415690798612, mmv[{6, 3}, {10, 6}, {2, 3}] -> 115.745752007152895196296806508455640876511558843141703194061235308642397296035058021355887396140661083282565421527548704134810932754464208`119.51405872855852*I, mmv[{6, 4}, {10, 6}, {2, 3}] -> -398.692478171993253571389053186042348654264085037690942609965527990288655459372739640526984357523249229146669140893459993493877077377333381`119.51924582727139, mmv[{7, 0}, {10, 6}, {2, 3}] -> -18.962712324867088256451832380115506874264172672404319558248712323969670395572791282236568313783940930692028492748030644460132990304769625`119.44563280966865*I, mmv[{7, 1}, {10, 6}, {2, 3}] -> 35.7696055142926521260500641052581094072772376882578299776881719881181446495039977629088637130962005535953605299987601892617412732943468`119.48896842467785, mmv[{7, 2}, {10, 6}, {2, 3}] -> 102.461540773849318213917372410772536601282264057711736004408711311481507384791656261304830033150262998386844918697248520551235991550260379`119.51913566517628*I, mmv[{7, 3}, {10, 6}, {2, 3}] -> -349.925303936776239451653852582853072416056730684240524554116188023346436261472574232309962073160765460185509227964590906258003604934458041`119.51912439842316, mmv[{7, 4}, {10, 6}, {2, 3}] -> -1327.592002722075532606218882745395684639904886259449724470215183141550082221801169070655641909070067297104201048609952143677215478478880302`119.52143796521544*I, mmv[{8, 0}, {10, 6}, {2, 3}] -> 34.944338390885089343118329010147875367422897388232598916570884482748468382910228238766510843426609080659327095413235871452906099548493451`119.46937421415431, mmv[{8, 1}, {10, 6}, {2, 3}] -> 93.06990784008621649849497367097449800426785374344146990894281490072072983129776045558725147107656982540810922935087624559854624256966246`119.50568201544024*I, mmv[{8, 2}, {10, 6}, {2, 3}] -> -312.66969768420087351286242338222307460151226826222219904952328221606542010157491139974586575782663997656691363161241978467921619832779973`119.52141426207092, mmv[{8, 3}, {10, 6}, {2, 3}] -> -1181.820779554661105022109486067232927714511632366036579416498219027863335618501731927805697691808151380240914588258598972164139734239459986`119.52130521089887*I, mmv[{8, 4}, {10, 6}, {2, 3}] -> 4874.827739322998371164433109645561382915336361120966523296810090073262877366136937074779137311855771467990521046308634505884020826633329192`119.52229696903606, mmv[{0, 0}, {10, 6}, {2, 4}] -> -277.946125678956757718512535144644400300253068516976818051907735014930581308948982981395411467574116054223717790568069257029518005251719571`119.4888141889388, mmv[{0, 1}, {10, 6}, {2, 4}] -> -83.300482194889834648797249458343465644020386942776867014392894979360936379386467992285206089856945762872601012622282973627795765914856578`119.46322852890671*I, mmv[{0, 2}, {10, 6}, {2, 4}] -> 29.742109448132164627750657345779562917670968557593552551681842256111899050474286451883088369860106156902152461842641796136751993537563837`119.42138044553252, mmv[{0, 3}, {10, 6}, {2, 4}] -> 14.586005829896885601242054680384196988748212309306898351815896372855985470683250451417322379151963798892088213671452154269342372657532685`119.36781357466123*I, mmv[{0, 4}, {10, 6}, {2, 4}] -> -12.116417225205462947459362878717222696599146048079521334270871022774926241852986925099818030318687821765343539069040337980112224361858906`119.317335913638, mmv[{1, 0}, {10, 6}, {2, 4}] -> -65.142350027107570651591101267932535662440256163821599459528479391685606142648140673173607663708675801939817707409069405006495203396793381`119.44791765060374*I, mmv[{1, 1}, {10, 6}, {2, 4}] -> 21.306394525871333095695974949699634213965040502673319440511287926299730856400766431484002357532749430597232880045690551653178208784361126`119.3969175391559, mmv[{1, 2}, {10, 6}, {2, 4}] -> 9.079961188636708513380692392106986576538042593739890727644237912934850151951070945444462433953557228829087532649695980836896769778536035`119.33759017191183*I, mmv[{1, 3}, {10, 6}, {2, 4}] -> -6.51240691821914522128992530636252701708965336673694769593672137123298107830222676723686399395610792718182910598353917545301652204118354`119.31350845054956, mmv[{1, 4}, {10, 6}, {2, 4}] -> -8.777428814218741197781141841941366030304334749924969382739488361240560543818719722736857493974103233795137679823330205053152033895449181`119.33804571050163*I, mmv[{2, 0}, {10, 6}, {2, 4}] -> 16.082603352463498313792490144710824164352623677261524187032673097286785081905774483514003693850199497758032625055099005635950153548602372`119.35343355664034, mmv[{2, 1}, {10, 6}, {2, 4}] -> 6.187761282658465888535939093326786426804403375884669705832149787055795500315556906714993285898531533921328234790980703166096687210170116`119.2683658896029*I, mmv[{2, 2}, {10, 6}, {2, 4}] -> -4.083704511161016902776232916635063497651014059086672219036074145771533951732689243579202659596643434699111724824999469254644709095736015`119.25014728197107, mmv[{2, 3}, {10, 6}, {2, 4}] -> -5.501705265485018895116637680511476956140851760303982957098365638122075719069605128873373430438789334360283073511028155379548714297165888`119.32090924875071*I, mmv[{2, 4}, {10, 6}, {2, 4}] -> 11.394763418585024370129763491507032279743377024543998218958089045888713499263943474140915777457348540688336105518190275688195710948593823`119.39565220414397, mmv[{3, 0}, {10, 6}, {2, 4}] -> 4.285222925439151281482140263049449826951163426387577451353429893055365456287972453344406049408367452814734696045491155262287890807695375`119.16580011956127*I, mmv[{3, 1}, {10, 6}, {2, 4}] -> -2.663117898008894989548586544970018607626600508710317090508964665705741562896721741969278203324966857990659781740220897215341571281634905`119.13238164298001, mmv[{3, 2}, {10, 6}, {2, 4}] -> -3.777371934042625293407667928838660738068042460755831384249087295738653071736516557300918857016926686670696581822701571090803875248256533`119.26879236485249*I, mmv[{3, 3}, {10, 6}, {2, 4}] -> 8.23720760731172929639462981690495087441797245711296564882638653174077538281523520054254837658771837550977277482711977355240996123767453`119.38640747471014, mmv[{3, 4}, {10, 6}, {2, 4}] -> 21.290974881200318976676863458118322083636492016952542787902205540759099088036987573224456948225494817103093830791156118136107862157554651`119.4520495488017*I, mmv[{4, 0}, {10, 6}, {2, 4}] -> -1.629601980445219213225625595100571912415610370279866153685514104988721598859902370318881786386996484954751386933664510816831284711336858`118.97050860739931, mmv[{4, 1}, {10, 6}, {2, 4}] -> -2.634132079462878867810596848164661320217857894371376425030152068402446456755339404147605991465157043318106900492442159790846557612686652`119.16848581151142*I, mmv[{4, 2}, {10, 6}, {2, 4}] -> 6.26933402134488597934145515790215182589422729267327310760385094185433800690481248892849911830864906927947457719795207989253779333585093`119.36234984481183, mmv[{4, 3}, {10, 6}, {2, 4}] -> 16.741968648794611948870583348176879750594550666245782294111599792975138161067165669084212948567592315504174565073876708599709818926412259`119.44713108348179*I, mmv[{4, 4}, {10, 6}, {2, 4}] -> -48.996425188271408801842660345699785126490788069849293734501157526188583241129402671783768399003877111501776756292072593156360503496378849`119.48729053091215, mmv[{5, 0}, {10, 6}, {2, 4}] -> -1.719884380967011106353408311867984781824103607020004161288635660807073584778630453520624290468650774709758759208089250952197535805425864`118.99080404277709*I, mmv[{5, 1}, {10, 6}, {2, 4}] -> 4.842302473786596101949776779074870530653397207191195007603958520794337887558341289344620654437983721474075810937259945458043486870476919`119.28335638086315, mmv[{5, 2}, {10, 6}, {2, 4}] -> 13.607214509720649816187829854934050546908190861850295885969819266707758321675666977415309402573805950106237230049887689974301915583426402`119.43221761900776*I, mmv[{5, 3}, {10, 6}, {2, 4}] -> -40.478480482327455451116412387757198655856802866915601577124276004019397492083992604718541906119298248019918426311450854623389712123069487`119.48303525845796, mmv[{5, 4}, {10, 6}, {2, 4}] -> -130.694387297313570485090513721113437001956010027137235218590749763012725629393431431725026266383178316386230525252110826303900991001785343`119.50565776725672*I, mmv[{6, 0}, {10, 6}, {2, 4}] -> 3.644675772202789907831787630318481949271661258810253627554859059651133085687351954187649130091888546425600902740443310581804637016260207`119.17869930083579, mmv[{6, 1}, {10, 6}, {2, 4}] -> 11.217658605206709956094422275655846961719561680343565609091835524639394850152331525279372490378675804210640444226345692507527800072537339`119.38631465226428*I, mmv[{6, 2}, {10, 6}, {2, 4}] -> -34.24973039358562451634720652828546555838554395239302107554257690049297946244788784108360680727083454291354207426617720383510843438873215`119.47588979285555, mmv[{6, 3}, {10, 6}, {2, 4}] -> -111.511300027007604679229360459843029193244808291614578209587996425735939738432193168719035643282623947544435311275576188399618982126800117`119.50267688695018*I, mmv[{6, 4}, {10, 6}, {2, 4}] -> 393.708751356816882915597264229812871509483601913931166621501721807425155859733552004233375724206398925748969299003358568444745545038350772`119.51454819926528, mmv[{7, 0}, {10, 6}, {2, 4}] -> 9.179561115069537053427755509932425432516363951026254535532217128884008327219030007798758980561137316548172824137450642213522456973274974`119.32316065970326*I, mmv[{7, 1}, {10, 6}, {2, 4}] -> -29.356413053187511624809091466171923032842791099336123089140209836197158228944139677738514329721412132311046346024395974507186071600809704`119.44871007521208, mmv[{7, 2}, {10, 6}, {2, 4}] -> -96.90100869802194531535812057956273118535075969773735020844060549864852647189758979311515121781988928668798231256010011697269578428544807`119.49882466468303*I, mmv[{7, 3}, {10, 6}, {2, 4}] -> 343.651495699462195900516811880884128070627322548561488092154627819071219768126837915588126055043107754766967087022898031851944486297518742`119.51264275573382, mmv[{7, 4}, {10, 6}, {2, 4}] -> 1318.833866762600815024480400433626838446491377400500634491271104355798128314922202315655769680629311617530953020946510369299609267549098598`119.51877017715434*I, mmv[{8, 0}, {10, 6}, {2, 4}] -> -25.166558416051679103439099619267054789085457609705669425629584823160807036679496774299794296403727132537860603013344388188671717946262507`119.41093107678849, mmv[{8, 1}, {10, 6}, {2, 4}] -> -85.172090222042369742216240565455257868029226959122436416315323930520468568918604456128436289358438699166953192215696686591991364513468218`119.48329325774206*I, mmv[{8, 2}, {10, 6}, {2, 4}] -> 304.330752598881073591487810918742111822948590468986012734867210584490981213700096420545635817209847711184883617414309408108921946821192014`119.51042620517208, mmv[{8, 3}, {10, 6}, {2, 4}] -> 1170.772126046622319262945333481730818307924139584764924599798374432273264988508166217666187652495994571336594575976175824694644533769777648`119.51764007744003*I, mmv[{8, 4}, {10, 6}, {2, 4}] -> -4857.375876629095212538566111170487767980768671619280428934490799155850274835270301068422195827650856263219750980104484864164269310238192415`119.52079782128186, mmv[{0, 0}, {10, 6}, {3, 2}] -> -5136.605679731545750552438086771665606933851703646257938731599453834451915329136477170133259574929499539552072039378853377327827681887364185`119.52227567098565, mmv[{0, 1}, {10, 6}, {3, 2}] -> -1259.161354110932605336258554165747693560624081834938163133397131196993830028456691898782267966993249042571154674239273897963008279156657177`119.52125829225388*I, mmv[{0, 2}, {10, 6}, {3, 2}] -> 337.686532940160273276986260772665962937203301641930757993491497110788736765199356337346555579677016772713003674208322360296317054844861996`119.5180094957771, mmv[{0, 3}, {10, 6}, {3, 2}] -> 100.967725458130063254773706776493738140506480527760503401570305870920991093676916455046066652794700951649265266486550893674831909612179183`119.5065972809919*I, mmv[{0, 4}, {10, 6}, {3, 2}] -> -34.944338390885089343118329010147875367422897388232598916570884482748468382910228238766510843426609080659327095413189957683551855263401358`119.45800363973596, mmv[{1, 0}, {10, 6}, {3, 2}] -> -1388.898954438398555678388258927777607993799448272093354322823734641813759569953936355654747508155357054116937242256615465720965594532284217`119.52148427821153*I, mmv[{1, 1}, {10, 6}, {3, 2}] -> 368.73862440683109992055835616379082989592313261345228478259390878982879849530783281362700203583213505512228922015300410619591291398055393`119.51939967937092, mmv[{1, 2}, {10, 6}, {3, 2}] -> 108.022072849676691112476624241982342017213768417686121800376817124314488297685722729494508848480636710085707524834706589966505197152321455`119.51362106913092*I, mmv[{1, 3}, {10, 6}, {3, 2}] -> -35.783787937595374948936646523953991631015427024452191003150351719218897330357410908393682873539006715903341783614719685442711441555096158`119.49557964305615, mmv[{1, 4}, {10, 6}, {3, 2}] -> -14.126744628133549077074977115903117982264973971716101873747733536234544253740799396899640733506598535950229289274999068314412460545164841`119.43256693660662*I, mmv[{2, 0}, {10, 6}, {3, 2}] -> 413.643658617522365538764420054730780088605534408970270575356946538879154258290302549407810257473800139339768666564516298370545312037658067`119.51924915391503, mmv[{2, 1}, {10, 6}, {3, 2}] -> 119.980203987298185713364252557068252559778309394668828178534474191548854853637922873992739148998698219020695531779711798796637142388584396`119.51451086154749*I, mmv[{2, 2}, {10, 6}, {3, 2}] -> -38.924691663561281308476451838922249517046285755101611095386532201449798735236898332464018909500988743027811568095838459084828123719060565`119.50335618883898, mmv[{2, 3}, {10, 6}, {3, 2}] -> -14.660449659195735701741951092142360847252152031310704220264930093587143493065127330984499783403296030633913271359489257932169561676964777`119.47200763823182*I, mmv[{2, 4}, {10, 6}, {3, 2}] -> 6.939087884029141881962666040395419865473852642513694762298453142394742877761506741966128070158066900546291158257114496941076640690565276`119.38829098457262, mmv[{3, 0}, {10, 6}, {3, 2}] -> 137.470714835061403569766438928618910089659403864212352623229517435651158954453987662429688381490574065984750079279064277221622369503458715`119.51359135894218*I, mmv[{3, 1}, {10, 6}, {3, 2}] -> -44.121692801033607071213464279237050410070282495331495072624246357892529392292571269909967450786797102003301278097445543121067461196985313`119.50334448043684, mmv[{3, 2}, {10, 6}, {3, 2}] -> -16.236422918101078664221516155071793169833369605142824367634829340982863598462800465588923451389933213450175174241293260030926931365050222`119.48424936340888*I, mmv[{3, 3}, {10, 6}, {3, 2}] -> 7.328722756173079995002793208536487020434817232618221697271510928151514140987405003950836561739238447450320997178592614449751814303408804`119.43656913048639, mmv[{3, 4}, {10, 6}, {3, 2}] -> 4.627242879908946410805923051314772174092659875825961753562576881165086516411895631843373694003735418833697010353560578320520047593099616`119.35286796613981*I, mmv[{4, 0}, {10, 6}, {3, 2}] -> -51.956452012541060532460583817534060470657220783893729174563630707124781614188649594492058505889088753976157666456158206559311604752376264`119.51982490328328, mmv[{4, 1}, {10, 6}, {3, 2}] -> -18.856833017932570442341986363649817565092521941515761417418709810294447158707804248737346407444344757641970390373011259548548002011412875`119.51510149996136*I, mmv[{4, 2}, {10, 6}, {3, 2}] -> 8.261829406034501212824920808366450474855418175750852767404788503081092289556433588616321522703715668417991792494872369834274236106044426`119.50593134341175, mmv[{4, 3}, {10, 6}, {3, 2}] -> 4.96584240775797758461584657680278140077585595829527344642664978688202095466076447658699067339395614928029752860751832975829320372165472`119.4950918351965*I, mmv[{4, 4}, {10, 6}, {3, 2}] -> -4.839418359596944426168436826425366783178638121041689111179943567645817076463223613953177120634138720028050834756087781996446174956306606`119.49351453026968, mmv[{5, 0}, {10, 6}, {3, 2}] -> -23.050340320392195229366605822651478611385987695937850660361268841097682147020872967568364194217251101606229521956827436055302975014263427`119.47512160760088*I, mmv[{5, 1}, {10, 6}, {3, 2}] -> 9.892715849919474676767034201634266544984915002830854125380988344330804138673372822406648898037025672316107927306583487849453074404597609`119.4460732120329, mmv[{5, 2}, {10, 6}, {3, 2}] -> 5.717358720807060076732783726103154614806871049028919535006678143473614517573000373579261573967088262680686697124033636751686629897242267`119.43156875838379*I, mmv[{5, 3}, {10, 6}, {3, 2}] -> -5.337555534326335389837542959905144869659409812922483462346713096206648887996735542227045186634324067032374741446215759937452785635739156`119.40618057462856, mmv[{5, 4}, {10, 6}, {3, 2}] -> -8.471124604515880240714674111237879790610189880919948474589853221913914852784538738014963615581717010850333980423836371793264347900914444`119.4189644190301*I, mmv[{6, 0}, {10, 6}, {3, 2}] -> 12.807312887153444761429870908768976458071592111278582553379188941131379300532644753839312514746543086231247809454435416946645345320524029`119.43432774411771, mmv[{6, 1}, {10, 6}, {3, 2}] -> 7.16004198012654744520399133549066630372051454962319276343935591917889955761170232909670635906146617770289795660464160715723181906491144`119.40922309045743*I, mmv[{6, 2}, {10, 6}, {3, 2}] -> -6.370921812760375851228110872167629359476244586600056457573946677652423034417307622457224240848198486349563111322554511448145565892939268`119.43693945211359, mmv[{6, 3}, {10, 6}, {3, 2}] -> -9.765177199704302035168848610458348249673918141526544094683577361315786260643261424249123541110135807728262424308212156319667417491306491`119.44285968753799*I, mmv[{6, 4}, {10, 6}, {3, 2}] -> 22.295252670498949195494039925184937180714484028874782293899873361560534654712841494582232805987114135685895805758669631078908130473599855`119.47144439353285, mmv[{7, 0}, {10, 6}, {3, 2}] -> 10.220676934657477784031678908327655972962481239933465199722237672953857319152307961808561159391406827062407661245966520179032266020345137`119.39033137892619*I, mmv[{7, 1}, {10, 6}, {3, 2}] -> -8.517081837629851854420957940528788143411139127088028242437748496514269666293318764591528385107091623823703363864708189806121924177750636`119.39851070914251, mmv[{7, 2}, {10, 6}, {3, 2}] -> -12.206516791738148697401241088733166318062608047512073464870287194930806722497993871645812044537971842374432859922139725081865810892214442`119.46805931783366*I, mmv[{7, 3}, {10, 6}, {3, 2}] -> 26.724611079231147854639086949649075487357019089489943723573253748616115916434520679577700119091226443161463136613177785350184685483713101`119.47874954319006, mmv[{7, 4}, {10, 6}, {3, 2}] -> 75.425055671559586193691615985808650918478882982735116345193123275566013481441351514223199621766931981194018841394009967340337559470359289`119.49946222185952*I, mmv[{8, 0}, {10, 6}, {3, 2}] -> -13.881776135425968515052333180436697921140554405693057581020499852544789088234839788239554048232538142502965525009371039250703665518099325`119.37102022002009, mmv[{8, 1}, {10, 6}, {3, 2}] -> -17.358769164506937139073836699192785215493921118978987665204580316208352721803141478139955336899807575432695129307034515990397440522152132`119.41818973017968*I, mmv[{8, 2}, {10, 6}, {3, 2}] -> 34.565360154544323940681471844061680359314662352090500931000241362639562062468479377049121140030411971246759578352768913158695776018673956`119.49373938967483, mmv[{8, 3}, {10, 6}, {3, 2}] -> 92.483960805394849798689259820681523596726922997343379827923429363694857710047975385831223316520441058482981324034877295096842722978043726`119.49877170228024*I, mmv[{8, 4}, {10, 6}, {3, 2}] -> -296.919723324064976945967056468153498119605351395461160290076713869836936357739272170171434027164498446451753375950024136529644782719330573`119.51138921668647, mmv[{0, 0}, {10, 6}, {3, 3}] -> 4577.90801599893339421846605317740788479573100972550536300673337620342594100839766490460770328469127302153876767035781350310777029561656352`119.47221472518719, mmv[{0, 1}, {10, 6}, {3, 3}] -> 1088.604363941705069711559055118293946867349037452910588183985382225694007765931055287341425055733165387805980543296189151553951331866005119`119.45771549794922*I, mmv[{0, 2}, {10, 6}, {3, 3}] -> -276.245370809388070855134510749359669144391532500651298951371222463181939752986435317369834790041806437617783476346549440976328352490117797`119.43350279395773, mmv[{0, 3}, {10, 6}, {3, 3}] -> -72.376135258853065614663537540645566515950204092078071367363451644710426651784566451213265694704683373738513927878765555846144874674229253`119.34991624288124*I, mmv[{0, 4}, {10, 6}, {3, 3}] -> 14.99093236035492987394181801457486524996578661119929846335383639206325447483491169871467250211908129890458227720475127506331633610529193`119.03167065363701, mmv[{1, 0}, {10, 6}, {3, 3}] -> 1252.360341454247382412223156669379991527936994160576771125699039662862588871660831459819607378114563866500699974386539363859229174728428798`119.47639110771472*I, mmv[{1, 1}, {10, 6}, {3, 3}] -> -322.523851854225796411373617742400510784681775215957999618877462448476975341995809259840420293783481070426693134105115661163288022639566938`119.46028790555181, mmv[{1, 2}, {10, 6}, {3, 3}] -> -88.515154664785632957905325265568703554717118750366675959703454980958533106375547895747880198863038413619033996509887023899917184609965294`119.42889313862828*I, mmv[{1, 3}, {10, 6}, {3, 3}] -> 23.804461795270467199891497736331002370417817927378968537410089170886917203770796439386056533910543224458234530914767053024586097059588469`119.2861839139471, mmv[{1, 4}, {10, 6}, {3, 3}] -> 1.623063158474761864897247083842761854799551121395375062545008339879698139968891909256673104198645060417710530698423796231757573897280304`118.35625364915909*I, mmv[{2, 0}, {10, 6}, {3, 3}] -> -376.593507550320562221592011228743290195342072577827263799410786500763410060633952323005216254655848969341365220538951042980042290235209065`119.47792302090221, mmv[{2, 1}, {10, 6}, {3, 3}] -> -105.210737508965062504739624984093507890054841926153356635934762165507951303833829482422126498970965532834018302910482869898438917165693611`119.45393625604702*I, mmv[{2, 2}, {10, 6}, {3, 3}] -> 30.472284553624610574431701912191746071095194945066473701904391930814212604450449137161352412244238821263202218104570892918947061288847815`119.3902381059781, mmv[{2, 3}, {10, 6}, {3, 3}] -> 6.304510782347195768153591740665245921177659875704743104726226254911411294228999550875029866532522792311289067505160490916271079924386381`119.00495277636922*I, mmv[{2, 4}, {10, 6}, {3, 3}] -> 6.856659373404019239019839715783073924669092782394687098207262673751807928402123938908124537032797081111881092808818248028041183719481796`119.36856582937885, mmv[{3, 0}, {10, 6}, {3, 3}] -> -125.574463255827186516443521636625798373670025973660508507530480266432575970132984927645956856204754257573262952427131981117523736258345595`119.47195835538882*I, mmv[{3, 1}, {10, 6}, {3, 3}] -> 37.589731901328998898229965390186776402985070987514435909643430081334600487762528083751806019252729925985497566643006894138523234945022696`119.41999173160137, mmv[{3, 2}, {10, 6}, {3, 3}] -> 9.949290689768593312377116647232772753180005407805975480268631794072966737575515408745364287441412771895882022746503351513939789077450869`119.22092755940108*I, mmv[{3, 3}, {10, 6}, {3, 3}] -> 2.989914090408782512138922599234422166932065921396439401555333481029159997070100240456151997156488476577016488461169485648691465959771138`119.2897480720114, mmv[{3, 4}, {10, 6}, {3, 3}] -> 18.811112318420896922507812193499031482461520645099878544294513718631312952704146361310684324707541016117449485100548679467152676950087474`119.35879763168558*I, mmv[{4, 0}, {10, 6}, {3, 3}] -> 46.620081476790826476550359353799890735487564695237929166908934017806279684235793083623051807374320021800674681076473488458399325406839466`119.46292630313859, mmv[{4, 1}, {10, 6}, {3, 3}] -> 13.804395165679396964907980610784910226829903126233305147712984280697511981367090326458510900926575291018397679367802456383719696348691862`119.32459737410214*I, mmv[{4, 2}, {10, 6}, {3, 3}] -> 0, mmv[{4, 3}, {10, 6}, {3, 3}] -> 13.804395165679396964907980610784910226829903126233305147712984280697511981367090326458510900926575291018397679367802456383719696348691862`119.32459737410214*I, mmv[{4, 4}, {10, 6}, {3, 3}] -> -46.620081476790826476550359353799890735487564695237929166908934017806279684235793083623051807374320021800674681076473488458399325406839466`119.46292630313859, mmv[{5, 0}, {10, 6}, {3, 3}] -> 18.811112318420896922507812193499031482461520645099878544294513718631312952704146361310684324707541016117449485100547593567064096437317794`119.35158718515878*I, mmv[{5, 1}, {10, 6}, {3, 3}] -> -2.988760139956329998990670486427145660538669938661465144890431718131198492853680798172610280690013434499464207983224215826127292443306336`119.26594351927973, mmv[{5, 2}, {10, 6}, {3, 3}] -> 9.949290689768593312377116647232772753180005407805975480268631794072966737575515408745364287441412771895882022746503351513939789077450869`119.22092755940108*I, mmv[{5, 3}, {10, 6}, {3, 3}] -> -37.588577950876546385081713277379499896591675004779461652978528318436638983546108641468264302786254883907945286165061624315959061428555557`119.42312348268698, mmv[{5, 4}, {10, 6}, {3, 3}] -> -125.574463255827186516443521636625798373670025973660508507530480266432575970132984927645956856204754257573262952427130895217435155745421811`119.47384126989468*I, mmv[{6, 0}, {10, 6}, {3, 3}] -> -6.856659373404019239019839715783073924669092782394687098207262673751807928402123938908124537032797081111881092808815709452992091072536613`119.35123482682309, mmv[{6, 1}, {10, 6}, {3, 3}] -> 6.30451078234719576815359174066524592117765987570474310472622625491141129422899955087502986653252279231128906750516173324164754668199859`118.99738110558619*I, mmv[{6, 2}, {10, 6}, {3, 3}] -> -30.472284553624610574431701912191746071095194945066473701904391930814212604450449137161352412244238821263202218104570892918947061288847815`119.3902381059781, mmv[{6, 3}, {10, 6}, {3, 3}] -> -105.2107375089650625047396249840935078900548419261533566359347621655079513038338294824221264989709655328340183029104816275730624504081011`119.4548207118256*I, mmv[{6, 4}, {10, 6}, {3, 3}] -> 376.593507550320562221592011228743290195342072577827263799410786500763410060633952323005216254655848969341365220538948504404993197589052631`119.47843982386293, mmv[{7, 0}, {10, 6}, {3, 3}] -> 1.62306315847476186489724708384276185479955112139537506254500833987969813996889190925667310419864506041771053069842892048408606717123296`118.34768422353976*I, mmv[{7, 1}, {10, 6}, {3, 3}] -> -23.797370583619105788448206526983061258548723259281788024678999305336540863344089866643646953689140143304243904106754315434209410711246036`119.27931936030453, mmv[{7, 2}, {10, 6}, {3, 3}] -> -88.515154664785632957905325265568703554717118750366675959703454980958533106375547895747880198863038413619033996509887023899917184609965294`119.42889313862828*I, mmv[{7, 3}, {10, 6}, {3, 3}] -> 322.530943065877157822816908951748451896550869884055180131608552314027351682422515832582829874004884151580683760913128398753664708987986589`119.46008763282751, mmv[{7, 4}, {10, 6}, {3, 3}] -> 1252.360341454247382412223156669379991527936994160576771125699039662862588871660831459819607378114563866500699974386534239606900681454089493`119.47634302156659*I, mmv[{8, 0}, {10, 6}, {3, 3}] -> -14.990932360354929873941818014574865249965786611199298463353836392063254474834911698714672502119081298904582277204762318574129084042028898`119.02799994827618, mmv[{8, 1}, {10, 6}, {3, 3}] -> -72.376135258853065614663537540645566515950204092078071367363451644710426651784566451213265694704683373738513927878771023529363034506494592`119.3451918893246*I, mmv[{8, 2}, {10, 6}, {3, 3}] -> 276.245370809388070855134510749359669144391532500651298951371222463181939752986435317369834790041806437617783476346549440976328352490117797`119.43350279395773, mmv[{8, 3}, {10, 6}, {3, 3}] -> 1088.604363941705069711559055118293946867349037452910588183985382225694007765931055287341425055733165387805980543296183683870733172033527575`119.45727444263204*I, mmv[{8, 4}, {10, 6}, {3, 3}] -> -4577.908015998933394218466053177407884795731009725505363006733376203425941008397664904607703284691273021538767670357802459596957547679443848`119.47204424657963, mmv[{0, 0}, {10, 6}, {3, 4}] -> 296.919723324064976945967056468153498119605351395461160290076713869836936357739272170171434027164498446451753375950739077846831176298086936`119.5175972760424, mmv[{0, 1}, {10, 6}, {3, 4}] -> 92.483960805394849798689259820681523596726922997343379827923429363694857710047975385831223316520441058482981324035595052100815743990734397`119.50898163785821*I, mmv[{0, 2}, {10, 6}, {3, 4}] -> -34.565360154544323940681471844061680359314662352090500931000241362639562062468479377049121140030411971246759578353489556512767584911326264`119.48756623689573, mmv[{0, 3}, {10, 6}, {3, 4}] -> -17.358769164506937139073836699192785215493921118978987665204580316208352721803141478139955336899807575432695129307758145060496205779230375`119.44531288317555*I, mmv[{0, 4}, {10, 6}, {3, 4}] -> 13.881776135425968515052333180436697921140554405693057581020499852544789088234839788239554048232538142502965525010097825849255387333784264`119.37919820636851, mmv[{1, 0}, {10, 6}, {3, 4}] -> 75.480663579724822615826799156687802747353588642735931172050392085373718373786240266105176708100991393524147472226851175028254735877894627`119.51238544468589*I, mmv[{1, 1}, {10, 6}, {3, 4}] -> -26.738793502533870677525669368344957711095208425684304749035433479716868597287933825062519279534032605469444390229529608701603299720357536`119.49691284732717, mmv[{1, 2}, {10, 6}, {3, 4}] -> -12.206516791738148697401241088733166318062608047512073464870287194930806722497993871645812044537971842374432859922462339033655320228250421`119.46877295998583*I, mmv[{1, 3}, {10, 6}, {3, 4}] -> 8.508977595742581669914339415559712586989316649262679085030788650170982420091368395743060293425488102504856933227300455762692210024909471`119.43402952465345, mmv[{1, 4}, {10, 6}, {3, 4}] -> 10.220676934657477784031678908327655972962481239933465199722237672953857319152307961808561159391406827062407661246292009850723566137482971`119.40853419000459*I, mmv[{2, 0}, {10, 6}, {3, 4}] -> -22.295252670498949195494039925184937180714484028874782293899873361560534654712841494582232805987114135685895805758822929483940413460704147`119.4973003456915, mmv[{2, 1}, {10, 6}, {3, 4}] -> -9.765177199704302035168848610458348249673918141526544094683577361315786260643261424249123541110135807728262424308366060657010271991587733`119.470798818583*I, mmv[{2, 2}, {10, 6}, {3, 4}] -> 6.370921812760375851228110872167629359476244586600056457573946677652423034417307622457224240848198486349563111322709050745659182748484037`119.44842155888831, mmv[{2, 3}, {10, 6}, {3, 4}] -> 7.160041980126547445203991335490666303720514549623192763439355919178899557611702329096706359061466177702897956604796824717191665373786425`119.44090788461868*I, mmv[{2, 4}, {10, 6}, {3, 4}] -> -12.80731288715344476142987090876897645807159211127858255337918894113137930053264475383931251474654308623124780945459139221241282591426472`119.4495770945459, mmv[{3, 0}, {10, 6}, {3, 4}] -> -8.462075548593978250760917269782479755465224655408004854471347536328409069778283875503985717018169284959341919763490201580725887933552356`119.46724800866802*I, mmv[{3, 1}, {10, 6}, {3, 4}] -> 5.335247633421430363541038734290591856872617847452534949016909570410725879563896657659961753701373982877270180490390631111233804071686076`119.4425348276192, mmv[{3, 2}, {10, 6}, {3, 4}] -> 5.717358720807060076732783726103154614806871049028919535006678143473614517573000373579261573967088262680686697124098256419596228994352999`119.45365585555639*I, mmv[{3, 3}, {10, 6}, {3, 4}] -> -9.894034650436563263222179473414011123720224697385110418712304644785617286349280756444982288284425720404739104995728099828166011416199434`119.46854943755578, mmv[{3, 4}, {10, 6}, {3, 4}] -> -23.050340320392195229366605822651478611385987695937850660361268841097682147020872967568364194217251101606229521956892673156945363320000231`119.48544999618527*I, mmv[{4, 0}, {10, 6}, {3, 4}] -> 4.839418359596944426168436826425366783178638121041689111179943567645817076463223613953177120634138720028050834756087781996446174956306606`119.49351453026968, mmv[{4, 1}, {10, 6}, {3, 4}] -> 4.96584240775797758461584657680278140077585595829527344642664978688202095466076447658699067339395614928029752860751832975829320372165472`119.4950918351965*I, mmv[{4, 2}, {10, 6}, {3, 4}] -> -8.261829406034501212824920808366450474855418175750852767404788503081092289556433588616321522703715668417991792494872369834274236106044426`119.50593134341175, mmv[{4, 3}, {10, 6}, {3, 4}] -> -18.856833017932570442341986363649817565092521941515761417418709810294447158707804248737346407444344757641970390373011259548548002011412875`119.51510149996136*I, mmv[{4, 4}, {10, 6}, {3, 4}] -> 51.956452012541060532460583817534060470657220783893729174563630707124781614188649594492058505889088753976157666456158206559311604752376264`119.51982490328328, mmv[{5, 0}, {10, 6}, {3, 4}] -> 4.63629193583084840075967989277017220923762510133790537368108256675059229941815049435435159256728314472468907101390674853305850756041139`119.42790676900177*I, mmv[{5, 1}, {10, 6}, {3, 4}] -> -7.331030657077985021299297434151040033221609198088170210601314453947437149420243888517919994672188531605425558134417743275970795867460526`119.46182668831909, mmv[{5, 2}, {10, 6}, {3, 4}] -> -16.236422918101078664221516155071793169833369605142824367634829340982863598462800465588923451389933213450175174241228640363017332267936416`119.499471181071*I, mmv[{5, 3}, {10, 6}, {3, 4}] -> 44.12037400051651848475831900745730583133497280077723877929293005743771624461666333587163406053939705391467010040830093114235452418536501`119.50911086536503, mmv[{5, 4}, {10, 6}, {3, 4}] -> 137.470714835061403569766438928618910089659403864212352623229517435651158954453987662429688381490574065984750079278999040119979981198302046`119.51591717910934*I, mmv[{6, 0}, {10, 6}, {3, 4}] -> -6.939087884029141881962666040395419865473852642513694762298453142394742877761506741966128070158066900546291158256961198536044357703402804`119.44685953195113, mmv[{6, 1}, {10, 6}, {3, 4}] -> -14.66044965919573570174195109214236084725215203131070422026493009358714349306512733098449978340329603063391327135933535359482670717661374`119.48502903098846*I, mmv[{6, 2}, {10, 6}, {3, 4}] -> 38.924691663561281308476451838922249517046285755101611095386532201449798735236898332464018909500988743027811568095683919787314506863650615`119.51217698387444, mmv[{6, 3}, {10, 6}, {3, 4}] -> 119.980203987298185713364252557068252559778309394668828178534474191548854853637922873992739148998698219020695531779556581236677296079746047`119.51640769468656*I, mmv[{6, 4}, {10, 6}, {3, 4}] -> -413.643658617522365538764420054730780088605534408970270575356946538879154258290302549407810257473800139339768666564360323104777831443840516`119.51991848324553, mmv[{7, 0}, {10, 6}, {3, 4}] -> -14.071136719968312654939793945023966153390268311715287046890464726426839361395910645017663647172539123620100658442157860626495284137754876`119.46904858363624*I, mmv[{7, 1}, {10, 6}, {3, 4}] -> 35.769605514292652126050064105258109407277237688257829977688171988118144649503997762908863713096200553595360529998367862091292827318433997`119.49997447858638, mmv[{7, 2}, {10, 6}, {3, 4}] -> 108.022072849676691112476624241982342017213768417686121800376817124314488297685722729494508848480636710085707524834383976014715687816246522`119.518007397482*I, mmv[{7, 3}, {10, 6}, {3, 4}] -> -368.746728648718370105064974688759905452344955091277633940000868636172085741509783182475470127513738576441135650790411840239342628133366425`119.5196042196895, mmv[{7, 4}, {10, 6}, {3, 4}] -> -1388.89895443839855567838825892777760799379944827209335432282373464181375956995393635565474750815535705411693724225628997604927429441522756`119.5214908131513*I, mmv[{8, 0}, {10, 6}, {3, 4}] -> 34.944338390885089343118329010147875367422897388232598916570884482748468382910228238766510843426609080659327095412475016366365461684494182`119.48367520509, mmv[{8, 1}, {10, 6}, {3, 4}] -> 100.96772545813006325477370677649373814050648052776050340157030587092099109367691645504606665279470095164926526648583313667085888859941489`119.50778154428912*I, mmv[{8, 2}, {10, 6}, {3, 4}] -> -337.686532940160273276986260772665962937203301641930757993491497110788736765199356337346555579677016772713003674207601716942245245952404048`119.52035384432249, mmv[{8, 3}, {10, 6}, {3, 4}] -> -1259.161354110932605336258554165747693560624081834938163133397131196993830028456691898782267966993249042571154674238550268892909513899663346`119.52098316695339*I, mmv[{8, 4}, {10, 6}, {3, 4}] -> 5136.605679731545750552438086771665606933851703646257938731599453834451915329136477170133259574929499539552072039378126590729275960071882619`119.52212449550278, mmv[{0, 0}, {10, 6}, {4, 2}] -> 4857.375876629095212538566111170487767980768671619280428934490799155850274835270301068422195827650856263219750980103837148747700102456671508`119.5205367542418, mmv[{0, 1}, {10, 6}, {4, 2}] -> 1170.648071007628593128616670395607800872860535352318021453074496060363330553288907790520752234734683784280742247677882516624115870559966422`119.51686852293307*I, mmv[{0, 2}, {10, 6}, {4, 2}] -> -304.330752598881073591487810918742111822948590468986012734867210584490981213700096420545635817209847711184883617413680679295418135131461445`119.50674135847379, mmv[{0, 3}, {10, 6}, {4, 2}] -> -85.389186540281390477291400966170538379390534365904516923082111081362853830552306703632948270440732576514694766735973129211901071794302179`119.47753619959933*I, mmv[{0, 4}, {10, 6}, {4, 2}] -> 26.017772053521426742209343463381321863012743111056215267663442003214185161585557604193900210452935052898201239944342896688766184269907417`119.39083855462779, mmv[{1, 0}, {10, 6}, {4, 2}] -> 1318.833866762600815024480400433626838446491377400500634491271104355798128314922202315655769680629311617530953020946011917358089252976422367`119.51831594489728*I, mmv[{1, 1}, {10, 6}, {4, 2}] -> -343.635287215687655531503574830945976957783677592910789777340708126384645275722937177891189871679900712129274225746947592753272597853226031`119.51145349737503, mmv[{1, 2}, {10, 6}, {4, 2}] -> -96.901008698021945315358120579562731185350759697737350208440605498648526471897589793115151217819889286687982312559619529326374946144226277`119.4930243434566*I, mmv[{1, 3}, {10, 6}, {4, 2}] -> 29.384777899792957270582256303563687480319169771724845140064569298398663590650965968708152650607024456927008853255980205558416760011105845`119.44042980818216, mmv[{1, 4}, {10, 6}, {4, 2}] -> 9.290776931400009897698121851690729090265775271027884189246754748499418111908807511562713153229256141208430085802018291019918731003767313`119.28315373498943*I, mmv[{2, 0}, {10, 6}, {4, 2}] -> -393.708751356816882915597264229812871509483601913931166621501721807425155859733552004233375724206398925748969299002944285722341581959794315`119.51344050978763, mmv[{2, 1}, {10, 6}, {4, 2}] -> -111.511300027007604679229360459843029193244808291614578209587996425735939738432193168719035643282623947544435311275173072562402574818606662`119.49997096547321*I, mmv[{2, 2}, {10, 6}, {4, 2}] -> 34.249730393585624516347206528285465558385543952393021075542576900492979462447887841083606807270834542913542074265780176832713244179529307`119.46567023033971, mmv[{2, 3}, {10, 6}, {4, 2}] -> 11.217658605206709956094422275655846961719561680343565609091835524639394850152331525279372490378675804210640444225952126631443575535895332`119.37131923302113*I, mmv[{2, 4}, {10, 6}, {4, 2}] -> -3.644675772202789907831787630318481949271661258810253627554859059651133085687351954187649130091888546425600902740051543740714231789398199`119.11596848064208, mmv[{3, 0}, {10, 6}, {4, 2}] -> -130.694387297313570485090513721113437001956010027137235218590749763012725629393431431725026266383178316386230525251741534490464648666903748`119.50298599711203*I, mmv[{3, 1}, {10, 6}, {4, 2}] -> 40.479987682918413835636578412648335317268585374977608769502923204539183946570744529333780066402041160121211200812897964570917573996959931`119.47683788800413, mmv[{3, 2}, {10, 6}, {4, 2}] -> 13.60721450972064981618782985493405054690819086185029588596981926670775832167566697741530940257380595010623723004953535468067233744627114`119.41588430071073*I, mmv[{3, 3}, {10, 6}, {4, 2}] -> -4.839664872752418929039486235515381373182777818082682420941325919884711592206525421267953873943183625296813455558751496882370196907062037`119.25857641761147, mmv[{3, 4}, {10, 6}, {4, 2}] -> -1.7095426027705516892634004930618133130870004921492114525817720201379241184857677535080781206817390879771964041672729566747175914653637`118.91300174652777*I, mmv[{4, 0}, {10, 6}, {4, 2}] -> 48.996425188271408801842660345699785126490788069849293734501157526188583241129402671783768399003877111501776756291720195163670852455195889`119.49201294646807, mmv[{4, 1}, {10, 6}, {4, 2}] -> 16.741968648794611948870583348176879750594550666245782294111599792975138161067165669084212948567592315504174565073535308460207030462526233`119.44751971902306*I, mmv[{4, 2}, {10, 6}, {4, 2}] -> -6.269334021344885979341455157902151825894227292673273107603850941854338006904812488928499118308649069279474577197616561217515482581526723`119.34999068657436, mmv[{4, 3}, {10, 6}, {4, 2}] -> -2.634132079462878867810596848164661320217857894371376425030152068402446456755339404147605991465157043318106900492109875985813003959846338`119.13157686752766*I, mmv[{4, 4}, {10, 6}, {4, 2}] -> 1.629601980445219213225625595100571912415610370279866153685514104988721598859902370318881786386996484954751386933333788556210529177110798`118.88084336478528, mmv[{5, 0}, {10, 6}, {4, 2}] -> 21.290974881200318976676863458118322083636492016952542787902205540759099088036987573224456948225494817103093830790793028052261984624899223`119.44192784271547*I, mmv[{5, 1}, {10, 6}, {4, 2}] -> -8.23584626484247656198931856861618227701378180466986237829083422159387148844010442992233326407427316457957284947029839095599204072956843`119.36481074682517, mmv[{5, 2}, {10, 6}, {4, 2}] -> -3.777371934042625293407667928838660738068042460755831384249087295738653071736516557300918857016926686670696581822355501094843431277611645`119.2465671082429*I, mmv[{5, 3}, {10, 6}, {4, 2}] -> 2.665500247330087274757881229475363653083934150485747813946181208462823378053200590554654650223495977118509651113699510706174281478520996`119.09837468570225, mmv[{5, 4}, {10, 6}, {4, 2}] -> 4.294563886390792045305373131648572443874998497883777317282209955595242393584751666258963880183642524702210371565573475973594253253036863`119.11795779979764*I, mmv[{6, 0}, {10, 6}, {4, 2}] -> -11.394763418585024370129763491507032279743377024543998218958089045888713499263943474140915777457348540688336105517775186698963163845365859`119.38093358405463, mmv[{6, 1}, {10, 6}, {4, 2}] -> -5.501705265485018895116637680511476956140851760303982957098365638122075719069605128873373430438789334360283073510624389528261154422844361`119.29046345562885*I, mmv[{6, 2}, {10, 6}, {4, 2}] -> 4.083704511161016902776232916635063497651014059086672219036074145771533951732689243579202659596643434699111724824601867298714448703214008`119.23892379531293, mmv[{6, 3}, {10, 6}, {4, 2}] -> 6.187761282658465888535939093326786426804403375884669705832149787055795500315556906714993285898531533921328234790586595465584923944104485`119.24140028374492*I, mmv[{6, 4}, {10, 6}, {4, 2}] -> -16.082603352463498313792490144710824164352623677261524187032673097286785081905774483514003693850199497758032625054706703638598892528776662`119.327460364063, mmv[{7, 0}, {10, 6}, {4, 2}] -> -8.777428814218741197781141841941366030304334749924969382739488361240560543818719722736857493974103233795137679822774435396308775307213644`119.32044010494148*I, mmv[{7, 1}, {10, 6}, {4, 2}] -> 6.520574973034661627721792796095138601514797281395567319150035232114404444553011390958154669036779192763028658121811551438908464704743467`119.27903103582709, mmv[{7, 2}, {10, 6}, {4, 2}] -> 9.079961188636708513380692392106986576538042593739890727644237912934850151951070945444462433953557228829087532649158864919203894078698876`119.3371725343028*I, mmv[{7, 3}, {10, 6}, {4, 2}] -> -21.29210042994417938444020684266756394122103865202073509988798866975723996546189333997174367614157471583013366380222908922090733937432833`119.37897122073635, mmv[{7, 4}, {10, 6}, {4, 2}] -> -65.086304261397726068651704056337799960897245734844400263955799016446344518867465395686260679057025370614963654285997672380119690246206781`119.43489619919494*I, mmv[{8, 0}, {10, 6}, {4, 2}] -> 12.116417225205462947459362878717222696599146048079521334270871022774926241852986925099818030318687821765343539068105382812308389462746699`119.30952982071696, mmv[{8, 1}, {10, 6}, {4, 2}] -> 14.586005829896885601242054680384196988748212309306898351815896372855985470683250451417322379151963798892088213670530658413525075051155418`119.34108343457527*I, mmv[{8, 2}, {10, 6}, {4, 2}] -> -29.742109448132164627750657345779562917670968557593552551681842256111899050474286451883088369860106156902152461841728542624589112739410391`119.42773585613747, mmv[{8, 3}, {10, 6}, {4, 2}] -> -83.300482194889834648797249458343465644020386942776867014392894979360936379386467992285206089856945762872601012621375255386473109205600558`119.45308741409406*I, mmv[{8, 4}, {10, 6}, {4, 2}] -> 277.946125678956757718512535144644400300253068516976818051907735014930581308948982981395411467574116054223717790567165356181672730911515384`119.48259778787262, mmv[{0, 0}, {10, 6}, {4, 3}] -> -4874.827739322998371164433109645561382915336361120966523296810090073262877366136937074779137311855771467990521046308605292492506821533115905`119.52203977841718, mmv[{0, 1}, {10, 6}, {4, 3}] -> -1181.712231395541594654571905866875287458830978662645539163114825452442142987684880804053441701267004441567043800998135770951542250668007044`119.5206009516592*I, mmv[{0, 2}, {10, 6}, {4, 3}] -> 312.66969768420087351286242338222307460151226826222219904952328221606542010157491139974586575782663997656691363161241978467921619832779973`119.52141426207092, mmv[{0, 3}, {10, 6}, {4, 3}] -> 93.178455999205726866032553871332138259948507446832510162326208476141922462114611579339507461617716764081980016611339446811143726142468609`119.50209365745354*I, mmv[{0, 4}, {10, 6}, {4, 3}] -> -34.944338390885089343118329010147875367422897388232598916570884482748468382910228238766510843426609080659327095413265084844420104648291087`119.45195596013262, mmv[{1, 0}, {10, 6}, {4, 3}] -> -1327.592002722075532606218882745395684639904886259449724470215183141550082221801169070655641909070067297104201048609924998495382849996623065`119.52103175313043*I, mmv[{1, 1}, {10, 6}, {4, 3}] -> 349.911121513473516628767270164157190192318541348046163528654008292245683580619161086825142912717959297877527974348548635434791937282367277`119.51830738361167, mmv[{1, 2}, {10, 6}, {4, 3}] -> 102.461540773849318213917372410772536601282264057711736004408711311481507384791656261304830033150262998386844918697248520551235991550260379`119.51913566517628*I, mmv[{1, 3}, {10, 6}, {4, 3}] -> -35.783787937595374948936646523953991631015427024452191003150351719218897330357410908393682873539006715903341783614802460084952940945908753`119.49136915610626, mmv[{1, 4}, {10, 6}, {4, 3}] -> -18.962712324867088256451832380115506874264172672404319558248712323969670395572791282236568313783940930692028492748057789641965618786453251`119.44736015458126*I, mmv[{2, 0}, {10, 6}, {4, 3}] -> 398.692478171993253571389053186042348654264085037690942609965527990288655459372739640526984357523249229146669140893433979715109759301270302`119.51830990735807, mmv[{2, 1}, {10, 6}, {4, 3}] -> 115.745752007152895196296806508455640876511558843141703194061235308642397296035058021355887396140661083282565421527537524641274415923966987`119.51248983508906*I, mmv[{2, 2}, {10, 6}, {4, 3}] -> -38.924691663561281308476451838922249517046285755101611095386532201449798735236898332464018909500988743027811568095930447173101998646843703`119.51415690798612, mmv[{2, 3}, {10, 6}, {4, 3}] -> -18.103240713184761447389479908628874732784742382277842831438024662534892135977923136689627076427916257057186098493112771862671992242036044`119.47535291009926*I, mmv[{2, 4}, {10, 6}, {4, 3}] -> 16.822324219508197804355301270626233614080426793624018166529235390625572253983971105301564890356601962908361924808379791778623830936056582`119.45587596269439, mmv[{3, 0}, {10, 6}, {4, 3}] -> 134.08255106618748702742847632486617354580770694567479392091013359933194229192370954707735732393687619118549030226550955397840590349151541`119.51171582084079*I, mmv[{3, 1}, {10, 6}, {4, 3}] -> -44.12169280103360707121346427923705041007028249533149507262424635789252939229257126990996745078679710200330127809754878916007585384812197`119.5001353617991, mmv[{3, 2}, {10, 6}, {4, 3}] -> -18.865631326481507512255202455209535792758548348435352849299839415257968875249933953762537500206060476794113118433147954680327530971147001`119.50623553346772*I, mmv[{3, 3}, {10, 6}, {4, 3}] -> 14.795896406435063192892714127599803962190935476224839526262065952951921787330043751999484625127402913910843622038201214579602906366836367`119.47159527588376, mmv[{3, 4}, {10, 6}, {4, 3}] -> 25.05114481987770946160358095908548420113227556156321386042821090835522330189479078019044270725770973482920125365763882253463588540283353`119.48134756447705*I, mmv[{4, 0}, {10, 6}, {4, 3}] -> -51.956452012541060532460583817534060470657220783893729174563630707124781614188649594492058505889088753976157666456275420739844110375676318`119.50770806959835, mmv[{4, 1}, {10, 6}, {4, 3}] -> -20.97169738707052893581338937912275537959049321678574054072581982761375615634844282839047986632109719977976621567259733937241945198956139`119.49215905695122*I, mmv[{4, 2}, {10, 6}, {4, 3}] -> 14.239315560103346913275317759759346421738990824983591746807601186761355137511296887679788735888915465833543438386736618345856963010951133`119.50154853384903, mmv[{4, 3}, {10, 6}, {4, 3}] -> 21.287814705823668602252594677269621964681842405762552596202133816239042439998739983662683446895549891015631925415450664605426111352178576`119.48959228049787*I, mmv[{4, 4}, {10, 6}, {4, 3}] -> -52.986664046872822620310605296297289844624054382469033473596385507502249240513042268467607134341272246127542552097429196058209136560592682`119.50282983985153, mmv[{5, 0}, {10, 6}, {4, 3}] -> -24.809705759584071482056348187184635139135483374923158532820332141436265206004758361912271440209007386109365213122990313898026065264269238`119.47298174101907*I, mmv[{5, 1}, {10, 6}, {4, 3}] -> 14.863324605150469021100181100688519348898314597313829366651450712541602089373177999859595799925283195525713160815552596799173593818223893`119.46322649760727, mmv[{5, 2}, {10, 6}, {4, 3}] -> 19.297266228158103560008594306954611751978671166940536590309814077618344638428387087527660592618219294750617504235867029831836119307538785`119.50685706362167*I, mmv[{5, 3}, {10, 6}, {4, 3}] -> -45.418384839270057116032468916351863118291544749473518188354691412364031537149759817312903232796745415740351096433997316594702823189666598`119.5043719543672, mmv[{5, 4}, {10, 6}, {4, 3}] -> -137.944506866393614298403004478506407539401122755041254351126794477792761087977937962450955412922026081442165855029938317162069513144132147`119.51418333204161*I, mmv[{6, 0}, {10, 6}, {4, 3}] -> 17.044961292858705935330193160554808993056237371482335556642488626859376704338748592934502726614126722859982921264559918041923801971900486`119.44727276100602, mmv[{6, 1}, {10, 6}, {4, 3}] -> 18.768398982617247295815466920344991736778154074857661407826287886576666427406382730660036859420204081101202138262875590510434294678682654`119.46924151602171*I, mmv[{6, 2}, {10, 6}, {4, 3}] -> -40.67918133675076007800628020515611728685470249930082003564203465586575927468658330562754795962152426110633390879190100650540056241461909`119.51478718245978, mmv[{6, 3}, {10, 6}, {4, 3}] -> -120.665070628125222580789043641536764758628875876424650149077832163375499830802101467807161452669868295743222299354560607686230204212859728`119.51402505817781*I, mmv[{6, 4}, {10, 6}, {4, 3}] -> 413.692159706732354742691676095054057211511686180510043026533490010806757741558063191880666870612736325141276190108112046805870520849977405`119.51911596293908, mmv[{7, 0}, {10, 6}, {4, 3}] -> 20.323413777728633887785438373031685571569506669992935918601482854946934746487425635310486817312531979933297531208493731177069633569470539`119.44318435899119*I, mmv[{7, 1}, {10, 6}, {4, 3}] -> -38.464684806557705254908435107033531271856266812474942091753447462512247992397929369092134126161778089733823950008276840709916721607711365`119.48690467442371, mmv[{7, 2}, {10, 6}, {4, 3}] -> -109.129740487882794402038250684144738305324137114449738318877814936805460409452604583887649972654824862280138005384546713134325170433968368`119.519518127233*I, mmv[{7, 3}, {10, 6}, {4, 3}] -> 368.972781984310161477168533689484302893923786650050087015744953716725300827710043074752956024919285265035219923702733625087926423078212081`119.51842432267642, mmv[{7, 4}, {10, 6}, {4, 3}] -> 1388.446484762115822073760431028606722531346813464856058662333304183763971728324888568414445345925071524734027604110981839747670023628302865`119.52111200649453*I, mmv[{8, 0}, {10, 6}, {4, 3}] -> -40.362159788733552028946887706228826289261679769896101282264932299092731783962632735335594316940292953567295314128687030627286260752279361`119.45712702175705, mmv[{8, 1}, {10, 6}, {4, 3}] -> -103.314432537418534811859079282259020244610894218813756380253782560131737506519763306541577027082964648191509514038849200611844522697575804`119.4994481472883*I, mmv[{8, 2}, {10, 6}, {4, 3}] -> 338.430154658510360655322785235835079182867371405398248828059385073882331818102633662509185660759678274957007918548251885475257536153190151`119.52159680606054, mmv[{8, 3}, {10, 6}, {4, 3}] -> 1258.785744339531773834974575837614883590457001927290507146301296174102866704059414366175411102784343601001280873549115313291561741253466412`119.52033569041154*I, mmv[{8, 4}, {10, 6}, {4, 3}] -> -5135.187122826660879946869993962973442054437485408968431023166321870957473799263015308057186722712008464600827648577664993005969761348958694`119.5219267625667, mmv[{0, 0}, {10, 6}, {4, 4}] -> -0.860194810381375343568138705594322518121786437252033304769363445398258095646308479930501229373852681568327900366409381290024063296793075`118.11744950858102, mmv[{0, 1}, {10, 6}, {4, 4}] -> 1.247813296883350288647181855799633989510036424783142302412027726106555023411700261761586658026795990556163867332663807701097572583331182`118.48823489569615*I, mmv[{0, 2}, {10, 6}, {4, 4}] -> -2.478622293691304956061921051735633463741431212640532222869091186991891048159995607102546437005895423603160769216502106725331357496749407`118.905266458333, mmv[{0, 3}, {10, 6}, {4, 4}] -> -3.935487515252256128337348150278613175433579698029087005437916017397877815459318457127184491443686645612309667914078221472434410843532335`119.11189592577229*I, mmv[{0, 4}, {10, 6}, {4, 4}] -> 6.476405221444470351065789669478733009404326796096259063676318120683119807829841868599769912613322281868564579411649592465353150775908098`119.19618765154598, mmv[{1, 0}, {10, 6}, {4, 4}] -> -0.498004623793344843662146161344219270771393087725955655068497213372450047291805310538284354290975925841292796006957488239540598330965188`118.14945480831871*I, mmv[{1, 1}, {10, 6}, {4, 4}] -> -0.864634875618466053157310737882295595388743608538478880988149818735786188447224002562937785867260829308520600018537502629711046260914752`118.55723492966152, mmv[{1, 2}, {10, 6}, {4, 4}] -> -1.988422076943470352698064064537904832574328296951984662668536154962477206763559421612728902570574562735289214017033779829762176863218169`118.99131586871404*I, mmv[{1, 3}, {10, 6}, {4, 4}] -> 3.701705116354481151072863330200828451848845277664579606090105491371730886928262478148870449283173748202933674104258583328545916934424607`119.20705688778945, mmv[{1, 4}, {10, 6}, {4, 4}] -> 7.34861649727468243357203240045944675767962870820694637004538457923727993440164274701557063245820804460584289115184503130648653573989798`119.3118751839257*I, mmv[{2, 0}, {10, 6}, {4, 4}] -> 0.261709398435010460929330623847838295723295425348137977793509162713719007965405569413952937492951834507455847205775630204762212068558447`118.07463079628495, mmv[{2, 1}, {10, 6}, {4, 4}] -> -0.879814055409749321586666187318611127751770029099202815363309464935611121780533845353871264068068277394611079209941642391513251435896019`118.70962874832594*I, mmv[{2, 2}, {10, 6}, {4, 4}] -> 2.220250983654714541671081658200399025573169304997419664968739832515373969460417677701805073502454864442715987913238560320189892781598061`119.11201904088486, mmv[{2, 3}, {10, 6}, {4, 4}] -> 4.788323045895244628678087052875316137173231439432162026603811600975051648141647748870080878280183005979870012266493465176342357550580708`119.30107585007714*I, mmv[{2, 4}, {10, 6}, {4, 4}] -> -11.044236907437482953087258491571129986720434249894727833759806093456254864105092358471494006494329861880884020990593883934413973413586564`119.39099748720345, mmv[{3, 0}, {10, 6}, {4, 4}] -> -0.052585442018654011684614192523309047625664361835749210180920910366808288014217993059902572244517312746154777228465583475279031456904596`117.51115007274744*I, mmv[{3, 1}, {10, 6}, {4, 4}] -> 1.276494150702056330071957498410327626893433237722159161561500486557016559963889630398079656354872739349902433028445243521680172134438418`118.92596574148064, mmv[{3, 2}, {10, 6}, {4, 4}] -> 3.302174880935075223891924729675982890086887113910150022218869138282722704620818757613328143274900069385852282387158596949559233776454427`119.24455707591609*I, mmv[{3, 3}, {10, 6}, {4, 4}] -> -8.017042129683588512314369273315773973742503314525631501313112166801741712305638842931458371047076236274916577019585167791636126604104269`119.3807775165048, mmv[{3, 4}, {10, 6}, {4, 4}] -> -20.975790178677327778010494316782903505847240073801818451009971185777742722598363891837745222297196496973022958665881989092948264659721237`119.44282355592952*I, mmv[{4, 0}, {10, 6}, {4, 4}] -> 0.530082321230175605057906813129389815457085832121718289573069996450863843722275090043551549739338679623927627331990001989655889149424978`118.58603385930819, mmv[{4, 1}, {10, 6}, {4, 4}] -> 2.272474646330998076169870649326517421403596523620296202927675623261133646782542477775461462710261429141750717623015151652885399304509375`119.1368919109455*I, mmv[{4, 2}, {10, 6}, {4, 4}] -> -6.072366886673113092521038172843576834929343643665004677488571615167251147128750018096220661013536302136433418048893383574845147583886376`119.35074831766981, mmv[{4, 3}, {10, 6}, {4, 4}] -> -16.363214466590735243911648679714987969934335587255530155838899690473934878899427841394744380853196018284910074366240511444509413830387497`119.43208242975467*I, mmv[{4, 4}, {10, 6}, {4, 4}] -> 47.837157407244637931319598012298661756942454757710540263847342499823683574523166878216634163025823135575400976783314717095279191710900328`119.4691518304273, mmv[{5, 0}, {10, 6}, {4, 4}] -> 1.406246715181756034878819200944961494127832390694580247581662819152887694330282845158436668835285909953266226589487507957618721156675961`118.92888199659104*I, mmv[{5, 1}, {10, 6}, {4, 4}] -> -4.615653392371965969077041960747005617918004277398546297051128422057616708164320826076511009079955534649725353343930752684608040056692055`119.26270658998953, mmv[{5, 2}, {10, 6}, {4, 4}] -> -13.11257599982424512318910971879366685765070308747458288170695209394237256319103196793358254228127128511125604055801738824077301555322926`119.40561886790947*I, mmv[{5, 3}, {10, 6}, {4, 4}] -> 39.039085216256085349753337159553563290150396941528587105420839828944769783044221613587610076906519336893365993101322984454798668974264984`119.45520600514772, mmv[{5, 4}, {10, 6}, {4, 4}] -> 126.294925062672429333622318276897861960052472349547119453109612019549861426756068173318236067455455208985728980092323734476261962928048471`119.478658385915*I, mmv[{6, 0}, {10, 6}, {4, 4}] -> -3.300788861384680446321460220318796396610328326678302167504023172787632658463611847172317581636330403760569569725780364034155157815530147`119.12529487431298, mmv[{6, 1}, {10, 6}, {4, 4}] -> -10.494447980617279861142281644213293163543848233576516830022131953789917962653485304491909989341158644690220280348950416148679693082809981`119.33885683549838*I, mmv[{6, 2}, {10, 6}, {4, 4}] -> 32.353153733585909302173144122654733895181665068439273554482090049485977744464448361737920213197577375966594066874533388944469738327784975`119.43123836563373, mmv[{6, 3}, {10, 6}, {4, 4}] -> 106.10283625184648704216865171644570310277802173160371711647122800453094578448332707442879253806804976926213517825552932369174125366364781`119.46276059784016*I, mmv[{6, 4}, {10, 6}, {4, 4}] -> -377.010182646020806118994848175487942261863325252934354956599634303065100556163591472775705392592238513065788553216711965338588734394141592`119.47952426293243, mmv[{7, 0}, {10, 6}, {4, 4}] -> -7.93735076911882390953614262611702049560066971179643357153363297602498874966718175702626396153815475072091454837396956472855624738140245`119.21944947606701*I, mmv[{7, 1}, {10, 6}, {4, 4}] -> 26.596341836181743854237191558283026194198841608532229158896213112200176144301699988406630768192971474264051274407339937985689009618151749`119.37073200142359, mmv[{7, 2}, {10, 6}, {4, 4}] -> 89.798209430786240623685086642579888687921083312975948627868257984826118731289479514818401012514794523867893957445703169864397225875985844`119.43755126647255*I, mmv[{7, 3}, {10, 6}, {4, 4}] -> -323.072496886709876808991748957313976268078997338666174393283578389101173383254860549615799951050128231025378755266153537448554647409221143`119.46210398499187, mmv[{7, 4}, {10, 6}, {4, 4}] -> -1252.519453542389643750833040215626892634153379558201878726305438031976852227408447953806749917992673197077300736991721750509398747018101676`119.47657560357781*I, mmv[{8, 0}, {10, 6}, {4, 4}] -> 20.488788086666935275691044854619172313654782988913243185240228852362057161675109592128005999066619152878482066493247322988828208102167211`119.25132636248671, mmv[{8, 1}, {10, 6}, {4, 4}] -> 74.869070992423614543904974449632787658450027994057217348681071050817300604871302565532080914529136790574849678710542160940877886151170136`119.37772042135174*I, mmv[{8, 2}, {10, 6}, {4, 4}] -> -277.259754006259896413562404748415910302460348698394565729033870065010897010001041784900531796707189804905640885614575423272839288400055829`119.43467034652062, mmv[{8, 3}, {10, 6}, {4, 4}] -> -1088.760375447378153324202910242427947418382339546994863282476694026057955552643466947580066270758028514846871816736028673350011523528404475`119.45781701145793*I, mmv[{8, 4}, {10, 6}, {4, 4}] -> 4577.60703893753913375297437012704751862691906665097244036674915760848825930745668758539915952415448372484065820587714704937325730332964909`119.47208048922118, mmv[{0, 0}, {12, 4}, {2, 2}] -> 8018.288090255833935781762100111214982204250364045973092931919720367175067605586088779612584132479556793458523450444657344101299592295006326`119.5181879337254, mmv[{0, 1}, {12, 4}, {2, 2}] -> 1933.48353332536181267881547045797923684575864007000552003534906796070296053066351584137398780576155485611426925379599034526696146960599137`119.51527792545485*I, mmv[{0, 2}, {12, 4}, {2, 2}] -> -503.888893420845611844516885332888534282076711238661653094879752095837694922072319775893520446320011338236234709222533474831973491531519225`119.50662342835719, mmv[{1, 0}, {12, 4}, {2, 2}] -> 2132.299870689171575377220682379873253363031296739980659018290745363013665915104697710116110151428999532335876667967704578474220343930155919`119.51799138798111*I, mmv[{1, 1}, {12, 4}, {2, 2}] -> -556.964136513461946067038796243122195453939160823140781508143223795962886982097799975731500270621330704475117991499767198439974500411751211`119.51404360454603, mmv[{1, 2}, {12, 4}, {2, 2}] -> -158.220274055427588872000975532569701203419928499230067907940454520570856468921156929070497267328839552246090404236211879110732430871158308`119.50122345984721*I, mmv[{2, 0}, {12, 4}, {2, 2}] -> -620.403450673196318409944086364194528112708424395559694896852565934818996494755580891866258017636008496119797474559859713300683884178620353`119.5167372902786, mmv[{2, 1}, {12, 4}, {2, 2}] -> -176.70419186628440812424100554665531833783683868477580638827945647838624011820436354286164654482982719631298799744324367636038481364012915`119.5099516818273*I, mmv[{2, 2}, {12, 4}, {2, 2}] -> 55.125484429680267270862236995622637057961596238730696096154206974813337594435382773985089198860292515093060040926953087029860152110485146`119.48730386137588, mmv[{3, 0}, {12, 4}, {2, 2}] -> -199.299648675244890683863521336860694216584455427249887899026313088638202619881257961059026879171505891166215769428587889684456335874949468`119.51290637215942*I, mmv[{3, 1}, {12, 4}, {2, 2}] -> 62.351316078071059278105602796604903106881076284835495979128481084003084874756769137356318619001911561577034781493334611612669483413678431`119.49951659001657, mmv[{3, 2}, {12, 4}, {2, 2}] -> 21.507693745776240877500003367169361712406841780668329761856422278314676494420510402993567549373806166056849543323145285794621212137899554`119.45664472421032*I, mmv[{4, 0}, {12, 4}, {2, 2}] -> 71.477972481836202373319804876481482838262357556139372006624284935078835764535996166727898812508239595526566061359435796176471624128803181`119.50334195844546, mmv[{4, 1}, {12, 4}, {2, 2}] -> 24.759254856718732782945941174367168533617178433734755052148329622921299249547071443873903585361164900988979945687025212024455570537195716`119.47668213247354*I, mmv[{4, 2}, {12, 4}, {2, 2}] -> -9.499574808268102127332351919314002618111221287178751174595996059167157789020875375232823628544052677022036974000260636986880334726020383`119.3991488122344, mmv[{5, 0}, {12, 4}, {2, 2}] -> 29.02689664702835250772418118962009473916014787577115951209760112946890496584200876593500697301584868139100640164176518075554596218828715`119.4827145547978*I, mmv[{5, 1}, {12, 4}, {2, 2}] -> -11.229814063740801296578061480157444457970785400401470978548311919017729699754759472147050428613030452721968042583676290533359184561679917`119.43375357920446, mmv[{5, 2}, {12, 4}, {2, 2}] -> -4.815619563861844464633666589282719327718058913993261229326498888468974765497093078586041772792598578109343620867886791429883071690868947`119.30873992809596*I, mmv[{6, 0}, {12, 4}, {2, 2}] -> -13.605921121947259974226648187776023625030316180681548545181495367474083959559172826211827806461389985379557005600171203290765529202001468`119.44474717411636, mmv[{6, 1}, {12, 4}, {2, 2}] -> -5.939359449496339511665128880857172375965514924574232953749800394652157219691244012872405723810085235987563564962906840647005163563306017`119.36614359213944*I, mmv[{6, 2}, {12, 4}, {2, 2}] -> 2.861556052693886859961865483792010223039801755591413232881704082725858820449650178292433686658101727866668148415046648557449620839437785`119.1912366376978, mmv[{7, 0}, {12, 4}, {2, 2}] -> -7.571889139586385008522318100965522913315798050291756586045885537435555710147681225521901948283002525630997344812299715203566528548852553`119.38722740275135*I, mmv[{7, 1}, {12, 4}, {2, 2}] -> 3.780106570397103404142347401185430898121127974348123167964909105169186548878108445151988389705236941905258424875054792379292691685089294`119.27992545027753, mmv[{7, 2}, {12, 4}, {2, 2}] -> 2.065904736095690123086006808088733740164290896112891715888200108535999414344537397304083824038732633863312157650784268949748278000114187`119.06702706273674*I, mmv[{8, 0}, {12, 4}, {2, 2}] -> 5.212276746904800675136053949914106847708529801539676724580854940114857687223164439840504174468809379655459029237426100739955192408216926`119.3191011809466, mmv[{8, 1}, {12, 4}, {2, 2}] -> 3.026325839997273343122334587413592732324567191728257316482690120783534569329864055878550035508339371758611463234555077260521536565669382`119.1949532169274*I, mmv[{8, 2}, {12, 4}, {2, 2}] -> -1.90539682695918324811142927125941314444685311204638121649459938147186174364777095672513108943809150426446666996786582922301708777112455`118.9651529835921, mmv[{9, 0}, {12, 4}, {2, 2}] -> 4.649268051860582837270853109774809228024866559770764604078945726234821485816991739803020895621448217884366348256895837496646421913692894`119.26049553320885*I, mmv[{9, 1}, {12, 4}, {2, 2}] -> -3.175960889198961082361203666260753777317133486132662224906642627547148360758608190676228461267912436383553097027736271694020137111068552`119.13550602795141, mmv[{9, 2}, {12, 4}, {2, 2}] -> -2.32369866463749828846165858756091371439241474004960829105159934016248039766535643088557334778838546067458987538001084736571275074639926`118.90714828151745*I, mmv[{10, 0}, {12, 4}, {2, 2}] -> -5.494378345488629599450103091906331139804105317721336435830044898842706165302053640874079183595566357315737583030700714652932711058482242`119.22867718321925, mmv[{10, 1}, {12, 4}, {2, 2}] -> -4.378765579379271370269180842802710663290524875285196970904059405034430275642922931661640751476103546480560571080434391368889408585266267`119.1121107568775*I, mmv[{10, 2}, {12, 4}, {2, 2}] -> 3.63941705319266452420722924073556610192815828042086623594139050227261197927581407868468290583314013229722244497685180212192223293269678`118.88758446507042, mmv[{0, 0}, {12, 4}, {2, 3}] -> -8100.377433693076489808703190867253982438576457816758482040045306801029199759606736640280461502727292449624711906419638159613917711786090627`119.52249801350908, mmv[{0, 1}, {12, 4}, {2, 3}] -> -1964.937865958444161629812181541074430014084189603294977952356644068152517316651810697728653471161852572070260699545707541687823225356207628`119.52162447666787*I, mmv[{0, 2}, {12, 4}, {2, 3}] -> 521.009858138531595782709775182590108578455390027788320924762046100818986047987043145840694137134837191928349675912856439746955950240713772`119.5173557058969, mmv[{1, 0}, {12, 4}, {2, 3}] -> -2153.693136538216950552987533665290479110125268852815040235480873082745079783053996584296890415410451229693324187758163286197733750973379609`119.52201900010165*I, mmv[{1, 1}, {12, 4}, {2, 3}] -> 567.269925018228285887441467988638249626690573753397312918070905986173854593932383941011423042624652511466397356617072249354431168925802959`119.52026518113051, mmv[{1, 2}, {12, 4}, {2, 3}] -> 166.209914154274393281313701022736485873163035445184817906623457987026736320491230867715742785876312585543393661615297570582919538485938203`119.51270802095404*I, mmv[{2, 0}, {12, 4}, {2, 3}] -> 627.573371522782715426400725848421940213007077771407477023940241978401225452359768780566378861396896044849696692927099971175412839179855721`119.52064443913373, mmv[{2, 1}, {12, 4}, {2, 3}] -> 181.961075653274133135062534894362239796474010084396592018765244831760373165708863602541054659768697876595955980969710043235536739802894467`119.5167340713542*I, mmv[{2, 2}, {12, 4}, {2, 3}] -> -61.532755392456429210058688224697287124157703891890590696010797286160423966927751575001670120138123322719455985190279651763820751139830237`119.50201178439356, mmv[{3, 0}, {12, 4}, {2, 3}] -> 203.177063775498743488562592846142759218585920046384750813683360443435730942599628137294024997652240189981036424023586436423004791070751581`119.51710283803763*I, mmv[{3, 1}, {12, 4}, {2, 3}] -> -67.087259824049770605962985044181879641871961377341159852010291517272099322396269021910742793748158658621594460331317222001867178029048026`119.50891858892835, mmv[{3, 2}, {12, 4}, {2, 3}] -> -29.738569398299131643244330750912602346617265925372760465586235991323539645394016595216546443155231582589898796776889348729266814296915227`119.4862843962779*I, mmv[{4, 0}, {12, 4}, {2, 3}] -> -75.216756310314973589580304744555283129365761123729098732096998183783046862101466034887393976475042968207504761837427751307856738828290911`119.5089913819676, mmv[{4, 1}, {12, 4}, {2, 3}] -> -31.314109997734141528847019990529747361158487586616025789516464322531878966771887106744750087657282552691904195778581563623746868499514319`119.49640366326079*I, mmv[{4, 2}, {12, 4}, {2, 3}] -> 23.666418145793788892653612800596338397221709402300089696988584078587657923863756089100982360647037488089873199486600657598561723057758568`119.48036322008991, mmv[{5, 0}, {12, 4}, {2, 3}] -> -34.456046014273225824601438234066143668620948749419032627388572488869447250552502218802497375715355011981937433592763347468732448114348302`119.49457699811822*I, mmv[{5, 1}, {12, 4}, {2, 3}] -> 23.012813199368246587780216418582119446658969056699857649323448121059740618996970866059143378210795466966384838908320339991522639957047071`119.48927502401415, mmv[{5, 2}, {12, 4}, {2, 3}] -> 34.469624707917390853660888467500605292008364633245421532226269531678939733270188927086703043984428857473015670161190408805292175383081725`119.49346982206802*I, mmv[{6, 0}, {12, 4}, {2, 3}] -> 23.67516193806756942221319469634279528293926869272031529115555552925024041845194080944588783954787655033750089907940786740246215907828171`119.4821885953915, mmv[{6, 1}, {12, 4}, {2, 3}] -> 31.328859180487599220291792052868383252974130332621262068755511409075410145272005435157338708490017610838021053156448510519506188387269966`119.49817821210853*I, mmv[{6, 2}, {12, 4}, {2, 3}] -> -75.207937930458611916138985464496505470655551710721867377337626643432573501507327736255965501358872752607230666647518993803919928685244772`119.50837396622414, mmv[{7, 0}, {12, 4}, {2, 3}] -> 29.751562847388650341111120069894976835790568378109725683223258012266012780220487493436560635142474821753457722940113226195815570568396455`119.48813943011191*I, mmv[{7, 1}, {12, 4}, {2, 3}] -> -67.044859754312430928193631761592710082244537289323206170909248842940379225729051487722812750457043377534751936506672280094700974956096926`119.51062069660443, mmv[{7, 2}, {12, 4}, {2, 3}] -> -202.930938011537126431202672521969036413834337088506104398661935369401550815966048405071465374486876916115431099560932904318120579026531361`119.51671351474732*I, mmv[{8, 0}, {12, 4}, {2, 3}] -> -61.397551443665504232179320140484720534036963934896501453362090383779770320945337515881191923577639413220546122582349235938379344952372589`119.50322233660566, mmv[{8, 1}, {12, 4}, {2, 3}] -> -181.518274886555253945341130308449053369690753927234454950762479172487724841266021388307627401967807916110744537579066479461317702579477646`119.51779992308187*I, mmv[{8, 2}, {12, 4}, {2, 3}] -> 626.137540007076526034084497248462315715999355249908956397069733703664946872367235678969155285847906638196284584067276364130338552642394669`119.5204026660618, mmv[{9, 0}, {12, 4}, {2, 3}] -> -165.213193239522790964116939930728305350822930877274912474528986962654765949865041001048438510815503159693593420071998563704829832130488577`119.51358939987666*I, mmv[{9, 1}, {12, 4}, {2, 3}] -> 564.895374848075122969833533662872805603960500484300134307440049801422704693222710677843866661267672692668433765493469265327661764613623392`119.52090260979138, mmv[{9, 2}, {12, 4}, {2, 3}] -> 2146.796622488883687265314248516021183783211852453402115671631068072426971225980898428700002917026481326046668022991592752343791461865647211`119.52189856457379*I, mmv[{10, 0}, {12, 4}, {2, 3}] -> 516.007387069825655930707213702723312552151275080001422648072369825609007024764497844333594635000377118603884248990632400707318556226414315`119.51869506849346, mmv[{10, 1}, {12, 4}, {2, 3}] -> 1953.717705058422388733639042057540148235886216774183155985595248112549666857968803958045463411175670389339167736058193689388233061209699629`119.52210861937328*I, mmv[{10, 2}, {12, 4}, {2, 3}] -> -8068.279902737262076599141628283617222216256212200532873776487996569028274110666151281442173394217502893128184648004902549235809704925184668`119.52248989491011, mmv[{0, 0}, {12, 4}, {2, 4}] -> 45.855712356096732361064541823478564038806343185014512384674625774263540243433359637780397841521525158509713273001336771298464805842749607`119.44868373010857, mmv[{0, 1}, {12, 4}, {2, 4}] -> 18.502210862128745957499483382784351544781183420934695951237837094195520184829503024027124439808948218229587763229550217344138448115007381`119.40526763196848*I, mmv[{0, 2}, {12, 4}, {2, 4}] -> -11.501994865139116910828939035404782219696538575669833180860613869100201498740023217477591951265458210130158919733295207339205580176576044`119.32814110274435, mmv[{1, 0}, {12, 4}, {2, 4}] -> 11.510824233757011436018717758999540102903629858653690115931071700753814734941998351734894297829922733582282301641565773151502003346277524`119.36621265712343*I, mmv[{1, 1}, {12, 4}, {2, 4}] -> -6.235764794842969197262028721382444486008545125631659493885026738719112652929555812628435695302562367772620676062821152083148863932278547`119.32827707074179, mmv[{1, 2}, {12, 4}, {2, 4}] -> -5.889355119111580660304428852939097976166828600097168093252915050151590423199128265736054251186264658849568167827608629228542348214566438`119.30129578751*I, mmv[{2, 0}, {12, 4}, {2, 4}] -> -3.91055308966066986961408072009034065003070390208474304967747013890100659622599687160159197048504215582453667428935286456099569262303745`119.26190468730098, mmv[{2, 1}, {12, 4}, {2, 4}] -> -3.647195279725079761395501977523445802764380645993651773216958131579000101367872796045604176700592940060468052025599494862984082007350095`119.29510078394812*I, mmv[{2, 2}, {12, 4}, {2, 4}] -> 5.407656263296757205045574062869011439576539737744282282123971319293072554631688445796925158156382937618573174880290225530216836495844671`119.3330070403937, mmv[{3, 0}, {12, 4}, {2, 4}] -> -2.473591084547698841033390902534122135652114522321309554116937073549338683885925963219749201695505984625480610588530341834791306994646969`119.23378673663142*I, mmv[{3, 1}, {12, 4}, {2, 4}] -> 3.873889913794787835581086354490842584357280091395148989183870532054496519345593896633454974096863532835860523644455834497373966144026652`119.33983494561024, mmv[{3, 2}, {12, 4}, {2, 4}] -> 7.570465556634879274545261194248779826661820125749525535955239632263340273709097372968621925585981094316825819676888953087319363096228182`119.3968719530767*I, mmv[{4, 0}, {12, 4}, {2, 4}] -> 2.924109700447908784325907299038331666245931577683913488551395108597597287619231724275273398881854454137824113646133775852843647137988859`119.30347617365105, mmv[{4, 1}, {12, 4}, {2, 4}] -> 5.935588463607872254054085909389500651768734866023854424199670962844798905616652979698171970880318941587194059965518760148867779057823963`119.40590490094088*I, mmv[{4, 2}, {12, 4}, {2, 4}] -> -13.591163755031012927095081004803058229926429851530741082974925849727078771719886834075115209337882799993454236992459277664802411803859059`119.45167697087442, mmv[{5, 0}, {12, 4}, {2, 4}] -> 4.811889307533864639376389614042711723343540405542070317187380428264291794937384577402715772780495596146062459684622221398446416147444477`119.38601534480446*I, mmv[{5, 1}, {12, 4}, {2, 4}] -> -11.220497107368550033296949986243096347959227551864412191896680276738020969122670180844299238367004611194031034681204850202189903709486869`119.4568307763181, mmv[{5, 2}, {12, 4}, {2, 4}] -> -29.040910253091818643503010261427039722831737702666113536125496959325984535220179268311899070999351849953527801672276252200365168443006273`119.4866814257089*I, mmv[{6, 0}, {12, 4}, {2, 4}] -> -9.489645602104215181134776379691547894935933902236349199402847760137515734586759452954870984101316442912246182992978258044723477418251528`119.44512905716, mmv[{6, 1}, {12, 4}, {2, 4}] -> -24.775562142012886963092803800104729802752914489959748420643629851515815749281440263600299613731312040203429282470306064980030235455127372`119.48825976598617*I, mmv[{6, 2}, {12, 4}, {2, 4}] -> 71.583409337603069621017684405420522092633382166169303022091222146804573792678827637133341040764799804681630781636597638356164658252502154`119.50566136631052, mmv[{7, 0}, {12, 4}, {2, 4}] -> -21.529638736636147649780323381257067510476101279815132649183275369157247806566755213632795674790987348297978065164345686322328452443514377`119.48094900611926*I, mmv[{7, 1}, {12, 4}, {2, 4}] -> 62.482090127174944709184874887433477831023149554283906925846295967103858139659425075561477464553292319048539470367321051863603890818138759`119.50547972985436, mmv[{7, 2}, {12, 4}, {2, 4}] -> 199.776571844305522195867438952357770574500912253803293992780368028500549588962776175887395977605929262764952256316084866556271316834118168`119.51494441646526*I, mmv[{8, 0}, {12, 4}, {2, 4}] -> 55.332864108887467925725056530680383967808834630724729588157674651725632947945472076462842875856335947488160657711053208025119465636024971`119.50086011187115, mmv[{8, 1}, {12, 4}, {2, 4}] -> 177.345678049730285604000868559433233580973805040101631913822956551885167533543421631525584609322571868830404950395035670886653377115802731`119.51427151294766*I, mmv[{8, 2}, {12, 4}, {2, 4}] -> -622.471353165898634911236367268696364305058649700131235781090372912908121198685618221314188482543243434159319996624404268488843888337231992`119.51923266130163, mmv[{9, 0}, {12, 4}, {2, 4}] -> 159.277748439703007585689064743381801005215296562185378936935417510574322545259761569343636961661785349667879973589859202326968957492447654`119.5114046932995*I, mmv[{9, 1}, {12, 4}, {2, 4}] -> -559.817488944427939797669751804553033615151436088445557315981262861710063142450795828301284467877778909981728861417351008092235548344318616`119.51860876929638, mmv[{9, 2}, {12, 4}, {2, 4}] -> -2141.275235427968176921619345191991120896048513653021122529562317116775725172095244852049181898093702850284822635656234151566702644716376433`119.5211765518016*I, mmv[{10, 0}, {12, 4}, {2, 4}] -> -508.315439015528525887384799191270392876281486146150423904993665832813874314623203927878336986161263628056338630051714198867284760740409221`119.51687618889375, mmv[{10, 1}, {12, 4}, {2, 4}] -> -1945.812514459511888148914312650786512079256377447449232548231213684593668162207950991379519967728451796962052357874487537199971946227807251`119.5207343767446*I, mmv[{10, 2}, {12, 4}, {2, 4}] -> 8058.171410377782812239650942091258525930005067318954381892246006671734721303430927881237361506265825265684343430690059297451881858468024677`119.5220671685178, mmv[{0, 0}, {12, 4}, {3, 2}] -> 8098.605379815699869677613686860693311075009646845268349429213966260908932532371821482056609058072535775459708299954336940691986548109620411`119.5225144786208, mmv[{0, 1}, {12, 4}, {3, 2}] -> 1961.622895657332889318363771464293784392516056100917079422959282540505665553729656924711406854622888981716283114244868199871049692101417733`119.52154578321854*I, mmv[{0, 2}, {12, 4}, {3, 2}] -> -516.007387069825655930707213702723312552151275080001422648072369825609007024764497844333594635000377118603884248992626399626897014219247075`119.51691364279601, mmv[{1, 0}, {12, 4}, {3, 2}] -> 2152.318009549799197609009151840051246670375191253783108813699819028078217279866552005350823935959259801808513410328832183826977228824051653`119.52204195571915*I, mmv[{1, 1}, {12, 4}, {3, 2}] -> -564.922323944218775369670079939043805859908644469259810362850712139428950432854367074548279981039257253050619787853540182255927340148734426`119.52018097935891, mmv[{1, 2}, {12, 4}, {3, 2}] -> -162.301888279182302266427232063413542074595097665205886813605736702044739454864385984679110992805929983815693088549795399169356568742473049`119.51219210885587*I, mmv[{2, 0}, {12, 4}, {3, 2}] -> -626.137540007076526034084497248462315715999355249908956397069733703664946872367235678969155285847906638196284584068089767186075838316667038`119.52070930819566, mmv[{2, 1}, {12, 4}, {3, 2}] -> -179.431976468142769774670999433941143475332279483668043432292717862186446187404721509916606005645189892470574743987639223726532018629566278`119.51653921876424*I, mmv[{2, 2}, {12, 4}, {3, 2}] -> 56.849035942581977002338622433131468109365866956767672554458778584739167291195438436317430137786661813921257023929351681527397192242605713`119.50045504472767, mmv[{3, 0}, {12, 4}, {3, 2}] -> -201.353754927921324313535055737163403494167624671154699195721151698951050202464412290479430676046403089440191677938883648822121074091510547`119.51730473768666*I, mmv[{3, 1}, {12, 4}, {3, 2}] -> 63.62020391154063938704859457530130730769428024509930245975527423495376065102166565215002598413053805415955054079044368139558514609058726`119.50814222743436, mmv[{3, 2}, {12, 4}, {3, 2}] -> 22.551980951639220350637813451739353505694063806017736892979415141449543243026836637294714696244204230178438085453005004764338782057036833`119.47688801636973*I, mmv[{4, 0}, {12, 4}, {3, 2}] -> 72.489541485816955194798009670189517937138924552307444110902823270961573719885952661913997155913318041663030752889485849286502263510851125`119.50938622434323, mmv[{4, 1}, {12, 4}, {3, 2}] -> 25.594724271822225995242677331700186484030566470292437626657615046210765048780260910044929500576150236532753253806198985343062079201404995`119.49103729869555*I, mmv[{4, 2}, {12, 4}, {3, 2}] -> -10.376240373101924821202177524482250856686142326641597080137391995707061027328333287735559537566726449626324602748488733317517721781359901`119.43732679634117, mmv[{5, 0}, {12, 4}, {3, 2}] -> 29.719499559945015169772745037186235418978816068988527035638093530870103934976430475658749567622486475893463785233413798098568173416070233`119.50013671947376*I, mmv[{5, 1}, {12, 4}, {3, 2}] -> -11.958781019458350059297531485981418313915982438934003695424653678699507778654568022995778484357377640197662346838158191283384396485723654`119.46773918052628, mmv[{5, 2}, {12, 4}, {3, 2}] -> -5.740915692780996179618131131936691443913168520253257979657364070829034598974583677899083153645305157450423521675751784944579868485849244`119.38550744844585*I, mmv[{6, 0}, {12, 4}, {3, 2}] -> -14.220867154453686424942489242040138240382384823453825371350779489030864968728878662514231906294704967999480422148257848157587329134340452`119.46520722625624, mmv[{6, 1}, {12, 4}, {3, 2}] -> -6.728667261549318168891365099425133361437164638542359779365820755335020157527754046168377537029599054434216251709587327547215402357287498`119.42187015593618*I, mmv[{6, 2}, {12, 4}, {3, 2}] -> 4.053682303727081671908007259124534032857178914340869507981795156647369937220516635378587782906748024670162873774031218013783281099177901`119.34025636148228, mmv[{7, 0}, {12, 4}, {3, 2}] -> -8.263218801686887161067107117894524280410427806987751627506208268483971504074251098663869566760020172075359350211063037575363059192283986`119.42731124941918*I, mmv[{7, 1}, {12, 4}, {3, 2}] -> 4.859020196223845064479833990845286452246730743543626131558773408839293802988094669014127294380222989665720570292980908856696775653086091`119.38591669124907, mmv[{7, 2}, {12, 4}, {3, 2}] -> 4.036188666104763741783353277121111942416189016893835303498441698030275938160491650141152882760698918303345953447230971196710702844486114`119.33277676171802*I, mmv[{8, 0}, {12, 4}, {3, 2}] -> 6.284610937189877080123903971647578247148120427652818351090952975025374920448814432190749298187347631135774468791018039740014339493589806`119.39261602209588, mmv[{8, 1}, {12, 4}, {3, 2}] -> 5.040272470143431740877275672186248880840237125981174743885304121424167078433036786721349883599562509877151551470110970230186509814150165`119.37913708064387*I, mmv[{8, 2}, {12, 4}, {3, 2}] -> -6.346735974165052860070278552622885960823580362511784979264434091399054326132769418120985669277666585078541205611793708823718412523129409`119.37913682410765, mmv[{9, 0}, {12, 4}, {3, 2}] -> 7.141859486573790133906063791765640069112111466074415357419872416845927500521722817314020567863530658276863679497141344604361694251387703`119.38384018624458*I, mmv[{9, 1}, {12, 4}, {3, 2}] -> -8.454253579359220490419588432191162730787478284918545132983915167535728478268254506709345059399623842778610513579382608265830801867778197`119.41226511990912, mmv[{9, 2}, {12, 4}, {3, 2}] -> -15.75119150204606274613077720392500348972809356778990261075685187200821163179107679776594020306435793243620557204265313335311428979495437`119.44398627673436*I, mmv[{10, 0}, {12, 4}, {3, 2}] -> -13.492259956050806281422223551604724900785440339154671023610228838755353000885519389072760319179010471777808102373125572939041057190759253`119.40607365893344, mmv[{10, 1}, {12, 4}, {3, 2}] -> -22.303843000988737003734469121374761854291540854884618377021272264066529944852593468702322738698309359545682827556803361931011621750925514`119.45477141181946*I, mmv[{10, 2}, {12, 4}, {3, 2}] -> 53.721456224589876655447001441685375970837368687584574855041198704953741082804622701259401809940671415629942763852801353509468739084962282`119.48546021825553, mmv[{0, 0}, {12, 4}, {3, 3}] -> -8014.558446512672199943694626841931846245418843512948298921446797864074533027861528580182771584276831477498241884152349912705880886837548352`119.51787030781293, mmv[{0, 1}, {12, 4}, {3, 3}] -> -1929.224479267744016044769982514764031049949413481655939123121946145965921775294749023512320296739309256553204622960832320284344091225801778`119.51365131038607*I, mmv[{0, 2}, {12, 4}, {3, 3}] -> 498.394343354658377449697412832188839296512755752555749297589607312721624399902438224605274928124691878839272959343838544069457452816298936`119.49805329398224, mmv[{1, 0}, {12, 4}, {3, 3}] -> -2129.883581654518875374952642018315723436287551515587408915348416530337519395357143415491276040067930663273167513258830101469697798706313877`119.51718345752742*I, mmv[{1, 1}, {12, 4}, {3, 3}] -> 554.072625149888507867561315619071577668159244077261930533481483832229737814201328226479556915802906802793251440322397601965475296567330333`119.51001862147447, mmv[{1, 2}, {12, 4}, {3, 3}] -> 154.003224207570990847598879667909707207189061171401078088540037035353369649253450411406774659283205310767909185849670970090893818620672492`119.4794951120218*I, mmv[{2, 0}, {12, 4}, {3, 3}] -> 618.361756412692085737930646742394869896840635053362385505434350076161996238498638043304321299491671424919393375979307057477219727957857493`119.51419986506393, mmv[{2, 1}, {12, 4}, {3, 3}] -> 173.829967306414208029231811872275910848066520508491055054954821195377965014669353552692546237298448455944807955778372429872730525913360755`119.4968186591065*I, mmv[{2, 2}, {12, 4}, {3, 3}] -> -50.226431056252376519115365590792667117162096818300236172976585902396716318724806421339969961825782988657778813880858440322744740587043083`119.41366229317582, mmv[{3, 0}, {12, 4}, {3, 3}] -> 197.087082701348633831719063287770282448774393537513488843761318576402275390254086532289239145692286943181687008168889307545810910760485783`119.50383897026344*I, mmv[{3, 1}, {12, 4}, {3, 3}] -> -58.640700337131962983886112316800092869942140948355999930704993172450359153090147138152803689778814740077580569836920257446327698713257965`119.4503703510578, mmv[{3, 2}, {12, 4}, {3, 3}] -> -14.153076441727452703038017291690102233105461209901834862985098129391346681940670207548348555983295952973069694941714120190333510737584477`119.1636627205592*I, mmv[{4, 0}, {12, 4}, {3, 3}] -> -68.471546827331011313016729314316961853698558650514047963529233909229710920115264058728221137210154358062066403733928940213457909021700373`119.46817064076542, mmv[{4, 1}, {12, 4}, {3, 3}] -> -18.846437452238702149474833350112864152320373110897614115444571521421112681168358751518818126519398484040852597888580476611625806892224125`119.2758680647511*I, mmv[{4, 2}, {12, 4}, {3, 3}] -> -3.93903382080295103985865135553936621333233362109190942935825846213792594796799860387061206373225918451998095045699112308300844073596904`119.28080374144581, mmv[{5, 0}, {12, 4}, {3, 3}] -> -24.063577562645232848928892827196279499368326540061191736658859662645585830220296329307391922946293827479165515769143699178000622498558744`119.34505089441014*I, mmv[{5, 1}, {12, 4}, {3, 3}] -> 0.000316039084954747836344336929283255572005260754344040609700102922844832853688512331387871812534025129464799847694447202647131422166954`115.57547776645079, mmv[{5, 2}, {12, 4}, {3, 3}] -> -24.063577562645232848928892827196279499368326540061191736658859662645585830220296329307391922946293827479165515770129219470305908922638743`119.33791816674884*I, mmv[{6, 0}, {12, 4}, {3, 3}] -> 3.939033820802951039858651355539366213332333621091909429358258462137925947967998603870612063732259184519980950455979087007118704694906224`119.29243942712891, mmv[{6, 1}, {12, 4}, {3, 3}] -> -18.846437452238702149474833350112864152320373110897614115444571521421112681168358751518818126519398484040852597889592105010915856080894534`119.2779787984731*I, mmv[{6, 2}, {12, 4}, {3, 3}] -> 68.471546827331011313016729314316961853698558650514047963529233909229710920115264058728221137210154358062066403734940976289347645062759058`119.46789415963485, mmv[{7, 0}, {12, 4}, {3, 3}] -> -14.153076441727452703038017291690102233105461209901834862985098129391346681940670207548348555983295952973069694942818459993995784086036092`119.16677605313743*I, mmv[{7, 1}, {12, 4}, {3, 3}] -> 58.641989648341301422330347082136082163009249069828214569383373148004973033167730151378696340728160754832851592894026962540784608396232677`119.45241380177247, mmv[{7, 2}, {12, 4}, {3, 3}] -> 197.087082701348633831719063287770282448774393537513488843761318576402275390254086532289239145692286943181687008169993647349473184108947177`119.50370189520706*I, mmv[{8, 0}, {12, 4}, {3, 3}] -> 50.226431056252376519115365590792667117162096818300236172976585902396716318724806421339969961825782988657778813882175783492268050621102794`119.41549402510826, mmv[{8, 1}, {12, 4}, {3, 3}] -> 173.829967306414208029231811872275910848066520508491055054954821195377965014669353552692546237298448455944807955779689360615114250969799911`119.4980062397301*I, mmv[{8, 2}, {12, 4}, {3, 3}] -> -618.361756412692085737930646742394869896840635053362385505434350076161996238498638043304321299491671424919393375980624400646743037991915778`119.51402267090576, mmv[{9, 0}, {12, 4}, {3, 3}] -> 154.003224207570990847598879667909707207189061171401078088540037035353369649253450411406774659283205310767909185851500726246325287799918827`119.479943332602*I, mmv[{9, 1}, {12, 4}, {3, 3}] -> -554.059150601816681667643042480986077540185172084782092505776152663226614944385500028127350255917114522602158429144813547391456756917623055`119.51056412162157, mmv[{9, 2}, {12, 4}, {3, 3}] -> -2129.88358165451887537495264201831572343628755151558740891534841653033751939535714341549127604006793066327316751326065985762512926788550635`119.516979774344*I, mmv[{10, 0}, {12, 4}, {3, 3}] -> -498.394343354658377449697412832188839296512755752555749297589607312721624399902438224605274928124691878839272959347098759750349284972187278`119.4980396935663, mmv[{10, 1}, {12, 4}, {3, 3}] -> -1929.224479267744016044769982514764031049949413481655939123121946145965921775294749023512320296739309256553204622964092093523505317865851175`119.51393632919046*I, mmv[{10, 2}, {12, 4}, {3, 3}] -> 8014.558446512672199943694626841931846245418843512948298921446797864074533027861528580182771584276831477498241884155610128386772718993437549`119.51769428098494, mmv[{0, 0}, {12, 4}, {3, 4}] -> -53.721456224589876655447001441685375970837368687584574855041198704953741082804622701259401809940671415629942763854568500728449184172882823`119.517335487772, mmv[{0, 1}, {12, 4}, {3, 4}] -> -22.303843000988737003734469121374761854291540854884618377021272264066529944852593468702322738698309359545682827558578094970312699453575538`119.4861516992823*I, mmv[{0, 2}, {12, 4}, {3, 4}] -> 13.492259956050806281422223551604724900785440339154671023610228838755353000885519389072760319179010471777808102374908325727460350480076603`119.39684647055132, mmv[{1, 0}, {12, 4}, {3, 4}] -> -15.694774062476659754606547477566514593152109622314161502883317406578016424489092098282866946497072203301249180325701153664093899610444886`119.5005581844339*I, mmv[{1, 1}, {12, 4}, {3, 4}] -> 8.427304483215568090583042156020162474839334299958869077573252829529482738636598110004931739628039282396424491221551561358321907948566029`119.45848420594456, mmv[{1, 2}, {12, 4}, {3, 4}] -> 7.141859486573790133906063791765640069112111466074415357419872416845927500521722817314020567863530658276863679498142026469709885115468252`119.38404620672485*I, mmv[{2, 0}, {12, 4}, {3, 4}] -> 6.346735974165052860070278552622885960823580362511784979264434091399054326132769418120985669277666585078541205612506946662733110723884859`119.47174509030062, mmv[{2, 1}, {12, 4}, {3, 4}] -> 5.040272470143431740877275672186248880840237125981174743885304121424167078433036786721349883599562509877151551470827654394810014541463751`119.43501262325863*I, mmv[{2, 2}, {12, 4}, {3, 4}] -> -6.284610937189877080123903971647578247148120427652818351090952975025374920448814432190749298187347631135774468791738571547374286346747374`119.39748269100295, mmv[{3, 0}, {12, 4}, {3, 4}] -> 4.041586964945753877342212792718564612862534877978055188957299756126576123407126761454704481351417970604820890381388022886591361745493116`119.44697356427017*I, mmv[{3, 1}, {12, 4}, {3, 4}] -> -4.861598818642521941368303521517265038380946986488055408915533359948521563143260695465912596278915019176262616405587144567446831303324978`119.43855961636157, mmv[{3, 2}, {12, 4}, {3, 4}] -> -8.263218801686887161067107117894524280410427806987751627506208268483971504074251098663869566760020172075359350211667114664898002158117881`119.43481557140306*I, mmv[{4, 0}, {12, 4}, {3, 4}] -> -4.053682303727081671908007259124534032857178914340869507981795156647369937220516635378587782906748024670162873774578842411960704265050354`119.44644640323293, mmv[{4, 1}, {12, 4}, {3, 4}] -> -6.728667261549318168891365099425133361437164638542359779365820755335020157527754046168377537029599054434216251710137747733704122300672157`119.46134366038375*I, mmv[{4, 2}, {12, 4}, {3, 4}] -> 14.220867154453686424942489242040138240382384823453825371350779489030864968728878662514231906294704967999480422148811460292001764144225131`119.47187978283797, mmv[{5, 0}, {12, 4}, {3, 4}] -> -5.738269204619469676414672383418443971633459416288225389381167680158202902925357003696458947872209952890933552619789260146706263940557319`119.46716077803364*I, mmv[{5, 1}, {12, 4}, {3, 4}] -> 11.957516863118531067952154138264285291627961395916627532985853267008128447239813973670226997107241539679803147445946156650572433103486694`119.48636635387929, mmv[{5, 2}, {12, 4}, {3, 4}] -> 29.719499559945015169772745037186235418978816068988527035638093530870103934976430475658749567622486475893463785233952913333311364589796604`119.49734439968938*I, mmv[{6, 0}, {12, 4}, {3, 4}] -> 10.376240373101924821202177524482250856686142326641597080137391995707061027328333287735559537566726449626324602749036357715695144947221823`119.48611606694297, mmv[{6, 1}, {12, 4}, {3, 4}] -> 25.594724271822225995242677331700186484030566470292437626657615046210765048780260910044929500576150236532753253806749405529550799144789654`119.5033716728686*I, mmv[{6, 2}, {12, 4}, {3, 4}] -> -72.489541485816955194798009670189517937138924552307444110902823270961573719885952661913997155913318041663030752890039461420916698520724352`119.51137042613257, mmv[{7, 0}, {12, 4}, {3, 4}] -> 22.55737925048021048619667296733680617614040966710195677843827319954584342827347174860826629483492328247991302238716205645421944095804949`119.50228116676837*I, mmv[{7, 1}, {12, 4}, {3, 4}] -> -63.622782533959316263937064105973285893828496488043731737112034186062988411176831678601811286029230083670092586903049917106335201740812372`119.513419387095, mmv[{7, 2}, {12, 4}, {3, 4}] -> -201.353754927921324313535055737163403494167624671154699195721151698951050202464412290479430676046403089440191677939487725911656017057333963`119.51800033642107*I, mmv[{8, 0}, {12, 4}, {3, 4}] -> -56.849035942581977002338622433131468109365866956767672554458778584739167291195438436317430137786661813921257023930064919366411890443352773`119.51184649382458, mmv[{8, 1}, {12, 4}, {3, 4}] -> -179.431976468142769774670999433941143475332279483668043432292717862186446187404721509916606005645189892470574743988355907891155523356942177`119.51837135696897*I, mmv[{8, 2}, {12, 4}, {3, 4}] -> 626.137540007076526034084497248462315715999355249908956397069733703664946872367235678969155285847906638196284584068810298993435785169836167`119.52081951307487, mmv[{9, 0}, {12, 4}, {3, 4}] -> -162.245470839612899274903002337055053178019113719730145705732202236614544247562401285196037736238644254680736696832843419480336178558010438`119.51668148336866*I, mmv[{9, 1}, {12, 4}, {3, 4}] -> 564.895374848075122969833533662872805603960500484300134307440049801422704693222710677843866661267672692668433765495709135348418446229543932`119.520580705987, mmv[{9, 2}, {12, 4}, {3, 4}] -> 2152.318009549799197609009151840051246670375191253783108813699819028078217279866552005350823935959259801808513410329832865692325419688247265`119.52194146007828*I, mmv[{10, 0}, {12, 4}, {3, 4}] -> 516.007387069825655930707213702723312552151275080001422648072369825609007024764497844333594635000377118603884248994393546845877459307116037`119.5188713909557, mmv[{10, 1}, {12, 4}, {3, 4}] -> 1961.622895657332889318363771464293784392516056100917079422959282540505665553729656924711406854622888981716283114246642932910350769804082131`119.52151253835869*I, mmv[{10, 2}, {12, 4}, {3, 4}] -> -8098.605379815699869677613686860693311075009646845268349429213966260908932532371821482056609058072535775459708299956119693480405841398855277`119.52237662847256, mmv[{0, 0}, {12, 4}, {4, 2}] -> -8058.171410377782812239650942091258525930005067318954381892246006671734721303430927881237361506265825265684343430691082204402472295361381548`119.52205566982977, mmv[{0, 1}, {12, 4}, {4, 2}] -> -1946.327450353772429363734444780815838117168733040589739555474825392037869098599993940578256543761250415280410866686258836358893788737017348`119.52055931859762*I, mmv[{0, 2}, {12, 4}, {4, 2}] -> 509.393447886093312603330332256142331852063635882335291238286240068064534859378587714771653617619640468511520299262016780704326655001125887`119.51545958973591, mmv[{1, 0}, {12, 4}, {4, 2}] -> -2141.275235427968176921619345191991120896048513653021122529562317116775725172095244852049181898093702850284822635656840647874356591614386604`119.52118801163553*I, mmv[{1, 1}, {12, 4}, {4, 2}] -> 559.87138713671524459734284435689503412704772405836490942680258753772255462171410862171011110742094803074610090613560925580704816105501886`119.51806737210843, mmv[{1, 2}, {12, 4}, {4, 2}] -> 159.390583318841813568737524196098778798367264453136861152682486441434712959863730968309783474796356807937792757026348244226303818412218876`119.50691758095441*I, mmv[{2, 0}, {12, 4}, {4, 2}] -> 622.471353165898634911236367268696364305058649700131235781090372912908121198685618221314188482543243434159319996624767793237431958721709796`119.51915073416652, mmv[{2, 1}, {12, 4}, {4, 2}] -> 177.345678049730285604000868559433233580973805040101631913822956551885167533543421631525584609322571868830404950395398341725023533839589962`119.51254035784332*I, mmv[{2, 2}, {12, 4}, {4, 2}] -> -55.332864108887467925725056530680383967808834630724729588157674651725632947945472076462842875856335947488160657711414831610036417073006111`119.48968896435875, mmv[{3, 0}, {12, 4}, {4, 2}] -> 199.776571844305522195867438952357770574500912253803293992780368028500549588962776175887395977605929262764952256316291358319423484028402698`119.51446870507894*I, mmv[{3, 1}, {12, 4}, {4, 2}] -> -62.479143130125028278455195423808359446869759562347416323152856022979026413767806759616579976669072856750777131953806681153131096961981647`119.50068785445642, mmv[{3, 2}, {12, 4}, {4, 2}] -> -21.523469252246444637713055363431407315680277438576024208658866159904333309142029372131593847830165574239149565811912243173549082373304383`119.456363784267*I, mmv[{4, 0}, {12, 4}, {4, 2}] -> -71.583409337603069621017684405420522092633382166169303022091222146804573792678827637133341040764799804681630781636689974365027192789942718`119.50416163270913, mmv[{4, 1}, {12, 4}, {4, 2}] -> -24.775562142012886963092803800104729802752914489959748420643629851515815749281440263600299613731312040203429282470398616002685380620965633`119.47690805627994*I, mmv[{4, 2}, {12, 4}, {4, 2}] -> 9.489645602104215181134776379691547894935933902236349199402847760137515734586759452954870984101316442912246182993070820825262474373990139`119.39798841465768, mmv[{5, 0}, {12, 4}, {4, 2}] -> -29.040910253091818643503010261427039722831737702666113536125496959325984535220179268311899070999351849953527801672273528654035236074584655`119.48327849007397*I, mmv[{5, 1}, {12, 4}, {4, 2}] -> 11.221802042945137379201855635499491725804926693043639198285119411387186730583061457567449160689725747212466337280168409728411624869830153`119.43411862626134, mmv[{5, 2}, {12, 4}, {4, 2}] -> 4.81462116628124683623157283831961233989033689995758782973055089605353741666561856367639237228820677504618113742035803612048396047685994`119.30930394980102*I, mmv[{6, 0}, {12, 4}, {4, 2}] -> 13.591163755031012927095081004803058229926429851530741082974925849727078771719886834075115209337882799993454236992363864752437678431403225`119.44600126853857, mmv[{6, 1}, {12, 4}, {4, 2}] -> 5.935588463607872254054085909389500651768734866023854424199670962844798905616652979698171970880318941587194059965424303537164683752507617`119.36819978535041*I, mmv[{6, 2}, {12, 4}, {4, 2}] -> -2.924109700447908784325907299038331666245931577683913488551395108597597287619231724275273398881854454137824113646040064901479431390893341`119.1998063729838, mmv[{7, 0}, {12, 4}, {4, 2}] -> 7.570465556634879274545261194248779826661820125749525535955239632263340273709097372968621925585981094316825819676684411430023498576320031`119.39039823869824*I, mmv[{7, 1}, {12, 4}, {4, 2}] -> -3.871290987262578069898219425939557080222007027640133654525088849046770902811253334540317032025740857423660666145538425799667502150012438`119.2887878352196, mmv[{7, 2}, {12, 4}, {4, 2}] -> -2.468150279416622168974067926183933617406978536346662740426119503184563694031049630557271999966277333486986185962378770709721229582398242`119.12123936555824*I, mmv[{8, 0}, {12, 4}, {4, 2}] -> -5.407656263296757205045574062869011439576539737744282282123971319293072554631688445796925158156382937618573174879923541980121919182219539`119.32899525148147, mmv[{8, 1}, {12, 4}, {4, 2}] -> -3.647195279725079761395501977523445802764380645993651773216958131579000101367872796045604176700592940060468052025234837005446327484596877`119.2404150961416*I, mmv[{8, 2}, {12, 4}, {4, 2}] -> 3.910553089660669869614080720090340650030703902084743049677470138901006596225996871601591970485042155824536674288990011788041320622231479`119.1705261451449, mmv[{9, 0}, {12, 4}, {4, 2}] -> -5.889355119111580660304428852939097976166828600097168093252915050151590423199128265736054251186264658849568167826925140170476895688308799`119.30163928746016*I, mmv[{9, 1}, {12, 4}, {4, 2}] -> 6.26276662894384987968142538165554063286852500880064998384639487386431386367595126294675197656097977465261919552930201470892518333513326`119.28317632929893, mmv[{9, 2}, {12, 4}, {4, 2}] -> 11.567352079274691145725969461339161071684263479169501167264241262985243200966687522254137952159571057099107492559845359716544192740633638`119.31074697999067*I, mmv[{10, 0}, {12, 4}, {4, 2}] -> 11.501994865139116910828939035404782219696538575669833180860613869100201498740023217477591951265458210130158919731799459026718550763045625`119.33763938835526, mmv[{10, 1}, {12, 4}, {4, 2}] -> 18.502210862128745957499483382784351544781183420934695951237837094195520184829503024027124439808948218229587763228060933174978999619115295`119.37413176820812*I, mmv[{10, 2}, {12, 4}, {4, 2}] -> -45.855712356096732361064541823478564038806343185014512384674625774263540243433359637780397841521525158509713272999853694411763408298215435`119.41697829079014, mmv[{0, 0}, {12, 4}, {4, 3}] -> 8068.279902737262076599141628283617222216256212200532873776487996569028274110666151281442173394217502893128184648006773846868649236231075951`119.5224861420984, mmv[{0, 1}, {12, 4}, {4, 3}] -> 1953.975173005552659341049108122554811254842394570753409489217053966271767326164825432644831699192069698498346990465441087738072484195885829`119.52159705299935*I, mmv[{0, 2}, {12, 4}, {4, 3}] -> -516.007387069825655930707213702723312552151275080001422648072369825609007024764497844333594635000377118603884248992503698340158087532422889`119.51724852145456, mmv[{1, 0}, {12, 4}, {4, 3}] -> 2146.796622488883687265314248516021183783211852453402115671631068072426971225980898428700002917026481326046668022992702408139413512568110407`119.52199751676062*I, mmv[{1, 1}, {12, 4}, {4, 3}] -> -564.922323944218775369670079939043805859908644469259810362850712139428950432854367074548279981039257253050619787853405895323061410634852846`119.5202203609765, mmv[{1, 2}, {12, 4}, {4, 3}] -> -165.213193239522790964116939930728305350822930877274912474528986962654765949865041001048438510815503159693593420073108219500451882832884851`119.51253792857901*I, mmv[{2, 0}, {12, 4}, {4, 3}] -> -626.137540007076526034084497248462315715999355249908956397069733703664946872367235678969155285847906638196284584067941609688209208279109448`119.52061631328436, mmv[{2, 1}, {12, 4}, {4, 3}] -> -181.518274886555253945341130308449053369690753927234454950762479172487724841266021388307627401967807916110744537579731926147433999373984574`119.51668002979557*I, mmv[{2, 2}, {12, 4}, {4, 3}] -> 61.397551443665504232179320140484720534036963934896501453362090383779770320945337515881191923577639413220546122583014481496250000589121711`119.50178356197084, mmv[{3, 0}, {12, 4}, {4, 3}] -> -202.930938011537126431202672521969036413834337088506104398661935369401550815966048405071465374486876916115431099561310927000628275268364109`119.517102685741*I, mmv[{3, 1}, {12, 4}, {4, 3}] -> 67.043386255787472712828792029780150890167842293354960869562528870877963362783242329750364006514933646385870767300190195549991425812757631`119.50891238504931, mmv[{3, 2}, {12, 4}, {4, 3}] -> 29.75156284738865034111112006989497683579056837810972568322325801226601278022048749343656063514247482175345772294049124887832326681022003`119.48612657340841*I, mmv[{4, 0}, {12, 4}, {4, 3}] -> 75.207937930458611916138985464496505470655551710721867377337626643432573501507327736255965501358872752607230666647688218921846659641564567`119.50915370218291, mmv[{4, 1}, {12, 4}, {4, 3}] -> 31.328859180487599220291792052868383252974130332621262068755511409075410145272005435157338708490017610838021053156617946070345674043499625`119.49658147121004*I, mmv[{4, 2}, {12, 4}, {4, 3}] -> -23.675161938067569422213194696342795282939268692720315291155555529250240418451940809445887839547876550337500899079577092520388890034601504`119.48047602840417, mmv[{5, 0}, {12, 4}, {4, 3}] -> 34.469624707917390853660888467500605292008364633245421532226269531678939733270188927086703043984428857473015670161185764584459869037361302`119.49522137448395*I, mmv[{5, 1}, {12, 4}, {4, 3}] -> -23.013465667156540260732669243210317135581818627289471152517667688384323499727166504420718339372156034975602490207798756109367786472560343`119.48970317504184, mmv[{5, 2}, {12, 4}, {4, 3}] -> -34.456046014273225824601438234066143668620948749419032627388572488869447250552502218802497375715355011981937433592758703247900141768627873`119.49386948865529*I, mmv[{6, 0}, {12, 4}, {4, 3}] -> -23.666418145793788892653612800596338397221709402300089696988584078587657923863756089100982360647037488089873199486426479283231133040520625`119.48354097485317, mmv[{6, 1}, {12, 4}, {4, 3}] -> -31.314109997734141528847019990529747361158487586616025789516464322531878966771887106744750087657282552691904195778407602722878664199809544`119.49869322607428*I, mmv[{6, 2}, {12, 4}, {4, 3}] -> 75.216756310314973589580304744555283129365761123729098732096998183783046862101466034887393976475042968207504761837253572992526148811059249`119.50881013646719, mmv[{7, 0}, {12, 4}, {4, 3}] -> -29.73856939829913164324433075091260234661726592537276046558623599132353964539401659521654644315523158258989879677651556761614622882872421`119.48960183533943*I, mmv[{7, 1}, {12, 4}, {4, 3}] -> 67.085960360783665723121551579906236889804324845463652184680900675768236514129098740864173822712597320915494531581586535272223248128087158`119.51098753736956, mmv[{7, 2}, {12, 4}, {4, 3}] -> 203.177063775498743488562592846142759218585920046384750813683360443435730942599628137294024997652240189981036424023212655309884205602544386`119.516980877239*I, mmv[{8, 0}, {12, 4}, {4, 3}] -> 61.53275539245642921005868822469728712415770389189059069601079728616042396692775157500167012013812332271945598518960930330029375073152473`119.50388514370441, mmv[{8, 1}, {12, 4}, {4, 3}] -> 181.961075653274133135062534894362239796474010084396592018765244831760373165708863602541054659768697876595955980969039921547688276044176165`119.51792754851714*I, mmv[{8, 2}, {12, 4}, {4, 3}] -> -627.573371522782715426400725848421940213007077771407477023940241978401225452359768780566378861396896044849696692926429622711885838771524967`119.52046833620204, mmv[{9, 0}, {12, 4}, {4, 3}] -> 166.209914154274393281313701022736485873163035445184817906623457987026736320491230867715742785876312585543393661614047764769272808393916749`119.51315955487281*I, mmv[{9, 1}, {12, 4}, {4, 3}] -> -567.283425935278726228651166318774797700120563694981808163051590053746455199305581666170581183253861214906396616349403219970829897122511297`119.52083140168858, mmv[{9, 2}, {12, 4}, {4, 3}] -> -2153.693136538216950552987533665290479110125268852815040235480873082745079783053996584296890415410451229693324187756913480384087020881347436`119.52181507599623*I, mmv[{10, 0}, {12, 4}, {4, 3}] -> -521.009858138531595782709775182590108578455390027788320924762046100818986047987043145840694137134837191928349675910120958828880363197909208`119.51734185100044, mmv[{10, 1}, {12, 4}, {4, 3}] -> -1964.937865958444161629812181541074430014084189603294977952356644068152517316651810697728653471161852572070260699542972321092861606974181585`119.52190922506007*I, mmv[{10, 2}, {12, 4}, {4, 3}] -> 8100.377433693076489808703190867253982438576457816758482040045306801029199759606736640280461502727292449624711906416902678695842124743265859`119.52232190173393, mmv[{0, 0}, {12, 4}, {4, 4}] -> -4.717425923757451240152762305607505077710308016605733569233964737523272524031197865577999537291516972752404114187154383958964127193529307`119.07316716929111, mmv[{0, 1}, {12, 4}, {4, 4}] -> -4.893701473639812585089312972832036701202880468425703978147671112478631212034965880860377327508902164798919079892205690527811251094476365`119.18401390057136*I, mmv[{0, 2}, {12, 4}, {4, 4}] -> 5.494378345488629599450103091906331139804105317721336435830044898842706165302053640874079183595566357315737583031723621603523147951777959`119.18170770238441, mmv[{1, 0}, {12, 4}, {4, 4}] -> -2.436533543776304271510118040277891507544382631001090506798668271022870812269325829851719860922956918944502658816499889265047611666152506`119.03700026682918*I, mmv[{1, 1}, {12, 4}, {4, 4}] -> 3.229859081486265882034296218602754289213421456052014335727967303559639840021920984085055100811081557147925141745994519408832749821753297`119.20075315714438, mmv[{1, 2}, {12, 4}, {4, 4}] -> 4.649268051860582837270853109774809228024866559770764604078945726234821485816991739803020895621448217884366348257502333804300368811768462`119.25494260479009*I, mmv[{2, 0}, {12, 4}, {4, 4}] -> 1.90539682695918324811142927125941314444685311204638121649459938147186174364777095672513108943809150426446666996822745280793403920816456`119.0916751217583, mmv[{2, 1}, {12, 4}, {4, 4}] -> 3.026325839997273343122334587413592732324567191728257316482690120783534569329864055878550035508339371758611463234917748098891693289432806`119.25867375830265*I, mmv[{2, 2}, {12, 4}, {4, 4}] -> -5.21227674690480067513605394991410684770852980153967672458085494011485768722316443984050417446880937965545902923778962548854326279266158`119.32529041636553, mmv[{3, 0}, {12, 4}, {4, 4}] -> 2.059735251705987111018738790263073545368467054873783275363790899283084916919811555802881997077910859804483658298350825800968907929898095`119.19274342959274*I, mmv[{3, 1}, {12, 4}, {4, 4}] -> -3.777159573347186973412667937560312513967737982411632565271469161044354822986490129207090901821017479607496086461540421668819897828918427`119.33551525398555, mmv[{3, 2}, {12, 4}, {4, 4}] -> -7.571889139586385008522318100965522913315798050291756586045885537435555710147681225521901948283002525630997344812506206966718695743149273`119.39600293885037*I, mmv[{4, 0}, {12, 4}, {4, 4}] -> -2.861556052693886859961865483792010223039801755591413232881704082725858820449650178292433686658101727866668148415139211337988617795178332`119.3007075178386, mmv[{4, 1}, {12, 4}, {4, 4}] -> -5.93935944949633951166512888085717237596551492457423295374980039465215721969124401287240572381008523598756356496299939166966030872914428`119.40669978696103*I, mmv[{4, 2}, {12, 4}, {4, 4}] -> 13.605921121947259974226648187776023625030316180681548545181495367474083959559172826211827806461389985379557005600263539299628063739442027`119.45184707882115, mmv[{5, 0}, {12, 4}, {4, 4}] -> -4.818351422609226661488849813559619944264855408408778741869669356258220387225327064859718372300309757009462298603622606151920616020285411`119.38850845323657*I, mmv[{5, 1}, {12, 4}, {4, 4}] -> 11.231118999317388642482967129413839835816484541580697984936751053666895461215150748870200350935751588740403345182639850059580905722023196`119.45815109418953, mmv[{5, 2}, {12, 4}, {4, 4}] -> 29.026896647028352507724181189620094739160147875771159512097601129468904965842008765935006973015848681391006401641762457209216029819865533`119.48694599848648*I, mmv[{6, 0}, {12, 4}, {4, 4}] -> 9.499574808268102127332351919314002618111221287178751174595996059167157789020875375232823628544052677022036974000166926035516118978929409`119.4475015409769, mmv[{6, 1}, {12, 4}, {4, 4}] -> 24.759254856718732782945941174367168533617178433734755052148329622921299249547071443873903585361164900988979945686930755412752475231879376`119.48889590692266*I, mmv[{6, 2}, {12, 4}, {4, 4}] -> -71.477972481836202373319804876481482838262357556139372006624284935078835764535996166727898812508239595526566061359340383264106890756341065`119.50530123616274, mmv[{7, 0}, {12, 4}, {4, 4}] -> 21.502252940645164205440680390819173194161705794693682948165604707949901504565634070331090347644577514918355118696993714669551134725633589`119.48145915734462*I, mmv[{7, 1}, {12, 4}, {4, 4}] -> -62.348717151538849512422735868053617602745803221080480644469699400995359258222428575263180676930788886164834923994417202914963019419694579`119.50466535789717, mmv[{7, 2}, {12, 4}, {4, 4}] -> -199.299648675244890683863521336860694216584455427249887899026313088638202619881257961059026879171505891166215769428383348027160471355051853`119.51358300405074*I, mmv[{8, 0}, {12, 4}, {4, 4}] -> -55.125484429680267270862236995622637057961596238730696096154206974813337594435382773985089198860292515093060040926590234256905780109649353`119.49851053616905, mmv[{8, 1}, {12, 4}, {4, 4}] -> -176.704191866284408124241005546655318337836838684775806388279456478386240118204363542861646544829827196312987997442879018502847059117375448`119.5117424828154*I, mmv[{8, 2}, {12, 4}, {4, 4}] -> 620.403450673196318409944086364194528112708424395559694896852565934818996494755580891866258017636008496119797474559493029750588966865023062`119.51683976847754, mmv[{9, 0}, {12, 4}, {4, 4}] -> -158.276801900945268581708227234909322172200562119745878959273624082802284934945846099589740921658487875762915595154491465675774620265447012`119.50594777514429*I, mmv[{9, 1}, {12, 4}, {4, 4}] -> 556.991138347562826749458192903395291600799140706309771998104591931108088192844195426049816551879748111355116510966248061065750819814601833`119.51447092252612, mmv[{9, 2}, {12, 4}, {4, 4}] -> 2132.299870689171575377220682379873253363031296739980659018290745363013665915104697710116110151428999532335876667967021089416154891403888541`119.51788848621008*I, mmv[{10, 0}, {12, 4}, {4, 4}] -> 503.888893420845611844516885332888534282076711238661653094879752095837694922072319775893520446320011338236234709221050397945272093987064187`119.50855865798303, mmv[{10, 1}, {12, 4}, {4, 4}] -> 1933.483533325361812678815470457979236845758640070005520035349067960702960530663515841373987805761554856114269253794501061097802021110059595`119.51524066476708*I, mmv[{10, 2}, {12, 4}, {4, 4}] -> -8018.288090255833935781762100111214982204250364045973092931919720367175067605586088779612584132479556793458523450443161595788812562881514861`119.51804947842638, mmv[{0, 0}, {14, 2}, {2, 2}] -> -4142.662787728939868734517773051027374804027022253006556153906578423260267030320548789470696116766917549235621294660948680961623875120490861`119.5213937587207, mmv[{1, 0}, {14, 2}, {2, 2}] -> -1084.544798081068572949787017961109444965424999036480209191476696095929752998930846976410202423409744727597049481058719872158214292801998798`119.52069745751774*I, mmv[{2, 0}, {14, 2}, {2, 2}] -> 309.789296974499221440293794193991362246145004408913229602129641577952525366006668346250002448507914126581346101285238850242630035119780961`119.51880225471834, mmv[{3, 0}, {14, 2}, {2, 2}] -> 97.329734242755922262506678690974860073767066631922336020157654698929661593157324368506388925088356697892499563816886217173180033126299418`119.51373795327788*I, mmv[{4, 0}, {14, 2}, {2, 2}] -> -33.9667202597741547008976046071211821101691217964474937970018082996924957516805177085780543724135516951774623066992642231725259573416272`119.50177051734792, mmv[{5, 0}, {14, 2}, {2, 2}] -> -13.327302642859861556719077237689166090523056531376097314854425519625473402402008585931067336018052834887369307232155210614851986244994779`119.47719021362902*I, mmv[{6, 0}, {14, 2}, {2, 2}] -> 5.970270008962358945657939131692573115439343963848549304630180793213046517467403190561060016007311552391436343699353061056600346769665536`119.43367139417012, mmv[{7, 0}, {14, 2}, {2, 2}] -> 3.117162136702917493172333757987355165519002010141352236802190205782387472020682665913826065816182537298259676266114569844768987408510551`119.37216579244237*I, mmv[{8, 0}, {14, 2}, {2, 2}] -> -1.952655965751402363733370458749495377294286937251590977602158424325885597859204028683294152078871631303023224190541881890238155091888979`119.30643864782576, mmv[{9, 0}, {14, 2}, {2, 2}] -> -1.526867068125755111396879052022457130819591717909748087524287906542300555986879436357922992690514084937927583607325334780220766959841468`119.25656435185343*I, mmv[{10, 0}, {14, 2}, {2, 2}] -> 1.555152670689117593767797875747491736346329981781306443729536907275931201113111292339201828915642711914437110355954083444208745943138942`119.24681578750176, mmv[{11, 0}, {14, 2}, {2, 2}] -> 2.104823687426250107098757786195416528022535408604919289987525278153897705140827122834492131543930399368450204009948543843120558672261742`119.28238006831148*I, mmv[{12, 0}, {14, 2}, {2, 2}] -> -3.708875082208610886689942928936640196198575218984308214346788270883446519666509948454541625987060740682266637358230896927028894426137202`119.34247705253001, mmv[{0, 0}, {14, 2}, {2, 3}] -> 4153.388760241419834274890536025234956903989068023614160514340090747501985314955530760947927082507672081099362081061238937938790354705846962`119.52260748869769, mmv[{1, 0}, {14, 2}, {2, 3}] -> 1088.056440785319863171178805140583139427179951645937638599531034915889893055042201789028685305175226507377215813649227888184193341363404945`119.52215985849655*I, mmv[{2, 0}, {14, 2}, {2, 3}] -> -311.55297821896448037725781503335592240148370991602917238615558872311650768306179756308771005779720355575479661178538034296709228063383305`119.52090223685798, mmv[{3, 0}, {14, 2}, {2, 3}] -> -98.863579029865370563768181240137951448911443692678520347686141575503831987937608536138132701795552957833003629933516663571189007764286035`119.51757265922777*I, mmv[{4, 0}, {14, 2}, {2, 3}] -> 35.910399460326299859768321636104709384996066331531247769392771481615087229365475631524875431627356702549656137402640938860505506173752767`119.50976871586577, mmv[{5, 0}, {14, 2}, {2, 3}] -> 16.442989763515780062998219782225400788498008015090572226072190424221433475179693011714686408563704026289225901111113774492683948100556656`119.4962082653117*I, mmv[{6, 0}, {14, 2}, {2, 3}] -> -11.943127393368376878486359007256783310821665779204095379788075385873554601948190467270925007011627139630532054200331951921073372273378313`119.48719175130228, mmv[{7, 0}, {14, 2}, {2, 3}] -> -16.446308392744304735165552765826357205779751907366402640947546905913348267176059186363321801266568666653931113719698663353239926587923394`119.49623546632981*I, mmv[{8, 0}, {14, 2}, {2, 3}] -> 35.920319438682138115751315292109549698838123801722083487633562614226936470833122217972959857167339157619245259016635865275120142007675282`119.50979317569848, mmv[{9, 0}, {14, 2}, {2, 3}] -> 98.875179911740476980279373878182080015204456600773126958372501407085098014060483602112684064110044336295212504255385115433137683715556157`119.51758491243707*I, mmv[{10, 0}, {14, 2}, {2, 3}] -> -311.484822300603841141446680263872819656731140263279551901123614086958035866629685441617561886848943683671527242305941817757481645471252447`119.52090671139898, mmv[{11, 0}, {14, 2}, {2, 3}] -> -1087.390520895525238295746425668006775745129842418848928742513978378574955410632902232135470901020911162238361156513385629813539208814895731`119.52216108940013*I, mmv[{12, 0}, {14, 2}, {2, 3}] -> 4149.330087788338211259710000836821234508397924275787429005365151136190315484575568738579193121843357580724022930410004345095708348782766492`119.52260767199921, mmv[{0, 0}, {14, 2}, {2, 4}] -> -10.725972512479965540372762974207582099962045770607604360433512324241718284634981971477230965740754531863740786400290256977166479586034571`119.24086108537864, mmv[{1, 0}, {14, 2}, {2, 4}] -> -3.511642704251290221391787179473694461754952609457429408054338819960140056111354812618482881765481779780166332590508016025979048561371344`119.14117341813613*I, mmv[{2, 0}, {14, 2}, {2, 4}] -> 1.763681244465258936964020839364560155338705507115942784025947145163982317055129216837707609289289429173450510500141492724462245513953057`119.05713809730712, mmv[{3, 0}, {14, 2}, {2, 4}] -> 1.533844787109448301261502549163091375144377060756184327528486876574170394780284167631743776707196259940504066116630446398008974637866019`119.08405028667137*I, mmv[{4, 0}, {14, 2}, {2, 4}] -> -1.943679200552145158870717028983527274826944535083753972390963181922591477684957922946821059213805007372193830703376715687979548832343845`119.18287488550136, mmv[{5, 0}, {14, 2}, {2, 4}] -> -3.115687120655918506279142544536234697974951483714474911217764904595960072777684425783619072545651191401856593878958563877831961855335159`119.29765529022252*I, mmv[{6, 0}, {14, 2}, {2, 4}] -> 5.972857384406017932828419875564210195382321815355546075157894592660508084480787276709864991004315587239095710500978890864473025503849221`119.39499702268225, mmv[{7, 0}, {14, 2}, {2, 4}] -> 13.329146256041387241993219007839002040260749897225050404145356700130960795155376520449495735450386129355671437453584093508470939179411439`119.46025758451606*I, mmv[{8, 0}, {14, 2}, {2, 4}] -> -33.967663472930735752017944833360054321543836864470492510031404189901050872973918189289665705088467526316222034826093983384881986915744387`119.49573622961596, mmv[{9, 0}, {14, 2}, {2, 4}] -> -97.348312843614721868882494826159622884384864882863378870848213500542797458073604165754761071419530251357284920648059780652916916755657806`119.51204893987564*I, mmv[{10, 0}, {14, 2}, {2, 4}] -> 309.929669629914723547678882388125327920384810281498245457394077179682104665516574149278360057933300971757090131949987734313272899528209063`119.51875299753226, mmv[{11, 0}, {14, 2}, {2, 4}] -> 1085.285697208098988188647667881811359217107307010244009452526453100421057705492075109300978769476980762869910952503437085970418650142940071`119.52131455534402*I, mmv[{12, 0}, {14, 2}, {2, 4}] -> -4145.621212706129600373020057907884594312199349056803120791018362865306868964909058790124651495856296840041756293051773448168679454357441082`119.52225050768139, mmv[{0, 0}, {14, 2}, {3, 2}] -> -4149.330087788338211259710000836821234508397924275787429005365151136190315484575568738579193121843357580724022930409930634485063666296770016`119.5220905990076, mmv[{1, 0}, {14, 2}, {3, 2}] -> -1086.429932579379384369576333421727284586568592056212597893650718695330474194898483770035358133537310323765166154092443067787741266699961926`119.52144572984069*I, mmv[{2, 0}, {14, 2}, {3, 2}] -> 310.31845779758700294612083185706220085447139277694357206832646140650108746579485197236316051516221164973569940953864451661268608670195105`119.51952290830748, mmv[{3, 0}, {14, 2}, {3, 2}] -> 97.533408248821560425169153245381667197945508988118784997961553039255248912707875700123291033422415805278491264618395546254414015662349913`119.51457138606484*I, mmv[{4, 0}, {14, 2}, {3, 2}] -> -34.089704470790198399751280487031897782624729798048716946131539091421418722840118441082371589593397003272660986337714019501539060182323769`119.50311141416684, mmv[{5, 0}, {14, 2}, {3, 2}] -> -13.428218829929736537442091441230671074275672435893930661974119025893058696495320723282154779692812500744802768250288822775365365366814421`119.47989351774508*I, mmv[{6, 0}, {14, 2}, {3, 2}] -> 6.066142853296054791354325174496906650311061564790679658042741167554461936316215451562381553754429830245211903371007717678690057314780605`119.5077716438498, mmv[{7, 0}, {14, 2}, {3, 2}] -> 3.218145415436878050903773332001117122964709137013887671061371222136635790894652248338353556422621562075853450677763859421694094502615673`119.384210378055*I, mmv[{8, 0}, {14, 2}, {3, 2}] -> -2.07636170156688795067109829698009439244479266710112699503550149559326528921495994524595408410604544368148079283862027196566431636884853`119.33071394674752, mmv[{9, 0}, {14, 2}, {3, 2}] -> -1.729704902611211794568412368262164476517758222254970023895053745513353504943507961965193229659938163312109958307141858402937067618812058`119.30384634391362*I, mmv[{10, 0}, {14, 2}, {3, 2}] -> 2.06620985479191833290180774775712984503220648798402210980927687326745158010787010389459237730541043906269010630176495274477234811418766`119.33485171528254, mmv[{11, 0}, {14, 2}, {3, 2}] -> 3.949382066372040858148138725019300327479459193102081964068111594643263118981868915926549877629172957986908229822503388974591169245855959`119.41615660643546*I, mmv[{12, 0}, {14, 2}, {3, 2}] -> -11.737364794640351250513026102393868080138810180337342289182024672489584560765431324209035334909887080093534639254372143759006058772801215`119.48281453192482, mmv[{0, 0}, {14, 2}, {3, 3}] -> 4137.592722993697860009196974734427366428259114095450086716183126463700730923810137414370157786933470500630488291154643646877092384783485464`119.52095140581076, mmv[{1, 0}, {14, 2}, {3, 3}] -> 1082.388726985440072384048908049889767153639115521444387133452104144854743439080619754791674957619773004567227824685169613097957703996987992`119.51988619924998*I, mmv[{2, 0}, {14, 2}, {3, 3}] -> -308.252247942795084613219024109305071009439186288959549958517184533233635885686981868468568137856801210673009303236639370605738735057758213`119.51625433182875, mmv[{3, 0}, {14, 2}, {3, 3}] -> -95.809466324519229463238692339400265549219555625347127357893695743347231522628456133334308215845906348662415910291375854493806007390534508`119.50386433190268*I, mmv[{4, 0}, {14, 2}, {3, 3}] -> 32.013342769223310449080182190051803390179937130947589951096037595828153433625158495836417505487351559591180193499005691793111074775941818`119.45963218983456, mmv[{5, 0}, {14, 2}, {3, 3}] -> 10.208412157376475362751081105774989766218509573028079990484053921925024612761370605420949243584520271570388601658818431501744968331239998`119.28861075673838*I, mmv[{6, 0}, {14, 2}, {3, 3}] -> 0, mmv[{7, 0}, {14, 2}, {3, 3}] -> 10.208412157376475362751081105774989766218509573028079990484053921925024612761370605420949243584520271570388601658818431501744968331239998`119.28861075673838*I, mmv[{8, 0}, {14, 2}, {3, 3}] -> -32.013342769223310449080182190051803390179937130947589951096037595828153433625158495836417505487351559591180193499005691793111074775941818`119.45963218983456, mmv[{9, 0}, {14, 2}, {3, 3}] -> -95.809466324519229463238692339400265549219555625347127357893695743347231522628456133334308215845906348662415910291375854493806007390534508`119.50386433190268*I, mmv[{10, 0}, {14, 2}, {3, 3}] -> 308.252247942795084613219024109305071009439186288959549958517184533233635885686981868468568137856801210673009303236639370605738735057758213`119.51625433182875, mmv[{11, 0}, {14, 2}, {3, 3}] -> 1082.388726985440072384048908049889767153639115521444387133452104144854743439080619754791674957619773004567227824685169613097957703996987992`119.51988619924998*I, mmv[{12, 0}, {14, 2}, {3, 3}] -> -4137.592722993697860009196974734427366428259114095450086716183126463700730923810137414370157786933470500630488291154643646877092384783485464`119.52095140581076, mmv[{0, 0}, {14, 2}, {3, 4}] -> 11.737364794640351250513026102393868080138810180337342289182024672489584560765431324209035334909887080093534639255286987607971281512715803`119.27959604032769, mmv[{1, 0}, {14, 2}, {3, 4}] -> 4.041205593939311985527425371837517432929476534768210760198614550475730755817864015243683175917537319197938329407273454689783562702923539`119.20117123234984*I, mmv[{2, 0}, {14, 2}, {3, 4}] -> -2.066209854791918332901807747757129845032206487984022109809276873267451580107870103894592377305410439062690106302005146006947351644348363`119.12400985454723, mmv[{3, 0}, {14, 2}, {3, 4}] -> -1.723941924302330961930460905981401648725953362771657640067857295908017390079419566788982817576509456616075354327019691760608008271926275`119.13210512779618*I, mmv[{4, 0}, {14, 2}, {3, 4}] -> 2.076361701566887950671098296980094392444792667101126995035501495593265289214959945245954084106045443681480792838708327708427985406162216`119.2084760412652, mmv[{5, 0}, {14, 2}, {3, 4}] -> 3.219806672553261174691010335455681308057162862865850671490065103968034083733950117861205536108292229174414166591470391273620397035896141`119.30906838309961*I, mmv[{6, 0}, {14, 2}, {3, 4}] -> -6.066142853296054791354325174496906650311061564790679658042741167554461936316215451562381553754429830245211903371007717678690057314780605`119.5077716438498, mmv[{7, 0}, {14, 2}, {3, 4}] -> -13.426557572813353413654854437776106889183218710041967661545425144061660403656022853759302800007141833646242052336582290923439062833533955`119.4623136162724*I, mmv[{8, 0}, {14, 2}, {3, 4}] -> 34.089704470790198399751280487031897782624729798048716946131539091421418722840118441082371589593397003272660986337625963758775391145010404`119.49685980846509, mmv[{9, 0}, {14, 2}, {3, 4}] -> 97.539171227130441257807104707662430025737313847602097381788749488860585027571964095299501445505844511974525868598517712896743075009226261`119.51277614678209*I, mmv[{10, 0}, {14, 2}, {3, 4}] -> -310.318457797587002946120831857062200854471392776943572068326461406501087465794851972363160515162211649735699409538404323350511083171813437`119.51922943016783, mmv[{11, 0}, {14, 2}, {3, 4}] -> -1086.338109051812113242197046774909067481118574714546469097520215739498006558062488670718224835248945962554136054507673002072548873242915482`119.5216171148284*I, mmv[{12, 0}, {14, 2}, {3, 4}] -> 4149.330087788338211259710000836821234508397924275787429005365151136190315484575568738579193121843357580724022930409015790636098443556914328`119.52243571482376, mmv[{0, 0}, {14, 2}, {4, 2}] -> 4147.725907341254535007987523488671289342915172434663844967165610678981230010710925509525662888947774331870351807686237207005530708281556731`119.52234859411432, mmv[{1, 0}, {14, 2}, {4, 2}] -> 1085.469344263233530443406241175447793428007341693576267044787459012085992979164065307935245366053709485291971151671580709220626855454434712`119.52133414080976*I, mmv[{2, 0}, {14, 2}, {4, 2}] -> -309.929669629914723547678882388125327920384810281498245457394077179682104665516574149278360057933300971757090131949574696082087246788531882`119.5191002986544, mmv[{3, 0}, {14, 2}, {4, 2}] -> -97.341726582690286631581978869267322509765659329168164717902846129565270469657503142696234886181326015133245373241696595689887756589485369`119.51375903098355*I, mmv[{4, 0}, {14, 2}, {4, 2}] -> 33.967663472930735752017944833360054321543836864470492510031404189901050872973918189289665705088467526316222034825793084273847930583808597`119.50171143887822, mmv[{5, 0}, {14, 2}, {4, 2}] -> 13.330861102097008531063915269469519908743282775523850920716911674924662258731425934150504230609788108296121208719021442331100743480193034`119.47734093416277*I, mmv[{6, 0}, {14, 2}, {4, 2}] -> -5.972857384406017932828419875564210195382321815355546075157894592660508084480787276709864991004315587239095710500703162186356119154673841`119.43408069656154, mmv[{7, 0}, {14, 2}, {4, 2}] -> -3.114012782774839452383344619794626700401454815139268107636089181175338171333352714768461171760093353696220596737345018829594535985984091`119.3722023453318*I, mmv[{8, 0}, {14, 2}, {4, 2}] -> 1.943679200552145158870717028983527274826944535083753972390963181922591477684957922946821059213805007372193830703075805247880200232923262`119.30487773392034, mmv[{9, 0}, {14, 2}, {4, 2}] -> 1.539619043262377824374283662054971155632447683173906324631274708664057069556043968669355774724252028684867504938010423220722340386218365`119.25610695871306*I, mmv[{10, 0}, {14, 2}, {4, 2}] -> -1.763681244465258936964020839364560155338705507115942784025947145163982317055129216837707609289289429173450510499728424011529118013720262`119.26828891964495, mmv[{11, 0}, {14, 2}, {4, 2}] -> -3.419774319074069279099271765363431329384832670164692830391774064930880788773730013692499005412491935246610082492837321738071182192087914`119.35481266661837*I, mmv[{12, 0}, {14, 2}, {4, 2}] -> 10.725972512479965540372762974207582099962045770607604360433512324241718284634981971477230965740754531863740786399230129781706406600635225`119.44408083244664, mmv[{0, 0}, {14, 2}, {4, 3}] -> -4149.330087788338211259710000836821234508397924275787429005365151136190315484575568738579193121843357580724022930410004345095708348782766492`119.52260767199921, mmv[{1, 0}, {14, 2}, {4, 3}] -> -1087.390520895525238295746425668006775745129842418848928742513978378574955410632902232135470901020911162238361156513385629813539208814895731`119.52216108940013*I, mmv[{2, 0}, {14, 2}, {4, 3}] -> 311.484822300603841141446680263872819656731140263279551901123614086958035866629685441617561886848943683671527242305941817757481645471252447`119.52090671139898, mmv[{3, 0}, {14, 2}, {4, 3}] -> 98.875179911740476980279373878182080015204456600773126958372501407085098014060483602112684064110044336295212504255385115433137683715556157`119.51758491243707*I, mmv[{4, 0}, {14, 2}, {4, 3}] -> -35.920319438682138115751315292109549698838123801722083487633562614226936470833122217972959857167339157619245259016635865275120142007675282`119.50979317569848, mmv[{5, 0}, {14, 2}, {4, 3}] -> -16.446308392744304735165552765826357205779751907366402640947546905913348267176059186363321801266568666653931113719698663353239926587923394`119.49623546632981*I, mmv[{6, 0}, {14, 2}, {4, 3}] -> 11.943127393368376878486359007256783310821665779204095379788075385873554601948190467270925007011627139630532054200331951921073372273378313`119.48719175130228, mmv[{7, 0}, {14, 2}, {4, 3}] -> 16.442989763515780062998219782225400788498008015090572226072190424221433475179693011714686408563704026289225901111113774492683948100556656`119.4962082653117*I, mmv[{8, 0}, {14, 2}, {4, 3}] -> -35.910399460326299859768321636104709384996066331531247769392771481615087229365475631524875431627356702549656137402640938860505506173752767`119.50976871586577, mmv[{9, 0}, {14, 2}, {4, 3}] -> -98.863579029865370563768181240137951448911443692678520347686141575503831987937608536138132701795552957833003629933516663571189007764286035`119.51757265922777*I, mmv[{10, 0}, {14, 2}, {4, 3}] -> 311.55297821896448037725781503335592240148370991602917238615558872311650768306179756308771005779720355575479661178538034296709228063383305`119.52090223685798, mmv[{11, 0}, {14, 2}, {4, 3}] -> 1088.056440785319863171178805140583139427179951645937638599531034915889893055042201789028685305175226507377215813649227888184193341363404945`119.52215985849655*I, mmv[{12, 0}, {14, 2}, {4, 3}] -> -4153.388760241419834274890536025234956903989068023614160514340090747501985314955530760947927082507672081099362081061238937938790354705846962`119.52260748869769, mmv[{0, 0}, {14, 2}, {4, 4}] -> 1.604180447083676251722477348149945165482751841123584038199540457209085473864643229053530232895583248853671122723767138090177640502112489`118.67062006009152, mmv[{1, 0}, {14, 2}, {4, 4}] -> 1.921176632291707852340184492558982317122500725272661697726519366488962431468836924200225534967201676946390004841804920592912353360733144`118.9694824848498*I, mmv[{2, 0}, {14, 2}, {4, 4}] -> -1.555152670689117593767797875747491736346329981781306443729536907275931201113111292339201828915642711914437110356367121675394398682832494`119.02007801147703, mmv[{3, 0}, {14, 2}, {4, 4}] -> -1.533453329050190348697395008914757505438797271604962240469655277519827544402980459416449177928718321161967131013688519743249927126003745`119.08349366838527*I, mmv[{4, 0}, {14, 2}, {4, 4}] -> 1.952655965751402363733370458749495377294286937251590977602158424325885597859204028683294152078871631303023224190842781001272211423824762`119.1834254768525, mmv[{5, 0}, {14, 2}, {4, 4}] -> 3.115447290647296204101637496356837297036469131842551720230635230988686008444633252212817570656780558357809905000677221022139183107728954`119.29717753790698*I, mmv[{6, 0}, {14, 2}, {4, 4}] -> -5.970270008962358945657939131692573115439343963848549304630180793213046517467403190561060016007311552391436343699628789734717253118840915`119.39468058630027, mmv[{7, 0}, {14, 2}, {4, 4}] -> -13.328976980740940610614875162430774088096553199951304118436101243046095303846340296946225236803610672593005304373768755663089412114345848`119.4601572213732*I, mmv[{8, 0}, {14, 2}, {4, 4}] -> 33.966720259774154700897604607121182110169121796447493797001808299692495751680517708578054372413551695177462306699565133612625305941047417`119.49568721096801, mmv[{9, 0}, {14, 2}, {4, 4}] -> 97.323959986602992739393897578082980293278996009504614023054866866839774918381564567468776927071300929148136124995506240350466667377945746`119.5119438080963*I, mmv[{10, 0}, {14, 2}, {4, 4}] -> -309.789296974499221440293794193991362246145004408913229602129641577952525366006668346250002448507914126581346101285651918955563162619994224`119.51852323690113, mmv[{11, 0}, {14, 2}, {4, 4}] -> -1084.636666466245793892079533375219708097795118975772945769139260850959012266268471775336186299762734572130605731156390566446122159171358131`119.52094499989111*I, mmv[{12, 0}, {14, 2}, {4, 4}] -> 4142.66278772893986873451777305102737480402702225300655615390657842326026703032054878947069611676691754923562129466200880815708394810582986`119.521739246922}


==> anc/mmvDepth3.txt <==
(* mmv[{j1,...,jr}, {k1,...,kr}, {mu1,...,mur}]: multiple modular values (5.14) of the paper, normalized as in (5.13), of modular depth 3 and degree <= 12, about 100 digits; mu labels omega_2 = 1/2, omega_3 = (1+tau)/2, omega_4 = tau/2 *)
{mmv[{0, 0, 0}, {2, 2, 2}, {2, 2, 2}] -> 13.76780600123907633969130985199872750396643422476308895762683987113802320157381857257219705742202407`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {2, 2, 3}] -> 3.203037345162744400547099068475284582212486074700615873584202433835705706027066200762514726210509019`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {2, 2, 4}] -> -16.97084334640182074023840892047401208617892029946370483121104230497372890760088477333471178363253309`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {2, 3, 2}] -> 1.469601263559114429701856092375567549319544242157411757681161092611910571090653487533509401848780347`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {2, 3, 3}] -> -1.469601263559114429701856092375567549319544242157411757681161092611910571090653487533509401848780347`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {2, 3, 4}] -> 0, mmv[{0, 0, 0}, {2, 2, 2}, {2, 4, 2}] -> -15.23740726479819076939316594437429505328597846692050071530800096374993377266447206010570645927080442`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {2, 4, 3}] -> -1.733436081603629970845242976099717032892941832543204115903041341223795134936412713229005324361728672`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {2, 4, 4}] -> 16.97084334640182074023840892047401208617892029946370483121104230497372890760088477333471178363253309`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {3, 2, 2}] -> -4.672638608721858830248955160850852131532030316858027631265363526447616277117719688296024128059289366`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {3, 2, 3}] -> 2.939202527118228859403712184751135098639088484314823515362322185223821142181306975067018803697560694`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {3, 2, 4}] -> 1.733436081603629970845242976099717032892941832543204115903041341223795134936412713229005324361728672`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {3, 3, 2}] -> -1.469601263559114429701856092375567549319544242157411757681161092611910571090653487533509401848780347`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {3, 3, 3}] -> 0, mmv[{0, 0, 0}, {2, 2, 2}, {3, 3, 4}] -> 1.469601263559114429701856092375567549319544242157411757681161092611910571090653487533509401848780347`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {3, 4, 2}] -> 6.142239872280973259950811253226419680851574559015439388946524619059526848208373175829533529908069713`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {3, 4, 3}] -> -2.939202527118228859403712184751135098639088484314823515362322185223821142181306975067018803697560694`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {3, 4, 4}] -> -3.203037345162744400547099068475284582212486074700615873584202433835705706027066200762514726210509019`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {4, 2, 2}] -> -9.095167392517217509442354691147875372434403907905061326361476344690406924456098884276172929362734707`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {4, 2, 3}] -> -6.142239872280973259950811253226419680851574559015439388946524619059526848208373175829533529908069713`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {4, 2, 4}] -> 15.23740726479819076939316594437429505328597846692050071530800096374993377266447206010570645927080442`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {4, 3, 2}] -> 0, mmv[{0, 0, 0}, {2, 2, 2}, {4, 3, 3}] -> 1.469601263559114429701856092375567549319544242157411757681161092611910571090653487533509401848780347`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {4, 3, 4}] -> -1.469601263559114429701856092375567549319544242157411757681161092611910571090653487533509401848780347`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {4, 4, 2}] -> 9.095167392517217509442354691147875372434403907905061326361476344690406924456098884276172929362734707`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {4, 4, 3}] -> 4.672638608721858830248955160850852131532030316858027631265363526447616277117719688296024128059289366`100.*I, mmv[{0, 0, 0}, {2, 2, 2}, {4, 4, 4}] -> -13.76780600123907633969130985199872750396643422476308895762683987113802320157381857257219705742202407`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {2, 2, 2}] -> -1.242890170883826193753143798071688391519715084416609102550295699601833709174523302508371172136962486`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {2, 2, 2}] -> 3.429985309467594849901842400767679409046064944034752760205827711946887052538134982820103302870608049`100., mmv[{0, 0, 2}, {2, 2, 4}, {2, 2, 2}] -> 10.21315062283362340711047494325988521306549375039823685100302198706386358187979345598929210748793636`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {2, 2, 3}] -> 7.717484692250796734149714926394816617156528164748189857212123521090945909579833926330829997631312489`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {2, 2, 3}] -> -9.956104823507056239540903420415175559104820455484540023215385648946328349991291742430113220573143192`100., mmv[{0, 0, 2}, {2, 2, 4}, {2, 2, 3}] -> -11.23502675182555688760974001444485343656723546678752356299261741448469676775788776563097284951439096`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {2, 2, 4}] -> -9.590831128182539790667899442790181748016506246508176988135595302757065763546405570607222995009409026`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {2, 2, 4}] -> 10.73618220839011224199357727932203901609616730865198783589140501316227046974483658224263648300846402`100., mmv[{0, 0, 2}, {2, 2, 4}, {2, 2, 4}] -> 10.70383937083123102401082522393551629892801302384861128679498781218959400527765908458275520847925104`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {2, 3, 2}] -> 10.33382645313469774522682152324262383544287667916952678400054439105377422976836797963618183254882005`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {2, 3, 2}] -> -8.944350268131975127223991640074694019586125129595987464421557945624638620548846165504836010504898145`100., mmv[{0, 0, 2}, {2, 2, 4}, {2, 3, 2}] -> -8.983441487894182290596141932249648539640165602439082507556125889295864618951086535158886846402217836`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {2, 3, 3}] -> -14.10895207791617748757687555479164195535286103378925346123709641813895933682297251139752029377511352`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {2, 3, 3}] -> 14.1516789065566834141917185767132244092131269324347453753291485395082513519517936883941144514612638`100., mmv[{0, 0, 2}, {2, 2, 4}, {2, 3, 3}] -> 17.91672326134426340776223124692336628560697348901876045426553011091542032199219526888286838788934388`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {2, 3, 4}] -> 3.27118622931127594609527554679881466114651986036267506779049078160733337329409753316577286109156755`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {2, 3, 4}] -> -4.227812549490022504687519570734692496479647025615406190029218511488432954108873420231322596805243037`100., mmv[{0, 0, 2}, {2, 2, 4}, {2, 3, 4}] -> -7.034810901606799484017126642661452228912147213224895513299343120399046542263102044232552038166246434`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {2, 4, 2}] -> -9.090936282250871551473677725170935443923161594752917681450248691451940520593844677127810660411857562`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {2, 4, 2}] -> 5.514364958664380277322149239307014610540060185561234704215730233677751568010711182684732707634290096`100., mmv[{0, 0, 2}, {2, 2, 4}, {2, 4, 2}] -> -1.229709134939441116514333011010236673425328147959154343446896097767998962928706920830405261085718526`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {2, 4, 3}] -> 6.391467385665380753427160628396825338196332869041063604024972897048013427243138585066690296143801032`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {2, 4, 3}] -> -4.195574083049627174650815156298048850108306476950205352113762890561923001960501945964001230888120611`100., mmv[{0, 0, 2}, {2, 2, 4}, {2, 4, 3}] -> -6.681696509518706520152491232478512849039738022231236891272912696430723554234307503251895538374952919`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {2, 4, 4}] -> 6.319644898871263844572623895991367086869986386145501920345104521149732390252308037441450133917841476`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {2, 4, 4}] -> -6.508369658900089737306057708587346519616520283036581645862186501673837515635963162011313886203220982`100., mmv[{0, 0, 2}, {2, 2, 4}, {2, 4, 4}] -> -3.669028469224431539993698581274064070015865810623715773495644691790547463014557040350203170313004605`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {3, 2, 2}] -> -5.793777993201734994389357743311412620572755582379364878286163100970958512935471764543073734453564295`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {3, 2, 2}] -> 3.317198802095867272223793987350752505933857396142381119271396857060739833511655797029785497637641299`100., mmv[{0, 0, 2}, {2, 2, 4}, {3, 2, 2}] -> 1.031796134672358392592861257684591787553999442930824704418295924760961853411153800015401867964927107`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {3, 2, 3}] -> -2.244939299632259667949855474806120550749117460633786122182113494897864833079057364204067134200090572`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {3, 2, 3}] -> 4.702690603372534502861531047626981864635269013607806342549163562741439262323892800809639041127828535`100., mmv[{0, 0, 2}, {2, 2, 4}, {3, 2, 3}] -> 7.513373734439869967416039121278784324235445910707144685963451308525097530086122079449405946977877584`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {3, 2, 4}] -> 7.961186606274897833855084296488666409805553902296321823468663502485656580670418989260713710802173321`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {3, 2, 4}] -> -8.551982177240140260572244332731220879440039784515864525373420219921318075951778371618663101156771061`100., mmv[{0, 0, 2}, {2, 2, 4}, {3, 2, 4}] -> -10.52356517374631731390084216757081652784220340752315103902630102782948305073045899713761910428017474`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {3, 3, 2}] -> -4.72978718054458231951148442425940390726944782514378616074013792685852453779498723259454536982661044`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {3, 3, 2}] -> 3.603767288106162528171534341957601273806213207814178504863272446679364799822904889232395739824191731`100., mmv[{0, 0, 2}, {2, 2, 4}, {3, 3, 2}] -> 3.514888143335377045800644916892664453795545597910807034047030763002044044384682596095656574262428382`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {3, 3, 3}] -> 9.758313034072129635365894596084904874984563371340930808145564803422962363165179443653473081177968156`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {3, 3, 3}] -> -8.589873163226013775634604093542530179420553436935960234478951667392271803339176758941037150408188055`100., mmv[{0, 0, 2}, {2, 2, 4}, {3, 3, 3}] -> -9.758313034072129635365894596084904874984563371340930808145564803422962363165179443653473081177968156`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {3, 3, 4}] -> -3.514888143335377045800644916892664453795545597910807034047030763002044044384682596095656574262428382`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {3, 3, 4}] -> 3.603767288106162528171534341957601273806213207814178504863272446679364799822904889232395739824191731`100., mmv[{0, 0, 2}, {2, 2, 4}, {3, 3, 4}] -> 4.72978718054458231951148442425940390726944782514378616074013792685852453779498723259454536982661044`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {3, 4, 2}] -> 10.52356517374631731390084216757081652784220340752315103902630102782948305073045899713761910428017474`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {3, 4, 2}] -> -6.92096609020202980039532832930835377974007060395655962413466930374010463333456068626218123746183303`100., mmv[{0, 0, 2}, {2, 2, 4}, {3, 4, 2}] -> -4.546684278007735438393506174577256241349545040841631738465326687763005897795836396111058442227355489`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {3, 4, 3}] -> -7.513373734439869967416039121278784324235445910707144685963451308525097530086122079449405946977877584`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {3, 4, 3}] -> 3.88718255985347927277307304591554831478528442332815389192978810465083254101528395813139810928035952`100., mmv[{0, 0, 2}, {2, 2, 4}, {3, 4, 3}] -> 2.244939299632259667949855474806120550749117460633786122182113494897864833079057364204067134200090572`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {3, 4, 4}] -> -4.446298462939520788054439379596001956010008304385514789421632739483612536285736393165057136539744939`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {3, 4, 4}] -> 4.948214889133977732400709990773619605633826576701686020510147773241953276128873482386267361332579329`100., mmv[{0, 0, 2}, {2, 2, 4}, {3, 4, 4}] -> 5.793777993201734994389357743311412620572755582379364878286163100970958512935471764543073734453564295`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {4, 2, 2}] -> 7.036668164085561188142501541383101012092470666795973980836458800572792222109995067051444906590526782`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {4, 2, 2}] -> -6.747184111563462122125636388118431914979922340177133879477224569007626886049790779849888800508249348`100., mmv[{0, 0, 2}, {2, 2, 4}, {4, 2, 2}] -> -11.24494675750598179970333620094447700061949319332906155542131791182482543529094725600469397545286347`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {4, 2, 3}] -> -5.472545392618537066199859451588696066407410704114403735030010026193081076500776562126762863431221917`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {4, 2, 3}] -> 5.253414220134521736679372372788193694469551441876733680666222086204889087667398941620474179445314657`100., mmv[{0, 0, 2}, {2, 2, 4}, {4, 2, 3}] -> 3.721653017385686920193700893166069112331789556080378877029166105959599237671765686181566902536513377`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {4, 2, 4}] -> 1.629644521907641956812815146301515338210952344211855164666931800271409182875986581346509284207235704`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {4, 2, 4}] -> -2.184200031149971981421332946590818136656127524136123310517984793240952393793058210623973381851692958`100., mmv[{0, 0, 2}, {2, 2, 4}, {4, 2, 4}] -> -0.1802741970849137101099830563646997710858096163254602477686867843601109545472000874451361041990763038`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {4, 3, 2}] -> -5.604039272590115425715337098983219928173428854025740623260406464195249691973380747041636462722209608`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {4, 3, 2}] -> 5.340582980025812599052457298117092745779911921781808959558285498945273820725941276272440270680706414`100., mmv[{0, 0, 2}, {2, 2, 4}, {4, 3, 2}] -> 5.468553344558805244795497015356984085844620004528275473509095126293820574566403939063230272139789453`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {4, 3, 3}] -> 4.350639043844047852210980958706737080368297662448322653091531614715996973657793067744047212597145365`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {4, 3, 3}] -> -5.561805743330669638557114483170694229792573495498785140850196872115979548612616929453077301053075747`100., mmv[{0, 0, 2}, {2, 2, 4}, {4, 3, 3}] -> -8.158410227272133772396336650838461410622410117677829646119965307492457958827015825229395306711375724`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {4, 3, 4}] -> 0.2437019140241010997053693700938497926490257375481319662565399813947106710905850629298837131708608325`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {4, 3, 4}] -> 0.6240452613838599765159852287770912226734338178012276851659460648090681542859685309989268569810513055`100., mmv[{0, 0, 2}, {2, 2, 4}, {4, 3, 4}] -> 2.305023721062217164505642218402048321642699388081109352559205193540522004468114811638006668339635994`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {4, 4, 2}] -> -1.432628891495445762427164442399881083919041812770233357576052336377542530136614320009808443868317174`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {4, 4, 2}] -> 1.406601131537649523073179090001339169200010418395324919918939070062353065323849503577448529827542934`100., mmv[{0, 0, 2}, {2, 2, 4}, {4, 4, 2}] -> 5.776393412947176554907839185587492914774873188800786081912222785531004860724543316941463703313074014`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {4, 4, 3}] -> 1.121906348774489213988878492881958986039113041666081081938478411477084102842983494382715650834076552`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {4, 4, 3}] -> 0.3083915231961479018777421103825005353230220536220514601839747859110904609452179878326031216077610905`100., mmv[{0, 0, 2}, {2, 2, 4}, {4, 4, 3}] -> 4.436757209886446852202635757672392298290620561597450769090799201532858721155250139047828404174862347`100.*I, mmv[{0, 0, 0}, {2, 2, 4}, {4, 4, 4}] -> -1.873346435931743056518184516395365130859978081759987130923471781666119853966571644276392997378096537`100.*I, mmv[{0, 0, 1}, {2, 2, 4}, {4, 4, 4}] -> 1.560154769766112004905347717813726913982693706334895625352038728431884239507089679625046524870641652`100., mmv[{0, 0, 2}, {2, 2, 4}, {4, 4, 4}] -> -2.12474952397730345439565916203734855055688977175564910479051840918041104992091472419287056414055969`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {2, 2, 2}] -> -0.881859353093477260642515363965660159037174687339040002240222709578577340746391421684499392003597204`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {2, 2, 2}] -> 3.563606876352296596375014490416657088994443440552511183941600588669077717068533446107113790742837201`100., mmv[{0, 2, 0}, {2, 4, 2}, {2, 2, 2}] -> 5.820615646845925652004203711924500371317019315514789591627108919001848511716176122360852984965601776`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {2, 2, 3}] -> -4.540048459932962750837463779931211214870121096790161905714381290082815716832896215093108098095255753`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {2, 2, 3}] -> 5.627151466036107855000197652723941513652267733453606345150161088563898787037190368475050512867256846`100., mmv[{0, 2, 0}, {2, 4, 2}, {2, 2, 3}] -> 7.951645353221823898003280674565056752086166159508257803137829964534902765539932735143484978437290729`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {2, 2, 4}] -> 5.421907813026440011479979143896871373907295784129201907954603999661393057579287636777607490098852957`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {2, 2, 4}] -> -9.190758342388404451375212143140598602646711174006117529091761677232976504105723814582164303610094047`100., mmv[{0, 2, 0}, {2, 4, 2}, {2, 2, 4}] -> -13.77226100006774955000748438648955712340318547502304739476493888353675127725610885750433796340289251`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {2, 3, 2}] -> -3.280727482364349881947079168722424318865907603150739088121324319558087188424583787283001593456450142`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {2, 3, 2}] -> 5.370839822517906612072059005533643317770197356401408778281677348511313384489194700321378289723338651`100., mmv[{0, 2, 0}, {2, 4, 2}, {2, 3, 2}] -> 12.35693310060004610159861850732681242260634850845360464493109582596178087060087126001368850034846751`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {2, 3, 3}] -> 16.35389137754843715552673102959776250610197849442303958341920991303682416990202987560158742797520409`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {2, 3, 3}] -> -18.85436950992921791705324962434020627384839594604255171787831210224969061427568648920375349258909234`100., mmv[{0, 2, 0}, {2, 4, 2}, {2, 3, 3}] -> -25.43009699578413337517827036820215060984241939972590514022898141944051785207831734833227433486722146`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {2, 3, 4}] -> -13.07316389518408727357965186087533818723607089127230049529788559347873698147744608831858583451875395`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {2, 3, 4}] -> 13.48352968741131130498119061880656295607819858964114293959663475373837722978649178888237520286575369`100., mmv[{0, 2, 0}, {2, 4, 2}, {2, 3, 4}] -> 13.07316389518408727357965186087533818723607089127230049529788559347873698147744608831858583451875395`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {2, 4, 2}] -> -2.539888164481575770057124543202076052451111712364050503505784599443761323291592335077851391509151634`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {2, 4, 2}] -> -3.58903638434175831388455176032531477327297563612515318631087705417677452595492797726782139435192005`100., mmv[{0, 2, 0}, {2, 4, 2}, {2, 4, 2}] -> -12.13646826232667678643798966633539738284705483661884464437104014856713653541427340459256365234756821`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {2, 4, 3}] -> -11.23237283558617377995035984328748107095207376265899689125915428409298995396451652242648657189374087`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {2, 4, 3}] -> 12.7797947267301627652597639034659133759196868101312707154026387314097510300606517918499856979620141`100., mmv[{0, 2, 0}, {2, 4, 2}, {2, 4, 3}] -> 17.55837607535311679791796881023226875675435062074804655232564414822852959299356104137017114244642117`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {2, 4, 4}] -> 13.77226100006774955000748438648955712340318547502304739476493888353675127725610885750433796340289251`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {2, 4, 4}] -> -9.190758342388404451375212143140598602646711174006117529091761677232976504105723814582164303610094047`100., mmv[{0, 2, 0}, {2, 4, 2}, {2, 4, 4}] -> -5.421907813026440011479979143896871373907295784129201907954603999661393057579287636777607490098852957`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {3, 2, 2}] -> 8.098801714263952158894999961713460942215454970460474230845368294511480517403586576181080402793200289`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {3, 2, 2}] -> -5.572260150517837708916695219550710828307260394502913705676093838051021430414842013385194218313630635`100., mmv[{0, 2, 0}, {2, 4, 2}, {3, 2, 2}] -> -4.202596548915419688349070009502152163360982566837382823165092758088901865195151330235173423368884106`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {3, 2, 3}] -> 9.45957436108916463902296884851880781453889565028757232148027585371704907558997446518909073965322088`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {3, 2, 3}] -> -7.207534576212325056343068683915202547612426415628357009726544893358729599645809778464791479648383463`100., mmv[{0, 2, 0}, {2, 4, 2}, {3, 2, 3}] -> -7.029776286670754091601289833785328907591091195821614068094061526004088088769365192191313148524856765`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {3, 2, 4}] -> -17.55837607535311679791796881023226875675435062074804655232564414822852959299356104137017114244642117`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {3, 2, 4}] -> 12.7797947267301627652597639034659133759196868101312707154026387314097510300606517918499856979620141`100., mmv[{0, 2, 0}, {2, 4, 2}, {3, 2, 4}] -> 11.23237283558617377995035984328748107095207376265899689125915428409298995396451652242648657189374087`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {3, 3, 2}] -> -5.913470927639874104446481176032340859873292657044043523937851812594593125747958461025328172511285152`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {3, 3, 2}] -> 1.674623183477190365784041437255145915007289072170631248920408767465147007597332971321679191772716227`100., mmv[{0, 2, 0}, {2, 4, 2}, {3, 3, 2}] -> -3.16273469059582211520505816257204724386714824825882203287191969380910055642832901170535873438073222`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {3, 3, 3}] -> -19.51662606814425927073178919216980974996912674268186161629112960684592472633035888730694616235593631`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {3, 3, 3}] -> 17.17974632645202755126920818708506035884110687387192046895790333478454360667835351788207430081637611`100., mmv[{0, 2, 0}, {2, 4, 2}, {3, 3, 3}] -> 19.51662606814425927073178919216980974996912674268186161629112960684592472633035888730694616235593631`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {3, 3, 4}] -> 25.43009699578413337517827036820215060984241939972590514022898141944051785207831734833227433486722146`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {3, 3, 4}] -> -18.85436950992921791705324962434020627384839594604255171787831210224969061427568648920375349258909234`100., mmv[{0, 2, 0}, {2, 4, 2}, {3, 3, 4}] -> -16.35389137754843715552673102959776250610197849442303958341920991303682416990202987560158742797520409`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {3, 4, 2}] -> 0.9218690665510698064019908407797278444950749636866437350437684385308146767705675429521718299124339642`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {3, 4, 2}] -> 1.580383110176217201342871031191261033960158682174750664576383804794830812608619409989740966781126616`100., mmv[{0, 2, 0}, {2, 4, 2}, {3, 4, 2}] -> 4.919525901156201888185505068587596599668774553497410415765894563634233358757078250095982641557965127`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {3, 4, 3}] -> 7.029776286670754091601289833785328907591091195821614068094061526004088088769365192191313148524856765`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {3, 4, 3}] -> -7.207534576212325056343068683915202547612426415628357009726544893358729599645809778464791479648383463`100., mmv[{0, 2, 0}, {2, 4, 2}, {3, 4, 3}] -> -9.45957436108916463902296884851880781453889565028757232148027585371704907558997446518909073965322088`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {3, 4, 4}] -> -7.951645353221823898003280674565056752086166159508257803137829964534902765539932735143484978437290729`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {3, 4, 4}] -> 5.627151466036107855000197652723941513652267733453606345150161088563898787037190368475050512867256846`100., mmv[{0, 2, 0}, {2, 4, 2}, {3, 4, 4}] -> 4.540048459932962750837463779931211214870121096790161905714381290082815716832896215093108098095255753`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {4, 2, 2}] -> -7.216942361170474898252484597747800783178280283121434228605145584932903176657195154496581010789603085`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {4, 2, 2}] -> 2.008653274165541112541680729134053739312816953950402521734493249381943713346308567278080427570793434`100., mmv[{0, 2, 0}, {2, 4, 2}, {4, 2, 2}] -> -1.61801909793050596365513370242234820795603674867740676846201616091294664652102479212567956159671767`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {4, 2, 3}] -> -4.919525901156201888185505068587596599668774553497410415765894563634233358757078250095982641557965127`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {4, 2, 3}] -> 1.580383110176217201342871031191261033960158682174750664576383804794830812608619409989740966781126616`100., mmv[{0, 2, 0}, {2, 4, 2}, {4, 2, 3}] -> -0.9218690665510698064019908407797278444950749636866437350437684385308146767705675429521718299124339642`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {4, 2, 4}] -> 12.13646826232667678643798966633539738284705483661884464437104014856713653541427340459256365234756821`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {4, 2, 4}] -> -3.58903638434175831388455176032531477327297563612515318631087705417677452595492797726782139435192005`100., mmv[{0, 2, 0}, {2, 4, 2}, {4, 2, 4}] -> 2.539888164481575770057124543202076052451111712364050503505784599443761323291592335077851391509151634`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {4, 3, 2}] -> 9.194198410004223986393560344754765178739200260194782612059176132152680314172542248308329765967735294`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {4, 3, 2}] -> -7.045463005995096977856100442788789232777486428572040027202086115976460392086527671643057481496054878`100., mmv[{0, 2, 0}, {2, 4, 2}, {4, 3, 2}] -> -9.194198410004223986393560344754765178739200260194782612059176132152680314172542248308329765967735294`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {4, 3, 3}] -> 3.16273469059582211520505816257204724386714824825882203287191969380910055642832901170535873438073222`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {4, 3, 3}] -> 1.674623183477190365784041437255145915007289072170631248920408767465147007597332971321679191772716227`100., mmv[{0, 2, 0}, {2, 4, 2}, {4, 3, 3}] -> 5.913470927639874104446481176032340859873292657044043523937851812594593125747958461025328172511285152`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {4, 3, 4}] -> -12.35693310060004610159861850732681242260634850845360464493109582596178087060087126001368850034846751`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {4, 3, 4}] -> 5.370839822517906612072059005533643317770197356401408778281677348511313384489194700321378289723338651`100., mmv[{0, 2, 0}, {2, 4, 2}, {4, 3, 4}] -> 3.280727482364349881947079168722424318865907603150739088121324319558087188424583787283001593456450142`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {4, 4, 2}] -> 1.61801909793050596365513370242234820795603674867740676846201616091294664652102479212567956159671767`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {4, 4, 2}] -> 2.008653274165541112541680729134053739312816953950402521734493249381943713346308567278080427570793434`100., mmv[{0, 2, 0}, {2, 4, 2}, {4, 4, 2}] -> 7.216942361170474898252484597747800783178280283121434228605145584932903176657195154496581010789603085`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {4, 4, 3}] -> 4.202596548915419688349070009502152163360982566837382823165092758088901865195151330235173423368884106`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {4, 4, 3}] -> -5.572260150517837708916695219550710828307260394502913705676093838051021430414842013385194218313630635`100., mmv[{0, 2, 0}, {2, 4, 2}, {4, 4, 3}] -> -8.098801714263952158894999961713460942215454970460474230845368294511480517403586576181080402793200289`100.*I, mmv[{0, 0, 0}, {2, 4, 2}, {4, 4, 4}] -> -5.820615646845925652004203711924500371317019315514789591627108919001848511716176122360852984965601776`100.*I, mmv[{0, 1, 0}, {2, 4, 2}, {4, 4, 4}] -> 3.563606876352296596375014490416657088994443440552511183941600588669077717068533446107113790742837201`100., mmv[{0, 2, 0}, {2, 4, 2}, {4, 4, 4}] -> 0.881859353093477260642515363965660159037174687339040002240222709578577340746391421684499392003597204`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {2, 2, 2}] -> 2.12474952397730345439565916203734855055688977175564910479051840918041104992091472419287056414055969`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {2, 2, 2}] -> 1.560154769766112004905347717813726913982693706334895625352038728431884239507089679625046524870641652`100., mmv[{2, 0, 0}, {4, 2, 2}, {2, 2, 2}] -> 1.873346435931743056518184516395365130859978081759987130923471781666119853966571644276392997378096537`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {2, 2, 3}] -> -5.793777993201734994389357743311412620572755582379364878286163100970958512935471764543073734453564295`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {2, 2, 3}] -> 4.948214889133977732400709990773619605633826576701686020510147773241953276128873482386267361332579329`100., mmv[{2, 0, 0}, {4, 2, 2}, {2, 2, 3}] -> 4.446298462939520788054439379596001956010008304385514789421632739483612536285736393165057136539744939`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {2, 2, 4}] -> 3.669028469224431539993698581274064070015865810623715773495644691790547463014557040350203170313004605`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {2, 2, 4}] -> -6.508369658900089737306057708587346519616520283036581645862186501673837515635963162011313886203220982`100., mmv[{2, 0, 0}, {4, 2, 2}, {2, 2, 4}] -> -6.319644898871263844572623895991367086869986386145501920345104521149732390252308037441450133917841476`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {2, 3, 2}] -> -2.305023721062217164505642218402048321642699388081109352559205193540522004468114811638006668339635994`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {2, 3, 2}] -> 0.6240452613838599765159852287770912226734338178012276851659460648090681542859685309989268569810513055`100., mmv[{2, 0, 0}, {4, 2, 2}, {2, 3, 2}] -> -0.2437019140241010997053693700938497926490257375481319662565399813947106710905850629298837131708608325`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {2, 3, 3}] -> -4.72978718054458231951148442425940390726944782514378616074013792685852453779498723259454536982661044`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {2, 3, 3}] -> 3.603767288106162528171534341957601273806213207814178504863272446679364799822904889232395739824191731`100., mmv[{2, 0, 0}, {4, 2, 2}, {2, 3, 3}] -> 3.514888143335377045800644916892664453795545597910807034047030763002044044384682596095656574262428382`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {2, 3, 4}] -> 7.034810901606799484017126642661452228912147213224895513299343120399046542263102044232552038166246434`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {2, 3, 4}] -> -4.227812549490022504687519570734692496479647025615406190029218511488432954108873420231322596805243037`100., mmv[{2, 0, 0}, {4, 2, 2}, {2, 3, 4}] -> -3.27118622931127594609527554679881466114651986036267506779049078160733337329409753316577286109156755`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {2, 4, 2}] -> 0.1802741970849137101099830563646997710858096163254602477686867843601109545472000874451361041990763038`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {2, 4, 2}] -> -2.184200031149971981421332946590818136656127524136123310517984793240952393793058210623973381851692958`100., mmv[{2, 0, 0}, {4, 2, 2}, {2, 4, 2}] -> -1.629644521907641956812815146301515338210952344211855164666931800271409182875986581346509284207235704`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {2, 4, 3}] -> 10.52356517374631731390084216757081652784220340752315103902630102782948305073045899713761910428017474`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {2, 4, 3}] -> -8.551982177240140260572244332731220879440039784515864525373420219921318075951778371618663101156771061`100., mmv[{2, 0, 0}, {4, 2, 2}, {2, 4, 3}] -> -7.961186606274897833855084296488666409805553902296321823468663502485656580670418989260713710802173321`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {2, 4, 4}] -> -10.70383937083123102401082522393551629892801302384861128679498781218959400527765908458275520847925104`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {2, 4, 4}] -> 10.73618220839011224199357727932203901609616730865198783589140501316227046974483658224263648300846402`100., mmv[{2, 0, 0}, {4, 2, 2}, {2, 4, 4}] -> 9.590831128182539790667899442790181748016506246508176988135595302757065763546405570607222995009409026`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {3, 2, 2}] -> -4.436757209886446852202635757672392298290620561597450769090799201532858721155250139047828404174862347`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {3, 2, 2}] -> 0.3083915231961479018777421103825005353230220536220514601839747859110904609452179878326031216077610905`100., mmv[{2, 0, 0}, {4, 2, 2}, {3, 2, 2}] -> -1.121906348774489213988878492881958986039113041666081081938478411477084102842983494382715650834076552`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {3, 2, 3}] -> -2.244939299632259667949855474806120550749117460633786122182113494897864833079057364204067134200090572`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {3, 2, 3}] -> 3.88718255985347927277307304591554831478528442332815389192978810465083254101528395813139810928035952`100., mmv[{2, 0, 0}, {4, 2, 2}, {3, 2, 3}] -> 7.513373734439869967416039121278784324235445910707144685963451308525097530086122079449405946977877584`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {3, 2, 4}] -> 6.681696509518706520152491232478512849039738022231236891272912696430723554234307503251895538374952919`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {3, 2, 4}] -> -4.195574083049627174650815156298048850108306476950205352113762890561923001960501945964001230888120611`100., mmv[{2, 0, 0}, {4, 2, 2}, {3, 2, 4}] -> -6.391467385665380753427160628396825338196332869041063604024972897048013427243138585066690296143801032`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {3, 3, 2}] -> 8.158410227272133772396336650838461410622410117677829646119965307492457958827015825229395306711375724`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {3, 3, 2}] -> -5.561805743330669638557114483170694229792573495498785140850196872115979548612616929453077301053075747`100., mmv[{2, 0, 0}, {4, 2, 2}, {3, 3, 2}] -> -4.350639043844047852210980958706737080368297662448322653091531614715996973657793067744047212597145365`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {3, 3, 3}] -> 9.758313034072129635365894596084904874984563371340930808145564803422962363165179443653473081177968156`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {3, 3, 3}] -> -8.589873163226013775634604093542530179420553436935960234478951667392271803339176758941037150408188055`100., mmv[{2, 0, 0}, {4, 2, 2}, {3, 3, 3}] -> -9.758313034072129635365894596084904874984563371340930808145564803422962363165179443653473081177968156`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {3, 3, 4}] -> -17.91672326134426340776223124692336628560697348901876045426553011091542032199219526888286838788934388`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {3, 3, 4}] -> 14.1516789065566834141917185767132244092131269324347453753291485395082513519517936883941144514612638`100., mmv[{2, 0, 0}, {4, 2, 2}, {3, 3, 4}] -> 14.10895207791617748757687555479164195535286103378925346123709641813895933682297251139752029377511352`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {3, 4, 2}] -> -3.721653017385686920193700893166069112331789556080378877029166105959599237671765686181566902536513377`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {3, 4, 2}] -> 5.253414220134521736679372372788193694469551441876733680666222086204889087667398941620474179445314657`100., mmv[{2, 0, 0}, {4, 2, 2}, {3, 4, 2}] -> 5.472545392618537066199859451588696066407410704114403735030010026193081076500776562126762863431221917`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {3, 4, 3}] -> -7.513373734439869967416039121278784324235445910707144685963451308525097530086122079449405946977877584`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {3, 4, 3}] -> 4.702690603372534502861531047626981864635269013607806342549163562741439262323892800809639041127828535`100., mmv[{2, 0, 0}, {4, 2, 2}, {3, 4, 3}] -> 2.244939299632259667949855474806120550749117460633786122182113494897864833079057364204067134200090572`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {3, 4, 4}] -> 11.23502675182555688760974001444485343656723546678752356299261741448469676775788776563097284951439096`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {3, 4, 4}] -> -9.956104823507056239540903420415175559104820455484540023215385648946328349991291742430113220573143192`100., mmv[{2, 0, 0}, {4, 2, 2}, {3, 4, 4}] -> -7.717484692250796734149714926394816617156528164748189857212123521090945909579833926330829997631312489`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {4, 2, 2}] -> -5.776393412947176554907839185587492914774873188800786081912222785531004860724543316941463703313074014`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {4, 2, 2}] -> 1.406601131537649523073179090001339169200010418395324919918939070062353065323849503577448529827542934`100., mmv[{2, 0, 0}, {4, 2, 2}, {4, 2, 2}] -> 1.432628891495445762427164442399881083919041812770233357576052336377542530136614320009808443868317174`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {4, 2, 3}] -> 4.546684278007735438393506174577256241349545040841631738465326687763005897795836396111058442227355489`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {4, 2, 3}] -> -6.92096609020202980039532832930835377974007060395655962413466930374010463333456068626218123746183303`100., mmv[{2, 0, 0}, {4, 2, 2}, {4, 2, 3}] -> -10.52356517374631731390084216757081652784220340752315103902630102782948305073045899713761910428017474`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {4, 2, 4}] -> 1.229709134939441116514333011010236673425328147959154343446896097767998962928706920830405261085718526`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {4, 2, 4}] -> 5.514364958664380277322149239307014610540060185561234704215730233677751568010711182684732707634290096`100., mmv[{2, 0, 0}, {4, 2, 2}, {4, 2, 4}] -> 9.090936282250871551473677725170935443923161594752917681450248691451940520593844677127810660411857562`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {4, 3, 2}] -> -5.468553344558805244795497015356984085844620004528275473509095126293820574566403939063230272139789453`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {4, 3, 2}] -> 5.340582980025812599052457298117092745779911921781808959558285498945273820725941276272440270680706414`100., mmv[{2, 0, 0}, {4, 2, 2}, {4, 3, 2}] -> 5.604039272590115425715337098983219928173428854025740623260406464195249691973380747041636462722209608`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {4, 3, 3}] -> -3.514888143335377045800644916892664453795545597910807034047030763002044044384682596095656574262428382`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {4, 3, 3}] -> 3.603767288106162528171534341957601273806213207814178504863272446679364799822904889232395739824191731`100., mmv[{2, 0, 0}, {4, 2, 2}, {4, 3, 3}] -> 4.72978718054458231951148442425940390726944782514378616074013792685852453779498723259454536982661044`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {4, 3, 4}] -> 8.983441487894182290596141932249648539640165602439082507556125889295864618951086535158886846402217836`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {4, 3, 4}] -> -8.944350268131975127223991640074694019586125129595987464421557945624638620548846165504836010504898145`100., mmv[{2, 0, 0}, {4, 2, 2}, {4, 3, 4}] -> -10.33382645313469774522682152324262383544287667916952678400054439105377422976836797963618183254882005`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {4, 4, 2}] -> 11.24494675750598179970333620094447700061949319332906155542131791182482543529094725600469397545286347`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {4, 4, 2}] -> -6.747184111563462122125636388118431914979922340177133879477224569007626886049790779849888800508249348`100., mmv[{2, 0, 0}, {4, 2, 2}, {4, 4, 2}] -> -7.036668164085561188142501541383101012092470666795973980836458800572792222109995067051444906590526782`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {4, 4, 3}] -> -1.031796134672358392592861257684591787553999442930824704418295924760961853411153800015401867964927107`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {4, 4, 3}] -> 3.317198802095867272223793987350752505933857396142381119271396857060739833511655797029785497637641299`100., mmv[{2, 0, 0}, {4, 2, 2}, {4, 4, 3}] -> 5.793777993201734994389357743311412620572755582379364878286163100970958512935471764543073734453564295`100.*I, mmv[{0, 0, 0}, {4, 2, 2}, {4, 4, 4}] -> -10.21315062283362340711047494325988521306549375039823685100302198706386358187979345598929210748793636`100.*I, mmv[{1, 0, 0}, {4, 2, 2}, {4, 4, 4}] -> 3.429985309467594849901842400767679409046064944034752760205827711946887052538134982820103302870608049`100., mmv[{2, 0, 0}, {4, 2, 2}, {4, 4, 4}] -> 1.242890170883826193753143798071688391519715084416609102550295699601833709174523302508371172136962486`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {2, 2, 2}] -> -3.094721926416897767939402746285931442201335177750784809837465041776125348167966700884249508525054935`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {2, 2, 2}] -> 2.453004163209859981520335285594033984785892032449575473264438984923094816253446721753829353849984533`100., mmv[{0, 0, 2}, {2, 2, 6}, {2, 2, 2}] -> 1.722377195276483119638102650548083777368971103245452740095833321912539682057607680220292771163586095`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {2, 2, 2}] -> -0.2799711606017852600757592893055404704990175273370712876922350029466793274205484009281373895392641365`100., mmv[{0, 0, 4}, {2, 2, 6}, {2, 2, 2}] -> 5.724127659247187753777024304478577287415549346436400923417048416861529667500643030270859121027827431`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {2, 2, 3}] -> -4.892851227702309914409985285414156323272901385505192259985794002854010858716798229848291928962561134`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {2, 2, 3}] -> 6.056708588058252391225094813584930776105358656334257374975322538250940307869329762176611233227772971`100., mmv[{0, 0, 2}, {2, 2, 6}, {2, 2, 3}] -> 9.015455103154591738992149103687335614845762259943252463303090787974339660053914452820522692858155398`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {2, 2, 3}] -> -15.54434865973870514867869042338412931092868891415830905118094718194661058644719077967841026779391729`100., mmv[{0, 0, 4}, {2, 2, 6}, {2, 2, 3}] -> -28.40334014177419235276598691631777355194934971446172169802736793009844844308595257140619161072057922`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {2, 2, 4}] -> 3.941141001424032402883433469210110809629521682286874687912737075486019332326689415904889329476936963`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {2, 2, 4}] -> -5.647005019777271983592545651387497132889706067332106398194448542495700817625014819152211110383866662`100., mmv[{0, 0, 2}, {2, 2, 6}, {2, 2, 4}] -> -8.831106153223427201995733114597011682352968563932954907704968968528635045372701639586217588624517203`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {2, 2, 4}] -> 15.43891393697982940701235151465935346069113671684272524356221843297003742656744019809099690907518324`100., mmv[{0, 0, 4}, {2, 2, 6}, {2, 2, 4}] -> 28.17929424363708008568763462466205544955410235126477501416183437609002987995068533014766790168729152`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {2, 3, 2}] -> 14.36079182022176434130136036749013788553956040909132273736340439708265712365861725260714613283018346`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {2, 3, 2}] -> -10.37519598107390467915793822945138741581637491131036219177665895726676636161316283356415742736549466`100., mmv[{0, 0, 2}, {2, 2, 6}, {2, 3, 2}] -> -9.194567509961110681081646693724574502153105824027628179535606211819838935858370951449216094290178474`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {2, 3, 2}] -> 10.25993180876618930498477517414628749559820656572965075890120229738560587345656583292778722639326799`100., mmv[{0, 0, 4}, {2, 2, 6}, {2, 3, 2}] -> 14.78341601768647521601210328003233948598553803223931217615079496518908871622231994879849366417403638`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {2, 3, 3}] -> -10.75145121521245132203576862539148484987978030353212595239548176003680817080411216700579990660204079`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {2, 3, 3}] -> 5.580797636110026479990100216144453431733512843438049096747346450997463477998131295595456538673910396`100., mmv[{0, 0, 2}, {2, 2, 6}, {2, 3, 3}] -> 2.478507790574762845897144788175488778073906613670749423976113384257892482443031171200813508833111987`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {2, 3, 3}] -> 0.6346261867861328028103038064217296073783426054596483794579318492332250414942902962750814680032814276`100., mmv[{0, 0, 4}, {2, 2, 6}, {2, 3, 3}] -> 6.64911789387930069477615625170093431619088140408096627428418467579154037156744143059584531818652481`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {2, 3, 4}] -> -6.017904275379931253997873071215944495483568103233790758842424730372311965643121900425359081260490479`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {2, 3, 4}] -> 7.511859935048241684513503562818921641753429751119309669030052267215419651787541578517536965861329482`100., mmv[{0, 0, 2}, {2, 2, 6}, {2, 3, 4}] -> 10.38009831852102789730649972730653136320516335133412676823071234183871996065408288920028712331755451`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {2, 3, 4}] -> -16.57686013184710609428617078305629629051961044223732596071175296168897126396729918757041100788728629`100., mmv[{0, 0, 4}, {2, 2, 6}, {2, 3, 4}] -> -31.17218135585589341692583322639993924742363834535247916470943205602895682328187304797827853707876681`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {2, 4, 2}] -> -11.26606989380486657336195762120420644333822523134053792752593935530653177549065055172289662430512852`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {2, 4, 2}] -> 7.922191817864044697637602943857353431030482878860786718512219972343671545359716111810328073515510131`100., mmv[{0, 0, 2}, {2, 2, 6}, {2, 4, 2}] -> 7.472190314684627561443544043176490724784134720782175439439772889907299253800763271228923323126592379`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {2, 4, 2}] -> -9.979960648164404044909015884840747025099189038392579471208967294438926546036017431999649836854003849`100., mmv[{0, 0, 4}, {2, 2, 6}, {2, 4, 2}] -> -20.50754367693366296978912758451091677340108737867571309956784338205061838372296297906935278520186381`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {2, 4, 3}] -> 15.64430244291476123644575391080564117315268168903731821238127576289081902952091039685409183556460192`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {2, 4, 3}] -> -11.63750622416827887121519502972938420783887149977230647172266898924840378586746105777206777190168337`100., mmv[{0, 0, 2}, {2, 2, 6}, {2, 4, 3}] -> -11.49396289372935458488929389186282439291966887361400188727920417223223214249694562402133620169126739`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {2, 4, 3}] -> 14.90972247295257234586838661696239970355034630869866067172301533271338554495290048340332879979063586`100., mmv[{0, 0, 4}, {2, 2, 6}, {2, 4, 3}] -> 21.75422224789489165798983066461683923575846831038075542374318325430690807151851114081034629253405441`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {2, 4, 4}] -> 2.076763273955898851114439602005833685854046420946916070929687654886292633316432484520469751783553516`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {2, 4, 4}] -> -1.86485491527096970092095791143142450886372368378720327083560372471971883416252675936532585547746282`100., mmv[{0, 0, 2}, {2, 2, 6}, {2, 4, 4}] -> -1.548992165297600695310766612709519680852194787401171860525743373310084915281381249614069534693037305`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {2, 4, 4}] -> 1.137946194867276687273819268396942829828473725394600717149534528718933837399858989479414098812103041`100., mmv[{0, 0, 4}, {2, 2, 6}, {2, 4, 4}] -> 2.992887112218813331238198601737883797869535994087704150547597679938926943331187717830610635391475298`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {3, 2, 2}] -> -0.5918472579749829420154380647536058404544218170634427913009391841957700668330881423057687091411279654`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {3, 2, 2}] -> -0.6164180838138483418895237373053147036513282404242942326217413243927167944874840533764154337848444127`100., mmv[{0, 0, 2}, {2, 2, 6}, {3, 2, 2}] -> -0.8115963655729425473251026563482239508810200033599816381332560955272664565565299966768491177584845261`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {3, 2, 2}] -> 0.4820358544282481067496320443000445399166923420627643585352913551080954404540448692729862515250762073`100., mmv[{0, 0, 4}, {2, 2, 6}, {3, 2, 2}] -> -1.084030539510806379270796105980211230070393994075462982891779790137024890857127404697618616891018827`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {3, 2, 3}] -> 15.73811091657004706948102369850806124615004579123991541441317383116364147146429386194069268665664195`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {3, 2, 3}] -> -10.22575327442116996316947752072598091250091944020457700747704255228300428227638218594963790079581676`100., mmv[{0, 0, 2}, {2, 2, 6}, {3, 2, 3}] -> -9.37088239160436062647310844726319771841600238670120418260174396191883915048482295116176770649399352`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {3, 2, 3}] -> 12.18046910167487161289896778545466572678268210993327105088780867929432975846458059973717445071340179`100., mmv[{0, 0, 4}, {2, 2, 6}, {3, 2, 3}] -> 20.53754800034465384526491547952270125846913737389063912786088136181456472399027783721658471666980762`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {3, 2, 4}] -> -6.558221099173202908644612422141562094096054801294410685072375024390496118384651594654154289107675747`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {3, 2, 4}] -> 5.154271067793513902794872661888842128041407851706962971439829826431312740459847332988257953496529823`100., mmv[{0, 0, 2}, {2, 2, 6}, {3, 2, 4}] -> 5.779704111378754382936884261213884994622711009680740919786271010072041182303042518424428020720215037`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {3, 2, 4}] -> -8.812023924649067135504719577620211532537939004772243728888169133940780399504220208569201947148803334`100., mmv[{0, 0, 4}, {2, 2, 6}, {3, 2, 4}] -> -16.35273557163581529267733186156413724379226436480328289362038651934128530422051591089065509969315015`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {3, 3, 2}] -> -15.76088831366083235066189379681053140333784254773984010231944733514551523738742776858488639055202218`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {3, 3, 2}] -> 9.106492337445337889447827576218947560465995151642173985087873670847128957866074545349309176211034036`100., mmv[{0, 0, 2}, {2, 2, 6}, {3, 3, 2}] -> 6.591300476951696930261986917562108945503731013040722557919527105599307638859572515101277138478699563`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {3, 3, 2}] -> -6.199718846502522788450732248925399350473826357489864288713685559640552594133744206304783563286180025`100., mmv[{0, 0, 4}, {2, 2, 6}, {3, 3, 2}] -> -7.683274146850824248232500207943350266306721519023009183929005751908797225310975265231221441405605091`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {3, 3, 3}] -> 4.79943708377460677578389178101464001231909158265072371344770753065092325252598397527589203001316567`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {3, 3, 3}] -> -1.673009865113321260276376493360428473023899587868625564041483937960753269578272411765766870785298032`100., mmv[{0, 0, 2}, {2, 2, 6}, {3, 3, 3}] -> 0, mmv[{0, 0, 3}, {2, 2, 6}, {3, 3, 3}] -> -1.673009865113321260276376493360428473023899587868625564041483937960753269578272411765766870785298032`100., mmv[{0, 0, 4}, {2, 2, 6}, {3, 3, 3}] -> -4.79943708377460677578389178101464001231909158265072371344770753065092325252598397527589203001316567`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {3, 3, 4}] -> 7.683274146850824248232500207943350266306721519023009183929005751908797225310975265231221441405605091`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {3, 3, 4}] -> -6.199718846502522788450732248925399350473826357489864288713685559640552594133744206304783563286180025`100., mmv[{0, 0, 2}, {2, 2, 6}, {3, 3, 4}] -> -6.591300476951696930261986917562108945503731013040722557919527105599307638859572515101277138478699563`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {3, 3, 4}] -> 9.106492337445337889447827576218947560465995151642173985087873670847128957866074545349309176211034036`100., mmv[{0, 0, 4}, {2, 2, 6}, {3, 3, 4}] -> 15.76088831366083235066189379681053140333784254773984010231944733514551523738742776858488639055202218`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {3, 4, 2}] -> 16.35273557163581529267733186156413724379226436480328289362038651934128530422051591089065509969315015`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {3, 4, 2}] -> -8.490074253631489547558303838913632856814666911217879752466132346454412163378590491972893742426189623`100., mmv[{0, 0, 2}, {2, 2, 6}, {3, 4, 2}] -> -5.779704111378754382936884261213884994622711009680740919786271010072041182303042518424428020720215037`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {3, 4, 2}] -> 5.717682992074274681701100204625354810557134015427099930178394204532457153679699337031797311761103817`100., mmv[{0, 0, 4}, {2, 2, 6}, {3, 4, 2}] -> 8.767304686361630627503296313923561496377115513098472166820785542045822116168102669928840058296623919`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {3, 4, 3}] -> -20.53754800034465384526491547952270125846913737389063912786088136181456472399027783721658471666980762`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {3, 4, 3}] -> 11.89876313953449122344585401408640938552481902807320257151852649024375755185465459771540477158111479`100., mmv[{0, 0, 2}, {2, 2, 6}, {3, 4, 3}] -> 9.37088239160436062647310844726319771841600238670120418260174396191883915048482295116176770649399352`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {3, 4, 3}] -> -10.50745923656155035262259129209423725375878252206464548684632474133357648888630818797140757992810376`100., mmv[{0, 0, 4}, {2, 2, 6}, {3, 4, 3}] -> -15.73811091657004706948102369850806124615004579123991541441317383116364147146429386194069268665664195`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {3, 4, 4}] -> -1.125053047677621339587887785801788172210666717728598498856630727518301106926323670577067152297929344`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {3, 4, 4}] -> 1.045447778709008885655859587036557222432418505782901317273855733209239853673896873316525609789650202`100., mmv[{0, 0, 2}, {2, 2, 6}, {3, 4, 4}] -> 0.8115963655729425473251026563482239508810200033599816381332560955272664565565299966768491177584845261`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {3, 4, 4}] -> -0.2944684127962707539431079985987360279280561468699302561997045369063485583618543367801072290622307017`100., mmv[{0, 0, 4}, {2, 2, 6}, {3, 4, 4}] -> 0.5918472579749829420154380647536058404544218170634427913009391841957700668330881423057687091411279654`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {4, 2, 2}] -> 3.6865691843918807099548408110395372826557569948142276011384042259718954150010548431900182176661829`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {4, 2, 2}] -> -1.83658607939601163963081154828871928113456379202528124064269766053037802176596266837741392006514012`100., mmv[{0, 0, 2}, {2, 2, 6}, {4, 2, 2}] -> -0.9107808297035405723129999941998598264879510998854711019625772263852732255010776835434436534051015684`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {4, 2, 2}] -> -0.2020646938264628466738727549945040694176748147256930708430563521614161130334964683448488619858120708`100., mmv[{0, 0, 4}, {2, 2, 6}, {4, 2, 2}] -> -4.640097119736381374506228198498366057345155352360937940525268626724504776643515625573240504136808604`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {4, 2, 3}] -> -10.84525968886773715507103841309390492287714440573472315442737982830963061274749563209240075769408081`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {4, 2, 3}] -> 4.16904468636291757194438270714105013639556078387031963250172001403206397440705242377302666756804379`100., mmv[{0, 0, 2}, {2, 2, 6}, {4, 2, 3}] -> 0.3554272884497688874809593435758621035702401267579517192986531739444994904309084983412450136358381219`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {4, 2, 3}] -> 3.363879558063833535779722637929463584146006804225038000293138502652280827982610179941235817080515496`100., mmv[{0, 0, 4}, {2, 2, 6}, {4, 2, 3}] -> 7.865792141429538507501071436795072293480212340571082570166486568283883719095674734189606894050771602`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {4, 2, 4}] -> 2.617080097749170505761178952931451284466533119007535997159637948904476786057962178749264959630738784`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {4, 2, 4}] -> 0.4927339519837580807976729894986550048482982156251434267546187160643880771651674861639531568873368393`100., mmv[{0, 0, 2}, {2, 2, 6}, {4, 2, 4}] -> 3.051402041844672819058848853383126687730257554252213987918697958456593863069659121161789567904302166`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {4, 2, 4}] -> -6.62689001233076227150763193703914192815319771207048151467404929902925702706321998952179496192637991`100., mmv[{0, 0, 4}, {2, 2, 6}, {4, 2, 4}] -> -11.82655867200126479301030276309791820576183798646149212054144785674874457573016941925701280199414136`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {4, 3, 2}] -> 1.400096493439068009360533429320393517798282138648517364956042938062858113728810515977740257721838726`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {4, 3, 2}] -> 1.268703643628566789710110653232439855350379759668188206688785286419637403747088288214848251154460628`100., mmv[{0, 0, 2}, {2, 2, 6}, {4, 3, 2}] -> 2.60326703300941375081965977616246555664937481098690562161607910622053129699879843634793895581147891`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {4, 3, 2}] -> -4.060212962263666516534042925220888145124380208239786470187516737745053279322821626623003663107087961`100., mmv[{0, 0, 4}, {2, 2, 6}, {4, 3, 2}] -> -7.100141870835650967779603072088989219678816513216302992221789213280291490911344683567272222768431289`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {4, 3, 3}] -> 5.95201413143784454625187684437684483756068872088140223894777422938588491827812819172990787658887512`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {4, 3, 3}] -> -3.907787770996705219713723722784024958709613255569423532705862513036710208419858883829689667888612365`100., mmv[{0, 0, 2}, {2, 2, 6}, {4, 3, 3}] -> -2.478507790574762845897144788175488778073906613670749423976113384257892482443031171200813508833111987`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {4, 3, 3}] -> 1.038383678327188457466072686938698865645556982408977184583552088727528228083982115490685402782016604`100., mmv[{0, 0, 4}, {2, 2, 6}, {4, 3, 3}] -> -1.84968081010469391899226447068629430387178982143024256083647714514061711904145745531995328817335914`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {4, 3, 4}] -> -1.665369871470892994234627136727405770823153415789218425086581021536485259667853364805862360145114612`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {4, 3, 4}] -> -1.312141088545718896062771313893522291279603393629445380316366707574867057653797372212753402575149457`100., mmv[{0, 0, 2}, {2, 2, 6}, {4, 3, 4}] -> -3.788797841569330967044512809744422417701432338293404210311185236239412321794510374099009984838854944`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {4, 3, 4}] -> 7.470367794401768204838343206837348730053615290595151975623879290841842306101224642221101831676252249`100., mmv[{0, 0, 4}, {2, 2, 6}, {4, 3, 4}] -> 15.41129304219506106626393942958940784408579579761263906238998472088344158589444527939339214652674463`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {4, 4, 2}] -> -5.086665677830948719315374240359930800454039133462744966094447164034753528729865359167758475388021626`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {4, 4, 2}] -> 0.567882435767444849920700895056279425784184032357093033953912374110740618018874380162565668910679492`100., mmv[{0, 0, 2}, {2, 2, 6}, {4, 4, 2}] -> -1.692486203305873178506659781962605730161423711101434519653501879835258071497720752804495302406377342`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {4, 4, 2}] -> 4.262277656090129363207915680215392214542055022965479541030573089906469392356318094967852525092900032`100., mmv[{0, 0, 4}, {2, 2, 6}, {4, 4, 2}] -> 11.74023899057203234228583127058735527702397186557724093274705784000479626755486030914051272690523989`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {4, 4, 3}] -> 4.893245557429892608819161568717060085316455684853320915479605598923745694469367440362492881105205693`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {4, 4, 3}] -> -0.2612569153662123522306589843570251776859475283008960997958575009953537659871935399433369996794314253`100., mmv[{0, 0, 2}, {2, 2, 6}, {4, 4, 3}] -> 2.123080502124993958416185444599626674503666486912797704677460210313392992012122672859568495197273865`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {4, 4, 3}] -> -4.4022632363910219932457953248681624497915637866340151848766905913798090560665922954319212198625321`100., mmv[{0, 0, 4}, {2, 2, 6}, {4, 4, 3}] -> -6.016111331324844588508806966108777989608422519140840009330009423143266600054217278869653605877412462`100.*I, mmv[{0, 0, 0}, {2, 2, 6}, {4, 4, 4}] -> -0.9517102262782775115265518162040455136433797032183175720730569273679915263901088139434025994856241716`100.*I, mmv[{0, 0, 1}, {2, 2, 6}, {4, 4, 4}] -> 0.8194071365619608152650983243948672864313051780043019535617479915104789804886298860488002456878126181`100., mmv[{0, 0, 2}, {2, 2, 6}, {4, 4, 4}] -> 0.7373957997246581479856639563612957299711747840411902223924872777828184587248512529372204169345527786`100.*I, mmv[{0, 0, 3}, {2, 2, 6}, {4, 4, 4}] -> -0.8434777820710059333307112697982068019004175785246704609498299918125852790380046526993068697498723396`100., mmv[{0, 0, 4}, {2, 2, 6}, {4, 4, 4}] -> -3.584734370193796273253636666491489638323957811151146941848536864134697010164275860136379344532603263`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {2, 2, 2}] -> -4.562666631077322959415344219797292668537557872915202370923575166407595969605567044277485231193251781`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {2, 2, 2}] -> 1.90829164060025839224112327619527761199956038982265528528692236676588270426265755881238856286431396`100., mmv[{0, 0, 2}, {2, 4, 4}, {2, 2, 2}] -> 0.04613073057931619623601943833695002061801556559598488614884373838130590395290769146756064727792003998`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {2, 2, 2}] -> 3.102800858610284071987718772522635205612803005723804628062660940058559493786348545367311624322112856`100., mmv[{0, 1, 1}, {2, 4, 4}, {2, 2, 2}] -> 0.9013397490676208876746700241083929285781375062409279847918257152494342620063997838711351186534497868`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {2, 2, 2}] -> 1.797765610285450273018540793798121737141731255682644535051799417248283290052313867581260492715343854`100., mmv[{0, 2, 0}, {2, 4, 4}, {2, 2, 2}] -> 2.593919637186785106424165220649604966215271172098980682342018827366166802981335216835048115251945016`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {2, 2, 2}] -> -0.4408331138948368759015018238976904288279942204303843567940381496223798946714111583638303980969206554`100., mmv[{0, 2, 2}, {2, 4, 4}, {2, 2, 2}] -> 3.730389477915301013018357972917124803398318583537098717588847917260826205501867211850907201060200921`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {2, 2, 3}] -> 14.39126117777923712357887316379899766605920931841912807257213970215793901942608882835690771893823502`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {2, 2, 3}] -> -15.04144494282358990498981406992424821174620587953654789804194603037272668857636221849926085877318638`100., mmv[{0, 0, 2}, {2, 4, 4}, {2, 2, 3}] -> -19.62948787376987335331839090997203644014918072781620968145726104080348797148321384925670918834934661`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {2, 2, 3}] -> -13.29826936141222292021442696539107684625257512714900825013953386015882068586643823260579927421597713`100., mmv[{0, 1, 1}, {2, 4, 4}, {2, 2, 3}] -> -15.45480407815113847126925762363786165955490887092776390439543681606156890564319379995125881046511108`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {2, 2, 3}] -> 23.80157546113861616022846644417486987697537439205147243815873576672378446496667490746008281425286616`100., mmv[{0, 2, 0}, {2, 4, 4}, {2, 2, 3}] -> -13.83838409377868144497404748278604701824753233671728603266644291830502573663498924812577101383430566`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {2, 2, 3}] -> 18.85108926547090108416267847689504290918147338950324200680560368522814672941831850275271436075812218`100., mmv[{0, 2, 2}, {2, 4, 4}, {2, 2, 3}] -> 34.78214831705577178349765855298951607458679998184463580142100008065153146266241317982226571238949603`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {2, 2, 4}] -> -9.031324566797679746375505409075228507048535505150919902353040961480578393453662478845899414167602374`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {2, 2, 4}] -> 11.70512909695315732351860840031658053597237548666680268020995690091440740618642361909449288730167584`100., mmv[{0, 0, 2}, {2, 4, 4}, {2, 2, 4}] -> 17.45455039254067570825922727199317764724502564885103122576998190249251313085171078743740777067454097`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {2, 2, 4}] -> 8.421382622306486028174591375347903276066490607301069994005621067847551094300102004840830994714914173`100., mmv[{0, 1, 1}, {2, 4, 4}, {2, 2, 4}] -> 12.30178180831280076968590179177410310952819795023319948762615448964551890759625754825225819193348973`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {2, 2, 4}] -> -21.74604307784099659652772395281517108494056385187115796676896708593548750919281890360542435957986528`100., mmv[{0, 2, 0}, {2, 4, 4}, {2, 2, 4}] -> 9.208673277116969353584047890546329034154654457909993617467693288016503129415668695355584844587419489`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {2, 2, 4}] -> -15.6564552551025589187531373131118398072782754624798803623981171580899481218912630978789088341570842`100., mmv[{0, 2, 2}, {2, 4, 4}, {2, 2, 4}] -> -32.69768132711180167381547432054465911446732330418727792276540365156556006068308487108451435121559538`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {2, 3, 2}] -> -22.97534225981530116841599345821038151871556436514412396588255519919969185622672726935586431608348581`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {2, 3, 2}] -> 19.8023974343470494092113983937017010550614145118535221292081019969529724431681441265116361345899715`100., mmv[{0, 0, 2}, {2, 4, 4}, {2, 3, 2}] -> 21.68843371448117316584763939948456953876793721415888193622122232833362916268302008048491686113095964`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {2, 3, 2}] -> 25.83976541415829282336822111450579996615796878161891639965278044386813152487690877019174772530836623`100., mmv[{0, 1, 1}, {2, 4, 4}, {2, 3, 2}] -> 24.69862553807062831394190627336070738391424087015249555015964612585211381026566726920775988096232758`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {2, 3, 2}] -> -30.32612677550091281259450415392831345743964158236102694405824790393096494062753145359151610693886944`100., mmv[{0, 2, 0}, {2, 4, 4}, {2, 3, 2}] -> 34.77336584379964372005895458201681970310053215377095018379479017169040775252821490397892369268534063`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {2, 3, 2}] -> -36.96936732726395335372074760257414393943008292466121313462709605108872469885729341132907619671563228`100., mmv[{0, 2, 2}, {2, 4, 4}, {2, 3, 2}] -> -50.22281926302638702916593827312928161458039819182215372746863076957282166867346297353572335572928618`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {2, 3, 3}] -> 5.452327646659947346678216010538154124209339880563741709975345468821485688323204518835795514661142599`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {2, 3, 3}] -> 0.237469661050523913675999794122539811147165625178451675351724548201946610617249179676160815564306761`100., mmv[{0, 0, 2}, {2, 4, 4}, {2, 3, 3}] -> 7.402712238853382959471141429842797845260222531470696646190404280983353299245773962110946440095747382`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {2, 3, 3}] -> -10.51931097906246103938309243275436200773213661099215211706789836020905451033726588639032408550044027`100., mmv[{0, 1, 1}, {2, 4, 4}, {2, 3, 3}] -> -4.889240519038664315692418898875986670334208162191655250947817075844771116902194865938871074345050479`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {2, 3, 3}] -> -2.668775532177347349460465464667676217278180433463435066655043372355604349657659006378317301400297733`100., mmv[{0, 2, 0}, {2, 4, 4}, {2, 3, 3}] -> -18.97370511764734807884634334582705233138669430669320498370698993074355364875294392346159951845608292`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {2, 3, 3}] -> 13.46745931626063801354701824000016475574304232842390752635040111087803227817518976438986248661332272`100., mmv[{0, 2, 2}, {2, 4, 4}, {2, 3, 3}] -> 6.456092327054113259253024940569119486048225329285843812799241006802212526695147066651680710893236296`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {2, 3, 4}] -> 16.39186391047480571510919989654216100960512649448264289514948375934799011823511460211164877109735737`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {2, 3, 4}] -> -19.15647594072509807116286726253039191681886640700492695828966316326754157166137043360077970869678539`100., mmv[{0, 0, 2}, {2, 4, 4}, {2, 3, 4}] -> -27.55911050760285072114986449566204672263790233263336014334894277642375964343846616213715364920764513`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {2, 3, 4}] -> -16.29314312028572924484195699996286277039051840203355825642740267283830432240920968686642029771538795`100., mmv[{0, 1, 1}, {2, 4, 4}, {2, 3, 4}] -> -21.73532998930426906402404329765339420546696043151619376908695558667279638155963810874334771911395935`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {2, 3, 4}] -> 35.50797438582741624275667922859643756219585454565235660568373105702434298249763524692773981328955322`100., mmv[{0, 2, 0}, {2, 4, 4}, {2, 3, 4}] -> -20.77028680259876033339510324741420378582039567747899440039299080875285450311259545454115945213531178`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {2, 3, 4}] -> 31.41467538814091795219184629365134416605936416995807886757629043025910509687818579445109106223440635`100., mmv[{0, 2, 2}, {2, 4, 4}, {2, 3, 4}] -> 56.83703717373756063543557439606363600891767098570885806276682267255783174990762395788630318791896293`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {2, 4, 2}] -> 23.11396690292071071506550836495854433472631811815141227221053891655905032820251072711515913378529213`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {2, 4, 2}] -> -20.09621606623998270182324002377865693678158493811443541699832739700589892321299931002795442677316758`100., mmv[{0, 0, 2}, {2, 4, 4}, {2, 4, 2}] -> -23.67054678448347875543816632847931243868562472695960702560579197427085938416855538133655398903185274`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {2, 4, 2}] -> -25.41879202055497773190133645055575492196195033762518183327552277586987364053142776741984210549845767`100., mmv[{0, 1, 1}, {2, 4, 4}, {2, 4, 2}] -> -24.1353557447832183342974831314810642025132166348944961403291151438495149473177939005298936566181217`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {2, 4, 2}] -> 30.1750800264684647770123798453978681563806378404786004898376662214305558759929069039861738613592625`100., mmv[{0, 2, 0}, {2, 4, 4}, {2, 4, 2}] -> -34.335755364024838589236804737068811810623113548627469616966161564962441008123176677340702395630943`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {2, 4, 2}] -> 36.19715051638113440599354647501327908887561258325852965632937666545849258219007911446286908136922099`100., mmv[{0, 2, 2}, {2, 4, 4}, {2, 4, 2}] -> 49.14798221650390834569749720988521120992112768978285988091116612057597560929617953544313114970659912`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {2, 4, 3}] -> -20.42036294444761053135384875708442890883221710216483471819659263163995476784238193926633835191814287`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {2, 4, 3}] -> 17.88177352757463657562561568198134121517771573855771024425077020687358418712814679658192133527640857`100., mmv[{0, 0, 2}, {2, 4, 4}, {2, 4, 3}] -> 17.37934946104439079462732796993614143658531811535593353602875313585320842604394039413752947791889717`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {2, 4, 3}] -> 24.58897267629169576184941509962380331459108315091005581195718152020435464003426867505760198121684216`100., mmv[{0, 1, 1}, {2, 4, 4}, {2, 4, 3}] -> 24.16472490860930639302524964444761237062543118017505643333294049370618223750786632880062711716592942`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {2, 4, 3}] -> -28.71633047578637078483977118207083642724802409562543709717883785221365801389739733655888420193940374`100., mmv[{0, 2, 0}, {2, 4, 4}, {2, 4, 3}] -> 34.56279475806354217838918854027490734531473855305836449030466132764660578510934800691330357246600472`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {2, 4, 3}] -> -38.41256129303722982964005503650406590601818787000755670220551452761783564670902145000580525459921407`100., mmv[{0, 2, 2}, {2, 4, 4}, {2, 4, 3}] -> -54.24692826488429301039872014432298993074467390909082456333820149109301699749501101965645578791288244`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {2, 4, 4}] -> -1.309164436347135691467356627917452974140962344227001878711841594425468177053694390119018232518978412`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {2, 4, 4}] -> 1.058283732061980874568586328740178415989727451191526010302634883875264111970782018928213627285140731`100., mmv[{0, 0, 2}, {2, 4, 4}, {2, 4, 4}] -> 3.028725830565375146164219730301279560174435780141613386326227648700105713055927625818532282749003119`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {2, 4, 4}] -> 2.792864517861401804710861016837613783022983488642837073196296269786625175145066255928985117484738894`100., mmv[{0, 1, 1}, {2, 4, 4}, {2, 4, 4}] -> 2.781988852507216533893855405781997249736288765372000006447903994502946449384386489455087361874564397`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {2, 4, 4}] -> -4.370565457860273109610214300559656956110029298849223669969749748326365401546025425665533085054276643`100., mmv[{0, 2, 0}, {2, 4, 4}, {2, 4, 4}] -> 5.954543101364043685153957079462011837513749737153502947760231598593817180467583859407669662668749878`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {2, 4, 4}] -> -6.935440720628448007487952604050438766699667658362185119087633228787055150454826895846605960794499149`100., mmv[{0, 2, 2}, {2, 4, 4}, {2, 4, 4}] -> -9.331367900349713569253338206047096356004819772961077460410585636167502027208107945148870937848895018`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {3, 2, 2}] -> -4.768701269272390609837993986249803687467261900045875089487010469759906057602540900871385706655643236`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {3, 2, 2}] -> 5.825949698198886711177064288434637431681667714793971885964220004766555231627091541501109253665316244`100., mmv[{0, 0, 2}, {2, 4, 4}, {3, 2, 2}] -> 8.340737681673345348579359637460668632170921392428397033418860890220373528945846757965830557200432138`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {3, 2, 2}] -> 2.388988817887673100380040550945800648586995040563309845010550421356087140718453252265574884218877431`100., mmv[{0, 1, 1}, {2, 4, 4}, {3, 2, 2}] -> 3.81276222119264537507918113674285645081760140869738052485839615189850286565333611186667563097585575`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {3, 2, 2}] -> -6.509607526936180831076634576235982544325025999572049386745878349342852968643736709197737336421326784`100., mmv[{0, 2, 0}, {2, 4, 4}, {3, 2, 2}] -> 2.022017739124182429712921192628591082646139402802079685540458492248474533427224346099114076524992981`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {3, 2, 2}] -> -3.533269090637919952796069306070845844192554327603708251800706981949302546499639231398434353791992162`100., mmv[{0, 2, 2}, {2, 4, 4}, {3, 2, 2}] -> -6.693304847638137228965314442607389205969527283634829638602362529225515387453454717625745898366929681`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {3, 2, 3}] -> -25.36030493756205797355706162989199786395542268643984466975436969972011849141149542951927657642100607`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {3, 2, 3}] -> 17.81000316010802105242510971323989640947885817818871494658937804033707618177468410451558917088551841`100., mmv[{0, 0, 2}, {2, 4, 4}, {3, 2, 3}] -> 18.68811587193887695697261392155735915298605412981477604827122490420665224091117368329111522695350753`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {3, 2, 3}] -> 14.12866642014781693049588321602178709514918753479676738502896711699810224928977480911416296701328667`100., mmv[{0, 1, 1}, {2, 4, 4}, {3, 2, 3}] -> 12.14806417683985932362508182076583490337959475463886099778734776826857408130652256986733323577630188`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {3, 2, 3}] -> -15.9725765601809809286511969656891043849494063306294867786697176619789108586336898119859417571717038`100., mmv[{0, 2, 0}, {2, 4, 4}, {3, 2, 3}] -> 9.463495386532649882466176880803614743324068288650505676052277547100758616264426621049045093912375229`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {3, 2, 3}] -> -10.63611041116662357251252354520198186745373430784732719691484059911881727825779618457913513471938011`100., mmv[{0, 2, 2}, {2, 4, 4}, {3, 2, 3}] -> -18.07405924390476332349039214911740401892092126115596995968242271799904405695133803348830010412287468`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {3, 2, 4}] -> 19.08112873823637657409740428444919170462619359585548907203891488658784573739796484584530280960034917`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {3, 2, 4}] -> -15.83030227937585668683187513706675695729242742607813976440456070037743362156214689183198491572900277`100., mmv[{0, 0, 2}, {2, 4, 4}, {3, 2, 4}] -> -18.89868695767497849864237996329927151077184773052736174176135374825045420833004058035673534717284344`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {3, 2, 4}] -> -11.03400027021021340279651356952295602611494299943120634926302325777234848229014430702369946768426572`100., mmv[{0, 1, 1}, {2, 4, 4}, {3, 2, 4}] -> -11.5222916164112877295437898767980428270066454192751950159166636703336050690690090119216804938590864`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {3, 2, 4}] -> 17.01288260124592044443656064859607851441828273934148008317668775164355880130358940573413469135827359`100., mmv[{0, 2, 0}, {2, 4, 4}, {3, 2, 4}] -> -8.503103405018437555154741017740539864519409376700174324570620806885185004165988771451792512597865129`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {3, 2, 4}] -> 11.44509997463549022058315104098181840860036244814474363340278256450439621900098493844638264744204469`100., mmv[{0, 2, 2}, {2, 4, 4}, {3, 2, 4}] -> 20.73300704160151112053967303030447874081233383889072543711437307357829999931752095689729718156457237`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {3, 3, 2}] -> 36.53449492845138964343103617604402779478477480978287406249340637822668608062474680874808057357233734`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {3, 3, 2}] -> -25.42551989596432987456132887843115159214926196318663022239727502324333096788155482867443180340833974`100., mmv[{0, 0, 2}, {2, 4, 4}, {3, 3, 2}] -> -25.08902957552397169649131025045991935533686345979629848437365616537146042704992262212558899172987717`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {3, 3, 2}] -> -26.66374914263710096326403094165794740760395235276204977931191436115582036306069374134713323572195976`100., mmv[{0, 1, 1}, {2, 4, 4}, {3, 3, 2}] -> -22.0542770250972550811544684516446016819016651801121435812052797737516243932514317237020638016899031`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {3, 3, 2}] -> 25.36767004888007711941691278707445311166270422221731600317203153551027192025357908832742609370566159`100., mmv[{0, 2, 0}, {2, 4, 4}, {3, 3, 2}] -> -26.82830959150795586647385354898928179326056933534451220365303548387072588028529289323717980803114197`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {3, 3, 2}] -> 26.22495900923974609509908234895296952882620981159180280619956463884758313478988241003936573247940593`100., mmv[{0, 2, 2}, {2, 4, 4}, {3, 3, 2}] -> 34.75570739085356845144577030132640464067470687420457581435707046732436396209263802599170813116845192`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {3, 3, 3}] -> 1.003764680394165912574808930030965361838885448722102102823895537980726838371942547815885196232093698`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {3, 3, 3}] -> -4.878610300441787400149412107814242813973253528386305891300260607562640176959077268991642705029861508`100., mmv[{0, 0, 2}, {2, 4, 4}, {3, 3, 3}] -> -11.43608010558742052823806780666615188916260275445723216288242800135503926121735878107118139075986294`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {3, 3, 3}] -> 5.408958079634003505628151532372692746783310103915887467272220276750135087316206051575373347615998077`100., mmv[{0, 1, 1}, {2, 4, 4}, {3, 3, 3}] -> 1.062864874383209189713973225207756577245742050062129675149274333201697962066494600747073599795492106`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {3, 3, 3}] -> 5.408958079634003505628151532372692746783310103915887467272220276750135087316206051575373347615998077`100., mmv[{0, 2, 0}, {2, 4, 4}, {3, 3, 3}] -> 11.43608010558742052823806780666615188916260275445723216288242800135503926121735878107118139075986294`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {3, 3, 3}] -> -7.184344204955369875828687700052360328260356859191511577615906727985727671432956270693381695575385946`100., mmv[{0, 2, 2}, {2, 4, 4}, {3, 3, 3}] -> -1.003764680394165912574808930030965361838885448722102102823895537980726838371942547815885196232093698`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {3, 3, 4}] -> -25.101683929168113198530256833235181917430116131870160022280582999285917305686310381733300090337446`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {3, 3, 4}] -> 21.61349120021258114374053116447673450025200314998139143356827239800140814584212440663588775138835705`100., mmv[{0, 0, 2}, {2, 4, 4}, {3, 3, 4}] -> 26.82830959150795586647385354898928179326056933534451220365303548387072588028529289323717980803114197`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {3, 3, 4}] -> 16.46731739863658817344396139911632873534592853423972548361784846660746691461608387516680463093420802`100., mmv[{0, 1, 1}, {2, 4, 4}, {3, 3, 4}] -> 17.80281752756441832229857555081357537291869697986362488060818244094483254498545332071376940250793467`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {3, 3, 4}] -> -26.66374914263710096326403094165794740760395235276204977931191436115582036306069374134713323572195976`100., mmv[{0, 2, 0}, {2, 4, 4}, {3, 3, 4}] -> 15.43500611383851644357579678236869663209227271746188269229716869733301377064359497786718095089887125`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {3, 3, 4}] -> -20.81405208693716492320277769395491656357505530157621884976598278239715597893379682527095382231729087`100., mmv[{0, 2, 2}, {2, 4, 4}, {3, 3, 4}] -> -36.53449492845138964343103617604402779478477480978287406249340637822668608062474680874808057357233734`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {3, 4, 2}] -> -20.73300704160151112053967303030447874081233383889072543711437307357829999931752095689729718156457237`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {3, 4, 2}] -> 13.96218729313551588422530310293982088779467414040244781813178761394494132963945727408763551280703746`100., mmv[{0, 0, 2}, {2, 4, 4}, {3, 4, 2}] -> 13.7725796399694322536864883103520428455066873874534540762447467395811793529035063073964324771244377`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {3, 4, 2}] -> 17.01288260124592044443656064859607851441828273934148008317668775164355880130358940573413469135827359`100., mmv[{0, 1, 1}, {2, 4, 4}, {3, 4, 2}] -> 13.84163799619107475953968702255981700633016346995740521331144313049540623905963800862725150528631368`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {3, 4, 2}] -> -15.8895094688948069938327404964097094263998087634147836861289588512158182406545334757521371175923593`100., mmv[{0, 2, 0}, {2, 4, 4}, {3, 4, 2}] -> 18.89868695767497849864237996329927151077184773052736174176135374825045420833004058035673534717284344`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {3, 4, 2}] -> -18.44774973105927036163413167667492162959801972241196995021279719849896107961819383357814954096769307`100., mmv[{0, 2, 2}, {2, 4, 4}, {3, 4, 2}] -> -24.560707075271588042729602948430500761768958475289055373557192925190461340721797697676320762305471`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {3, 4, 3}] -> 18.07405924390476332349039214911740401892092126115596995968242271799904405695133803348830010412287468`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {3, 4, 3}] -> -11.8946540704166364043335995761809831070508901539761792892793431238390898335770323523997615674018765`100., mmv[{0, 0, 2}, {2, 4, 4}, {3, 4, 3}] -> -9.463495386532649882466176880803614743324068288650505676052277547100758616264426621049045093912375229`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {3, 4, 3}] -> -15.9725765601809809286511969656891043849494063306294867786697176619789108586336898119859417571717038`100., mmv[{0, 1, 1}, {2, 4, 4}, {3, 4, 3}] -> -13.30773736672975283862303039364672199304135377997996609648473749834947466630183706822011874148991552`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {3, 4, 3}] -> 14.12866642014781693049588321602178709514918753479676738502896711699810224928977480911416296701328667`100., mmv[{0, 2, 0}, {2, 4, 4}, {3, 4, 3}] -> -18.68811587193887695697261392155735915298605412981477604827122490420665224091117368329111522695350753`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {3, 4, 3}] -> 19.11872688594972788982623798304397874563165432635563003949349628939783991080270757538867148350486356`100., mmv[{0, 2, 2}, {2, 4, 4}, {3, 4, 3}] -> 25.36030493756205797355706162989199786395542268643984466975436969972011849141149542951927657642100607`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {3, 4, 4}] -> 1.423828612687142530433567149995886224982249272881549886928236596529521038715937181681105933840357106`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {3, 4, 4}] -> -1.016181772137894289153917244112843364998242635346004067071701932508757435861166895757181488426999385`100., mmv[{0, 0, 2}, {2, 4, 4}, {3, 4, 4}] -> -2.022017739124182429712921192628591082646139402802079685540458492248474533427224346099114076524992981`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {3, 4, 4}] -> -1.65409832825158724004040764934922914404016023558847204987994275589938321027934754046929968651323321`100., mmv[{0, 1, 1}, {2, 4, 4}, {3, 4, 4}] -> -1.493415841412858345083283990981082271494083358015170327463616691736701695662707115161104619548628467`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {3, 4, 4}] -> 2.388988817887673100380040550945800648586995040563309845010550421356087140718453252265574884218877431`100., mmv[{0, 2, 0}, {2, 4, 4}, {3, 4, 4}] -> -2.8611593446381338799471609734793595750281565129948307319005828516177579256220139061348126044953103`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {3, 4, 4}] -> 3.208502246515473036374807748826472759376075418460141700155983506645027773571044599754944628426625947`100., mmv[{0, 2, 2}, {2, 4, 4}, {3, 4, 4}] -> 4.768701269272390609837993986249803687467261900045875089487010469759906057602540900871385706655643236`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {4, 2, 2}] -> 9.331367900349713569253338206047096356004819772961077460410585636167502027208107945148870937848895018`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {4, 2, 2}] -> -7.734241338799145103418187564629915043681228104616627171251142371532437935889749100313497816529630204`100., mmv[{0, 0, 2}, {2, 4, 4}, {4, 2, 2}] -> -8.386868412252661544815379075797618652788936958024381919567704628601679432898754449433391204478352178`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {4, 2, 2}] -> -5.491789676497957172367759323468435854199798046287114473073211361414646634504801797632886508540990287`100., mmv[{0, 1, 1}, {2, 4, 4}, {4, 2, 2}] -> -4.714101970260266262753851160851249379395738914938308509650221867147937127659735895737810749629305537`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {4, 2, 2}] -> 4.71184191665073055805809378243786080718329474388940485169407893209456967859142284161647684370598293`100., mmv[{0, 2, 0}, {2, 4, 4}, {4, 2, 2}] -> -4.615937376310967536137086413278196048861410574901060367882477319614641336408559562934162191776937997`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {4, 2, 2}] -> 3.974102204532756828697571129968536273020548548034092608594745131571682441171050389762264751888912818`100., mmv[{0, 2, 2}, {2, 4, 4}, {4, 2, 2}] -> 2.962915369722836215946956469690264402571208700097730921013514611964689181951587505774838697306728761`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {4, 2, 3}] -> 10.96904375978282084997818846609300019789621336802071659718222999756217947198540660116236885748277105`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {4, 2, 3}] -> -2.768558217284431147435295643315648197732652298652167048547432009964349493198321886016328312112332034`100., mmv[{0, 0, 2}, {2, 4, 4}, {4, 2, 3}] -> 0.9413720018309963963457769884146772871631265980014336331860361365968357305720401659655939613958390817`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {4, 2, 3}] -> -0.8303970587355940102814562506307102488966124076477591348894332568392815634233365765083636927973095393`100., mmv[{0, 1, 1}, {2, 4, 4}, {4, 2, 3}] -> 3.306739901311279147644175802872026756175314116288902906608089047792994824336671230083925574688809201`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {4, 2, 3}] -> -7.828998900957635231577269478485765492025968061421985659489018104744873606332985095474141057081162363`100., mmv[{0, 2, 0}, {2, 4, 4}, {4, 2, 3}] -> 4.374888707246031562507870601982432274923464048066780356614165371204267120370562627076725919921930428`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {4, 2, 3}] -> -8.214978854304277511650154931693061041727739081655914809890763086109329451160522318173579226038742072`100., mmv[{0, 2, 2}, {2, 4, 4}, {4, 2, 3}] -> -16.70808907315100846000726640387211205566587872068866584173857736265248740571107514633396560826662134`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {4, 2, 4}] -> -10.04980417143869682772189887537396319757765809070456916968587392510726734394430236699940339543274679`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {4, 2, 4}] -> 4.125173182422699363313266736750176421320051939411337084194603799463026215375723272737492028427326928`100., mmv[{0, 0, 2}, {2, 4, 4}, {4, 2, 4}] -> 1.444136565134302790383152691306093863526822081676330515991371845757941077478329792919327576498302472`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {4, 2, 4}] -> 2.612617647903727374621922194175052750048452392130136355257402189924797387990042302182868472969351548`100., mmv[{0, 1, 1}, {2, 4, 4}, {4, 2, 4}] -> -0.7794901919015130401421119149760602825215525309580044717094908193119138385272485363305776980744033308`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {4, 2, 4}] -> 4.733160476595076152091163304219092570522281112529677883592279334291928707889229497871289668221591692`100., mmv[{0, 2, 0}, {2, 4, 4}, {4, 2, 4}] -> -0.7055698720985317984293068728057891696352450812098192928970724811313181252496799239037923319895543604`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {4, 2, 4}] -> 4.21135528046706869816998627213002139867791301433513672899533459358555190289027815943252618671503951`100., mmv[{0, 2, 2}, {2, 4, 4}, {4, 2, 4}] -> 11.96467428551029055327580129024018037365498946529655248565103057798726006136556391418721716965102301`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {4, 3, 2}] -> -13.55915266863608847501504271783364627606921044463875009661085117902699422439801953939221625748885153`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {4, 3, 2}] -> 5.623122461617280465349930484729450537087847451333108093189173026290358524713410702162795668818368245`100., mmv[{0, 0, 2}, {2, 4, 4}, {4, 3, 2}] -> 3.400595861042798530643670850975349816568926245637416548152433837037831264366902541640672130598917527`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {4, 3, 2}] -> 0.8239837284788081398958098271521474414459835711431333796591339172876888381837849711553855104135935279`100., mmv[{0, 1, 1}, {2, 4, 4}, {4, 3, 2}] -> -2.644348512973373232787437821716105702012575690040351968954366352100489417014235545505696079272424484`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {4, 3, 2}] -> 4.958456726620835693177591366853860345776937360143710940886216368420693020373952365264090013233207849`100., mmv[{0, 2, 0}, {2, 4, 4}, {4, 3, 2}] -> -7.945056252291687853585101033027537909839962818426437980141754687819681872242922010741743884654198669`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {4, 3, 2}] -> 10.74440831802420725862166525362117441060387311306941032842753141224114156406741100128971046423622636`100., mmv[{0, 2, 2}, {2, 4, 4}, {4, 3, 2}] -> 15.46711187217281857772016797180287697390569131761757791311156030224845770658082494754401522456083426`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {4, 3, 3}] -> -6.456092327054113259253024940569119486048225329285843812799241006802212526695147066651680710893236296`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {4, 3, 3}] -> 4.641140639391263486473412313691703002826087903207854215948536059360693566341828089315481889465554747`100., mmv[{0, 0, 2}, {2, 4, 4}, {4, 3, 3}] -> 4.03336786673403756876692637682335404390238022298653551669202372037168596197158481896023495066411556`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {4, 3, 3}] -> 5.110352899428457533754940900381669260948826507076264649795678083458919423021059834814950737884442191`100., mmv[{0, 1, 1}, {2, 4, 4}, {4, 3, 3}] -> 3.826375644655455125978445673668230093088466112129525575798542742643073154835700265191797474549558373`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {4, 3, 3}] -> -2.740182547456656156167686067705016529505129670452452400617176904394530737658547045197056046215700343`100., mmv[{0, 2, 0}, {2, 4, 4}, {4, 3, 3}] -> 7.537625012059927550608275539160900442224091552235972820824561929388514387535585142390418127696219983`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {4, 3, 3}] -> -6.283115111305268137718330539947804427482685469232395948734494382892304606742233493696480791037936774`100., mmv[{0, 2, 2}, {2, 4, 4}, {4, 3, 3}] -> -5.452327646659947346678216010538154124209339880563741709975345468821485688323204518835795514661142599`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {4, 3, 4}] -> 8.70982001869330748342105693669302090782498963738751712713109923993792718745119577962165131924008863`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {4, 3, 4}] -> -2.45701525948748307257766390194634258343313674297646447527860923473386657418075397303510804269157166`100., mmv[{0, 0, 2}, {2, 4, 4}, {4, 3, 4}] -> 0.7308009160948948546760109466727649293773329972888479396959072925530337631531732688999738411765031672`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {4, 3, 4}] -> -0.1741742783508589286020043991534659649554101322061672271904457937691625922068741883003843332188200714`100., mmv[{0, 1, 1}, {2, 4, 4}, {4, 3, 4}] -> 3.932512461739850741725467746839818832548263451652568888478773145727963836574184788029578316606024682`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {4, 3, 4}] -> -8.844225243190315279492648286938490154591902192890306826371816695868522619436941505580606577567593455`100., mmv[{0, 2, 0}, {2, 4, 4}, {4, 3, 4}] -> 5.335280688760243889819306465045507153728122960017111708095822111419840732469000476673978501236440528`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {4, 3, 4}] -> -10.60062330120375302898906859969642760248430886838186001781030764786194911794438896918013723991711548`100., mmv[{0, 2, 2}, {2, 4, 4}, {4, 3, 4}] -> -20.30254224528617099200453822001960821413289617592598400027341629433114566928287714913822261434662558`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {4, 4, 2}] -> -2.380959861319199594525835334654065593913984279260686835096165842980750328884989770217861952220719766`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {4, 4, 2}] -> 6.134028773104466817597936920838836048986910797711987598866539783060957593573542035940318913966130114`100., mmv[{0, 0, 2}, {2, 4, 4}, {4, 4, 2}] -> 9.897967144514046501751678018127269593178937339506152949361045234689680031265049073940121511907415036`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {4, 4, 2}] -> 8.405909419309057287464775801959676407543667598283701750098835024226314839227838361685707414140184083`100., mmv[{0, 1, 1}, {2, 4, 4}, {4, 4, 2}] -> 10.29371774859214357475779610892124719618305316493709092701767201335410870825815589190264215133180802`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {4, 4, 2}] -> -14.2855705575736577831796393489881587299808290770638168037087073702147376353383734282340367437669032`100., mmv[{0, 2, 0}, {2, 4, 4}, {4, 4, 2}] -> 15.43706840634986009059442477376954029985126581810010787520480781671198679979313609698396704845809956`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {4, 4, 2}] -> -17.74940078532186404435941479833835745927759286084655970611657946695953150257188528088471954040152792`100., mmv[{0, 2, 2}, {2, 4, 4}, {4, 4, 2}] -> -24.58727514123232030296789426145471044815216921449380450735397319538551426857438183776681038740112812`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {4, 4, 3}] -> 2.346303700542847207863456607967024889911295841008864758514169913640910710891043905778038247795268185`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {4, 4, 3}] -> -5.987119457158000171292016105800358108126825584581530954971427083034494353551114444182159767874532073`100., mmv[{0, 0, 2}, {2, 4, 4}, {4, 4, 3}] -> -7.915854074511740912161151089132526693261249826705427859976475588752449809779513773088484384006521938`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {4, 4, 3}] -> -8.616396116110714833198218133934698929641676820280569033287463858225443781400578863071660224045138364`100., mmv[{0, 1, 1}, {2, 4, 4}, {4, 4, 3}] -> -10.8569875418795535544022192508008903775840774001950903368482029953567075712060292605805083756760139`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {4, 4, 3}] -> 14.58766405563855385434388796604904933209883656082866971214987073521555576460762252744472123492611708`100., mmv[{0, 2, 0}, {2, 4, 4}, {4, 4, 3}] -> -15.87467888612466522141657461871754819232868442324358844203343642343995354419817432362218834551249719`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {4, 4, 3}] -> 19.29383440708750193981381705346008716038653354365192666271201823821999573590631387461713377109435051`100., mmv[{0, 2, 2}, {2, 4, 4}, {4, 4, 3}] -> 28.88662332732223503684165851443099206678925122265097989358383179137289850608351559013717921149187638`100.*I, mmv[{0, 0, 0}, {2, 4, 4}, {4, 4, 4}] -> -0.1146641763400068389662105220784332508412869286545480082163950021040528616622427915620877013213786942`100.*I, mmv[{0, 0, 1}, {2, 4, 4}, {4, 4, 4}] -> -0.04210195992408658541466908462733505099148481584552194323093295136650667610961512317103213885814134666`100., mmv[{0, 0, 2}, {2, 4, 4}, {4, 4, 4}] -> -1.006708091441192716451298537672688477528296377339533700785769156451631179628703279719418206224010138`100.*I, mmv[{0, 1, 0}, {2, 4, 4}, {4, 4, 4}] -> -1.138766189609814564670453367488384638982823253054365023316353513887241964865718715459685430971505684`100., mmv[{0, 1, 1}, {2, 4, 4}, {4, 4, 4}] -> -1.28857301109435818881057141480091497824220540735682967898428730276624475372167937429398274232593593`100.*I, mmv[{0, 1, 2}, {2, 4, 4}, {4, 4, 4}] -> 1.981576639972600009230173749613856307523034258285913824959199326970278260827572173399958200835399213`100., mmv[{0, 2, 0}, {2, 4, 4}, {4, 4, 4}] -> -3.093383756725909805206796105982652262485593224158672215859648746976059254845569953272857058173439577`100.*I, mmv[{0, 2, 1}, {2, 4, 4}, {4, 4, 4}] -> 3.726938474112974971113144855223966007323592239902043418931649722142027376883782296091661332367873203`100., mmv[{0, 2, 2}, {2, 4, 4}, {4, 4, 4}] -> 4.562666631077322959415344219797292668537557872915202370923575166407595969605567044277485231193251781`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {2, 2, 2}] -> -0.4900124437768985053142339202055581961226226334003621320110718223585716619963091592521298360075483285`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {2, 2, 2}] -> 0.07891559083427239600237543940507663468556217608629412472196779985166807256798424468976680115835108284`100., mmv[{0, 2, 0}, {2, 6, 2}, {2, 2, 2}] -> -0.9849813955518249716524386941867880473977963192042625177033460441297212233327564272830723542290333159`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {2, 2, 2}] -> 2.415337474992795722146660011512254864817026451852367823944496399120011164052914563931843393053762252`100., mmv[{0, 4, 0}, {2, 6, 2}, {2, 2, 2}] -> 4.909542638134873735623807762895459195547970205467250592180199358556045290909737975265629588657639665`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {2, 2, 3}] -> -13.76894456224678139928592230273653204508513859202787994606246521288688705682552911030137742368905549`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {2, 2, 3}] -> 10.99161406488775302104746196675670211946770315173465642439840028165948315610064688694057286115033908`100., mmv[{0, 2, 0}, {2, 6, 2}, {2, 2, 3}] -> 10.006163875534053228406749350072798453034125827387609817668862307347105392414900948126065212048663`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {2, 2, 3}] -> -10.74196766319443741173440721844633203551489890779241511743649365249370131391061070220077347791834419`100., mmv[{0, 4, 0}, {2, 6, 2}, {2, 2, 3}] -> -13.69938547817566883674130717405212825591514403816384919325901517505206382536519254410087504728301755`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {2, 2, 4}] -> 14.25895700602367990460015622294209024120776122542824207807353703524545871882183826955350725969660382`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {2, 2, 4}] -> -11.07052965572202541704983740616177875415326532782095054912036808151115122866863113163033966230869016`100., mmv[{0, 2, 0}, {2, 6, 2}, {2, 2, 4}] -> -9.021182479982228256754310655886010405636329508183347299965516263217384169082144520842992857819629684`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {2, 2, 4}] -> 8.326630188201641689587747206934077170697872455940047293491997253373690149857696138268930084864581941`100., mmv[{0, 4, 0}, {2, 6, 2}, {2, 2, 4}] -> 8.789842840040795101117499411156669060367173832696598601078815816496018534455454568835245458625377888`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {2, 3, 2}] -> -1.123260103622534674098821680694621666335521133635647749344215420289255741337419049021361676914851327`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {2, 3, 2}] -> -3.131832077143716036647299012017559166688451920960041435005636640713036660363235491270943137966396238`100., mmv[{0, 2, 0}, {2, 6, 2}, {2, 3, 2}] -> -6.892374601029597780575963659087708940342095773030454758625630577660946668041791779960954197660881532`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {2, 3, 2}] -> 14.32821884962843186224134988444036364823997939119940590606979998910005894387388629509549414287219334`100., mmv[{0, 4, 0}, {2, 6, 2}, {2, 3, 2}] -> 33.29658569920408496158514848503483363726580539931504261350697352902219413755532001176868449182578491`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {2, 3, 3}] -> -4.986659701357595747445255073116576396270265487707789462017692071126833300660181694934892780054601158`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {2, 3, 3}] -> 4.644955638311143483179377304581527480767406596766527910729696101285540804278250890354181362121906365`100., mmv[{0, 2, 0}, {2, 6, 2}, {2, 3, 3}] -> 6.892374601029597780575963659087708940342095773030454758625630577660946668041791779960954197660881532`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {2, 3, 3}] -> -12.81509528846100441570927159187639533416102471539291943034574052852755479995887089601225591871668322`100., mmv[{0, 4, 0}, {2, 6, 2}, {2, 3, 3}] -> -27.18666589422395454004107173122363557466001877797160540214506603760610509555771926781243003485633243`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {2, 3, 4}] -> 6.109919804980130421544076753811198062605786621343437211361907491416089041997600743956254456969452485`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {2, 3, 4}] -> -1.513123561167427446532078292563968314078954675806486475724059460572504143915015399083238224155510127`100., mmv[{0, 2, 0}, {2, 6, 2}, {2, 3, 4}] -> 0, mmv[{0, 3, 0}, {2, 6, 2}, {2, 3, 4}] -> -1.513123561167427446532078292563968314078954675806486475724059460572504143915015399083238224155510127`100., mmv[{0, 4, 0}, {2, 6, 2}, {2, 3, 4}] -> -6.109919804980130421544076753811198062605786621343437211361907491416089041997600743956254456969452485`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {2, 4, 2}] -> -3.786282534512339061524986082200837529212449071831602842835983938266789549572318926244267911742788338`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {2, 4, 2}] -> 4.339500814640113897720629017773686599096965146886225346977884840273042242389692773236864834493277364`100., mmv[{0, 2, 0}, {2, 6, 2}, {2, 4, 2}] -> 7.138619949917554023489073332634405952191544852831520388051467088693376973874980886781722286218139861`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {2, 4, 2}] -> -14.31835440077414781274105295451472906890428411918861914047955401411860043480288826450927329272739946`100., mmv[{0, 4, 0}, {2, 6, 2}, {2, 4, 2}] -> -33.26595992146802880500300886502198625000814148472751998025628154012478340868055068931542637707531314`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {2, 4, 3}] -> 12.57612537455313416264248549335750658957962290452820144391479975476280808402777349507951337036816623`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {2, 4, 3}] -> -12.66613100284175558730837622470776376979483760282627264046988209364673239224738891150579491935785931`100., mmv[{0, 2, 0}, {2, 6, 2}, {2, 4, 3}] -> -16.15980242989978228024338398852041635782787436101486768801698335191076114295712540762471514403776955`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {2, 4, 3}] -> 25.38888405649617322979089036067650782305754944700956968959992209562975166347151939613961295503608962`100., mmv[{0, 4, 0}, {2, 6, 2}, {2, 4, 3}] -> 47.52491692749170870960316508796407649121590271015576205832981857537024212750238895886893363677191696`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {2, 4, 4}] -> -8.789842840040795101117499411156669060367173832696598601078815816496018534455454568835245458625377888`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {2, 4, 4}] -> 8.326630188201641689587747206934077170697872455940047293491997253373690149857696138268930084864581941`100., mmv[{0, 2, 0}, {2, 6, 2}, {2, 4, 4}] -> 9.021182479982228256754310655886010405636329508183347299965516263217384169082144520842992857819629684`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {2, 4, 4}] -> -11.07052965572202541704983740616177875415326532782095054912036808151115122866863113163033966230869016`100., mmv[{0, 4, 0}, {2, 6, 2}, {2, 4, 4}] -> -14.25895700602367990460015622294209024120776122542824207807353703524545871882183826955350725969660382`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {3, 2, 2}] -> 16.00314030017004400827937749434301368454021761467608185369092390507921165272753342169916085566787259`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {3, 2, 2}] -> -7.175899381605497450895235208238612702125559143725221719424174753935493747739370305440994602614021548`100., mmv[{0, 2, 0}, {2, 6, 2}, {3, 2, 2}] -> -2.977201475996388419719410153396198466820412334933422572177929140712145865237980377422160867080370418`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {3, 2, 2}] -> 0.2666933098367100104069117268569650688471848878465440630425109743656272039799004988962277927854992557`100., mmv[{0, 4, 0}, {2, 6, 2}, {3, 2, 2}] -> -2.790422919148514333822514922529193943033820133517816923943211749054786366594177035382929512443043957`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {3, 2, 3}] -> 31.52177662732166470132378759362106280667568509547968020463889467029103047477485553716977278110404437`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {3, 2, 3}] -> -18.21298467489067577889565515243789512093199030328434797017574734169425791573214909069861835242206807`100., mmv[{0, 2, 0}, {2, 6, 2}, {3, 2, 3}] -> -13.18260095390339386052397383512421789100746202608144511583905421119861527771914503020255427695739913`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {3, 2, 3}] -> 12.39943769300504557690146449785079870094765271497972857742737111928110518826748841260956712657236005`100., mmv[{0, 4, 0}, {2, 6, 2}, {3, 2, 3}] -> 15.36654829370164849646500041588670053261344303804601836785801150381759445062195053046244288281121018`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {3, 2, 4}] -> -47.52491692749170870960316508796407649121590271015576205832981857537024212750238895886893363677191696`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {3, 2, 4}] -> 25.38888405649617322979089036067650782305754944700956968959992209562975166347151939613961295503608962`100., mmv[{0, 2, 0}, {2, 6, 2}, {3, 2, 4}] -> 16.15980242989978228024338398852041635782787436101486768801698335191076114295712540762471514403776955`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {3, 2, 4}] -> -12.66613100284175558730837622470776376979483760282627264046988209364673239224738891150579491935785931`100., mmv[{0, 4, 0}, {2, 6, 2}, {3, 2, 4}] -> -12.57612537455313416264248549335750658957962290452820144391479975476280808402777349507951337036816623`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {3, 3, 2}] -> -17.58779172667474098847328816919435555002183561267015797524965097630425859050575131726064597483000109`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {3, 3, 2}] -> 9.469075558234361895156518605155538388113225539655668302262772652606048260802326072480722177146087154`100., mmv[{0, 2, 0}, {2, 6, 2}, {3, 3, 2}] -> 6.892374601029597780575963659087708940342095773030454758625630577660946668041791779960954197660881532`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {3, 3, 2}] -> -7.990975368537786003732130291302384426815205772503779038812663977207047343434795713885715103692502429`100., mmv[{0, 4, 0}, {2, 6, 2}, {3, 3, 2}] -> -14.5855338689068092990130386351458564209084486530092368889131071324286798057121496454866768400809325`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {3, 3, 3}] -> -9.59887416754921355156778356202928002463818316530144742689541506130184650505196795055178406002633134`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {3, 3, 3}] -> 3.346019730226642520552752986720856946047799175737251128082967875921506539156544823531533741570596064`100., mmv[{0, 2, 0}, {2, 6, 2}, {3, 3, 3}] -> 0, mmv[{0, 3, 0}, {2, 6, 2}, {3, 3, 3}] -> 3.346019730226642520552752986720856946047799175737251128082967875921506539156544823531533741570596064`100., mmv[{0, 4, 0}, {2, 6, 2}, {3, 3, 3}] -> 9.59887416754921355156778356202928002463818316530144742689541506130184650505196795055178406002633134`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {3, 3, 4}] -> 27.18666589422395454004107173122363557466001877797160540214506603760610509555771926781243003485633243`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {3, 3, 4}] -> -12.81509528846100441570927159187639533416102471539291943034574052852755479995887089601225591871668322`100., mmv[{0, 2, 0}, {2, 6, 2}, {3, 3, 4}] -> -6.892374601029597780575963659087708940342095773030454758625630577660946668041791779960954197660881532`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {3, 3, 4}] -> 4.644955638311143483179377304581527480767406596766527910729696101285540804278250890354181362121906365`100., mmv[{0, 4, 0}, {2, 6, 2}, {3, 3, 4}] -> 4.986659701357595747445255073116576396270265487707789462017692071126833300660181694934892780054601158`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {3, 4, 2}] -> 1.667162815525979659723693241834572276698298999882169174598996328765530625256757986361567835528192629`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {3, 4, 2}] -> -1.657470029810608165167057279404466665432753807187313459990877466787403874356877710408793648654015856`100., mmv[{0, 2, 0}, {2, 6, 2}, {3, 4, 2}] -> -3.176437078369340632117224485051419437973336198693835298170191903851509885304244082076489064908736127`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {3, 4, 2}] -> 7.221370610002922757848193185681193001464287151549691545777347060034774759631502203758045491271728995`100., mmv[{0, 4, 0}, {2, 6, 2}, {3, 4, 2}] -> 17.75283206507488330203786529088453076159054650345180025857642945740414341794932642686839535741498888`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {3, 4, 3}] -> -15.36654829370164849646500041588670053261344303804601836785801150381759445062195053046244288281121018`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {3, 4, 3}] -> 12.39943769300504557690146449785079870094765271497972857742737111928110518826748841260956712657236005`100., mmv[{0, 2, 0}, {2, 6, 2}, {3, 4, 3}] -> 13.18260095390339386052397383512421789100746202608144511583905421119861527771914503020255427695739913`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {3, 4, 3}] -> -18.21298467489067577889565515243789512093199030328434797017574734169425791573214909069861835242206807`100., mmv[{0, 4, 0}, {2, 6, 2}, {3, 4, 3}] -> -31.52177662732166470132378759362106280667568509547968020463889467029103047477485553716977278110404437`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {3, 4, 4}] -> 13.69938547817566883674130717405212825591514403816384919325901517505206382536519254410087504728301755`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {3, 4, 4}] -> -10.74196766319443741173440721844633203551489890779241511743649365249370131391061070220077347791834419`100., mmv[{0, 2, 0}, {2, 6, 2}, {3, 4, 4}] -> -10.006163875534053228406749350072798453034125827387609817668862307347105392414900948126065212048663`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {3, 4, 4}] -> 10.99161406488775302104746196675670211946770315173465642439840028165948315610064688694057286115033908`100., mmv[{0, 4, 0}, {2, 6, 2}, {3, 4, 4}] -> 13.76894456224678139928592230273653204508513859202787994606246521288688705682552911030137742368905549`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {4, 2, 2}] -> -15.51312785639314550296514357413745548841759498127571972167985208272063999073122426244703101966032426`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {4, 2, 2}] -> 7.096983790771225054892859768833536067439996967638927594702206954083825675171386060751227801455670465`100., mmv[{0, 2, 0}, {2, 6, 2}, {4, 2, 2}] -> 3.962182871548213391371848847582986514218208654137685089881275184841867088570736804705233221309403734`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {4, 2, 2}] -> -2.682030784829505732553571738369219933664211339698911886987007373485638368032815062828071185839261508`100., mmv[{0, 4, 0}, {2, 6, 2}, {4, 2, 2}] -> -2.119119718986359401801292840366265252514150071949433668236987609501258924315560939882700076214595708`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {4, 2, 3}] -> -17.75283206507488330203786529088453076159054650345180025857642945740414341794932642686839535741498888`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {4, 2, 3}] -> 7.221370610002922757848193185681193001464287151549691545777347060034774759631502203758045491271728995`100., mmv[{0, 2, 0}, {2, 6, 2}, {4, 2, 3}] -> 3.176437078369340632117224485051419437973336198693835298170191903851509885304244082076489064908736127`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {4, 2, 3}] -> -1.657470029810608165167057279404466665432753807187313459990877466787403874356877710408793648654015856`100., mmv[{0, 4, 0}, {2, 6, 2}, {4, 2, 3}] -> -1.667162815525979659723693241834572276698298999882169174598996328765530625256757986361567835528192629`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {4, 2, 4}] -> 33.26595992146802880500300886502198625000814148472751998025628154012478340868055068931542637707531314`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {4, 2, 4}] -> -14.31835440077414781274105295451472906890428411918861914047955401411860043480288826450927329272739946`100., mmv[{0, 2, 0}, {2, 6, 2}, {4, 2, 4}] -> -7.138619949917554023489073332634405952191544852831520388051467088693376973874980886781722286218139861`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {4, 2, 4}] -> 4.339500814640113897720629017773686599096965146886225346977884840273042242389692773236864834493277364`100., mmv[{0, 4, 0}, {2, 6, 2}, {4, 2, 4}] -> 3.786282534512339061524986082200837529212449071831602842835983938266789549572318926244267911742788338`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {4, 3, 2}] -> 18.71105183029727566257210984988897721635735674630580572459386639659351433184317036628200765174485241`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {4, 3, 2}] -> -6.337243481090645858509219593137979221424773618695626867257136011893011600439090581209779039179690916`100., mmv[{0, 2, 0}, {2, 6, 2}, {4, 3, 2}] -> 0, mmv[{0, 3, 0}, {2, 6, 2}, {4, 3, 2}] -> -6.337243481090645858509219593137979221424773618695626867257136011893011600439090581209779039179690916`100., mmv[{0, 4, 0}, {2, 6, 2}, {4, 3, 2}] -> -18.71105183029727566257210984988897721635735674630580572459386639659351433184317036628200765174485241`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {4, 3, 3}] -> 14.5855338689068092990130386351458564209084486530092368889131071324286798057121496454866768400809325`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {4, 3, 3}] -> -7.990975368537786003732130291302384426815205772503779038812663977207047343434795713885715103692502429`100., mmv[{0, 2, 0}, {2, 6, 2}, {4, 3, 3}] -> -6.892374601029597780575963659087708940342095773030454758625630577660946668041791779960954197660881532`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {4, 3, 3}] -> 9.469075558234361895156518605155538388113225539655668302262772652606048260802326072480722177146087154`100., mmv[{0, 4, 0}, {2, 6, 2}, {4, 3, 3}] -> 17.58779172667474098847328816919435555002183561267015797524965097630425859050575131726064597483000109`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {4, 3, 4}] -> -33.29658569920408496158514848503483363726580539931504261350697352902219413755532001176868449182578491`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {4, 3, 4}] -> 14.32821884962843186224134988444036364823997939119940590606979998910005894387388629509549414287219334`100., mmv[{0, 2, 0}, {2, 6, 2}, {4, 3, 4}] -> 6.892374601029597780575963659087708940342095773030454758625630577660946668041791779960954197660881532`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {4, 3, 4}] -> -3.131832077143716036647299012017559166688451920960041435005636640713036660363235491270943137966396238`100., mmv[{0, 4, 0}, {2, 6, 2}, {4, 3, 4}] -> 1.123260103622534674098821680694621666335521133635647749344215420289255741337419049021361676914851327`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {4, 4, 2}] -> 2.119119718986359401801292840366265252514150071949433668236987609501258924315560939882700076214595708`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {4, 4, 2}] -> -2.682030784829505732553571738369219933664211339698911886987007373485638368032815062828071185839261508`100., mmv[{0, 2, 0}, {2, 6, 2}, {4, 4, 2}] -> -3.962182871548213391371848847582986514218208654137685089881275184841867088570736804705233221309403734`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {4, 4, 2}] -> 7.096983790771225054892859768833536067439996967638927594702206954083825675171386060751227801455670465`100., mmv[{0, 4, 0}, {2, 6, 2}, {4, 4, 2}] -> 15.51312785639314550296514357413745548841759498127571972167985208272063999073122426244703101966032426`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {4, 4, 3}] -> 2.790422919148514333822514922529193943033820133517816923943211749054786366594177035382929512443043957`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {4, 4, 3}] -> 0.2666933098367100104069117268569650688471848878465440630425109743656272039799004988962277927854992557`100., mmv[{0, 2, 0}, {2, 6, 2}, {4, 4, 3}] -> 2.977201475996388419719410153396198466820412334933422572177929140712145865237980377422160867080370418`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {4, 4, 3}] -> -7.175899381605497450895235208238612702125559143725221719424174753935493747739370305440994602614021548`100., mmv[{0, 4, 0}, {2, 6, 2}, {4, 4, 3}] -> -16.00314030017004400827937749434301368454021761467608185369092390507921165272753342169916085566787259`100.*I, mmv[{0, 0, 0}, {2, 6, 2}, {4, 4, 4}] -> -4.909542638134873735623807762895459195547970205467250592180199358556045290909737975265629588657639665`100.*I, mmv[{0, 1, 0}, {2, 6, 2}, {4, 4, 4}] -> 2.415337474992795722146660011512254864817026451852367823944496399120011164052914563931843393053762252`100., mmv[{0, 2, 0}, {2, 6, 2}, {4, 4, 4}] -> 0.9849813955518249716524386941867880473977963192042625177033460441297212233327564272830723542290333159`100.*I, mmv[{0, 3, 0}, {2, 6, 2}, {4, 4, 4}] -> 0.07891559083427239600237543940507663468556217608629412472196779985166807256798424468976680115835108284`100., mmv[{0, 4, 0}, {2, 6, 2}, {4, 4, 4}] -> 0.4900124437768985053142339202055581961226226334003621320110718223585716619963091592521298360075483285`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {2, 2, 2}] -> 9.125333262154645918830688439594585337075115745830404741847150332815191939211134088554970462386503563`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {2, 2, 2}] -> -5.011092499210542464228842048717912817612363395546459913349583306824442198049006104179700187186426815`100., mmv[{0, 0, 2}, {4, 2, 4}, {2, 2, 2}] -> -2.640050367766101302660184658986554986833286737694965568490862565747472706934242908302608762529865056`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {2, 2, 2}] -> -5.708515114085574980343318604837822314846626498187957243890849049112305637711354469491619533203272415`100., mmv[{1, 0, 1}, {4, 2, 4}, {2, 2, 2}] -> -3.961354217467327726008530147588902202229912997034640455691570240018508952505570159410240527305205893`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {2, 2, 2}] -> 4.078682673342989974807683064616222422520008765567652195517174625979116215566340386484722675606352436`100., mmv[{2, 0, 0}, {4, 2, 4}, {2, 2, 2}] -> -4.100091848167102521658094643655340740013889601498205916645417903427690434474273232992275264397449715`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {2, 2, 2}] -> 3.162213521669871899804526574230836272737875341394633359067503129067733201392670087229082685247749369`100., mmv[{2, 0, 2}, {4, 2, 4}, {2, 2, 2}] -> 3.918581922408254451428584124867980659799866329153508267547164454496821304816561911732977479646940361`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {2, 2, 3}] -> 8.584081082036064044837120294411383852656355046724995893310415497041752836800638440998956597145250792`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {2, 2, 3}] -> -10.79832047133470291837840704458155175441176290208236850161083441349540483630054655169248686653517986`100., mmv[{0, 0, 2}, {4, 2, 4}, {2, 2, 3}] -> -15.14387797002977036674056367204478326295135142595474050233752913088691978104500105472221450433599403`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {2, 2, 3}] -> -3.987040754434800825354819366352621729614527692446809694339563087353606646663233558264583995009001592`100., mmv[{1, 0, 1}, {4, 2, 4}, {2, 2, 3}] -> -6.2323709825003971384830578449675354221630628573820308995079320323857340121007387671397925377433222`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {2, 2, 3}] -> 11.07341137559819790577588203588104151307481356325703350856607309295931035558133283610676826673671002`100., mmv[{2, 0, 0}, {4, 2, 4}, {2, 2, 3}] -> -2.58057338575149702234184462408701953953312686668831615188065347733260907731051329641450588277008141`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {2, 2, 3}] -> 5.170621049440873725034318443896265781700452080540324985901764544896664665549320508183361543384300975`100., mmv[{2, 0, 2}, {4, 2, 4}, {2, 2, 3}] -> 11.05612371923615469128451354466004579773628547839638188564526915357883789834223968539968956703535682`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {2, 2, 4}] -> -14.08264233612303096869000295588331582767778261300049236985749795507847193474884824826925971961768976`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {2, 2, 4}] -> 13.71366292360182040838272805023917438598957485095837915306556587495546623434500414832534921819678183`100., mmv[{0, 0, 2}, {4, 2, 4}, {2, 2, 4}] -> 16.88120497148416288097757746507563416337808789977643839119617966246992787727146588990329462495640203`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {2, 2, 4}] -> 7.176400753297500260287092464357634598757215366060914845743484615903818157857088720947505451275158289`100., mmv[{1, 0, 1}, {4, 2, 4}, {2, 2, 4}] -> 8.130019361412019186228296875958114667915998451658105357585185559556175424668695944749789410604070651`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {2, 2, 4}] -> -12.53108260173175665077804253870985282886371953769503883429343882368934105460356163442319944256751101`100., mmv[{2, 0, 0}, {4, 2, 4}, {2, 2, 4}] -> 5.044486997327246573961365976296633262061252071833729372484018294853434877874321655179176297628162926`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {2, 2, 4}] -> -6.765301048872223442500454992898772216271795917347377561603725309171770421146248089524822271517379324`100., mmv[{2, 0, 2}, {4, 2, 4}, {2, 2, 4}] -> -12.43076403275789642224773421002802879149164236996525600478203976808801767282929213721726534765346656`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {2, 3, 2}] -> 9.537402538544781219675987972499607374934523800091750178974020939519812115205081801742771413311286473`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {2, 3, 2}] -> -8.214938516086559811557104839380438080268662755357281730974770426122642372345544793766684137884193675`100., mmv[{0, 0, 2}, {4, 2, 4}, {2, 3, 2}] -> -10.36275542079752777829228083008925971481706079523047671895931938246884806237307110406494463372542512`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {2, 3, 2}] -> -5.597491064403146136754848299772273407963070459023451545166533928001114914289497852020519512645503377`100., mmv[{1, 0, 1}, {4, 2, 4}, {2, 3, 2}] -> -5.306178062605503720162465127723938722311684766712550852322012843635204561316043227027780250524484217`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {2, 3, 2}] -> 7.525789299074075120230551820348825909323268634918053453817580281851610404504903604954918824848326169`100., mmv[{2, 0, 0}, {4, 2, 4}, {2, 3, 2}] -> -4.883177083762316309660082166107950657674295915796910417441041343866232459049238252233926681020303281`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {2, 3, 2}] -> 5.187367418889507192836476955420074988232714563192180301680649737848685756778986771867734040305225372`100., mmv[{2, 0, 2}, {4, 2, 4}, {2, 3, 2}] -> 8.117133460325279759398881592603275430951776556516379525530599125755036426169391899306851832207286788`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {2, 3, 3}] -> -11.17418999088933166987397454615202993082935212334302939273903667850656758921325137922880399715133128`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {2, 3, 3}] -> 8.85374598252907991083892122841805099812509417457333483272253632081874418128600963683154406483644135`100., mmv[{0, 0, 2}, {4, 2, 4}, {2, 3, 3}] -> 8.14019371956907890950123962743192264027451520552973615538181057966407363937411920994606458107763444`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {2, 3, 3}] -> 6.685385666789347992706894477933129468425867766779451464737015665399053729644022016156790855304004201`100., mmv[{1, 0, 1}, {4, 2, 4}, {2, 3, 3}] -> 5.654753350724558998673493730047740469539102225224763882820834672676258463678930750846436166731632793`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {2, 3, 3}] -> -5.640914640031600215089334198787630115302596819351904654898554736022497287208434594649945994216653253`100., mmv[{2, 0, 0}, {4, 2, 4}, {2, 3, 3}] -> 5.971510727305866561109619901565081888768204428811377016244891150232255154379168356818135856986496022`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {2, 3, 3}] -> -5.831206987469964600931437853914346867892194226392398286703007867488649636358287690587669496214827907`100., mmv[{2, 0, 2}, {4, 2, 4}, {2, 3, 3}] -> -7.027624685263349875039864684117777898509194870714190062598160281286873248734972348244999986214571322`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {2, 3, 4}] -> 1.651878303365134546442268745855287036186140243035236365075458186990454261919556111051994371964223203`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {2, 3, 4}] -> -1.18258032187006375760468551152932155712585531326334031877212705126612517974144251390214977562927082`100., mmv[{0, 0, 2}, {4, 2, 4}, {2, 3, 4}] -> 0, mmv[{1, 0, 0}, {4, 2, 4}, {2, 3, 4}] -> -0.4110997044252768177866374714588623824854194487135372841397593067320477367108406314226831797577789655`100., mmv[{1, 0, 1}, {4, 2, 4}, {2, 3, 4}] -> 0, mmv[{1, 0, 2}, {4, 2, 4}, {2, 3, 4}] -> -1.18258032187006375760468551152932155712585531326334031877212705126612517974144251390214977562927082`100., mmv[{2, 0, 0}, {4, 2, 4}, {2, 3, 4}] -> 0, mmv[{2, 0, 1}, {4, 2, 4}, {2, 3, 4}] -> -0.4110997044252768177866374714588623824854194487135372841397593067320477367108406314226831797577789655`100., mmv[{2, 0, 2}, {4, 2, 4}, {2, 3, 4}] -> -1.651878303365134546442268745855287036186140243035236365075458186990454261919556111051994371964223203`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {2, 4, 2}] -> -18.66273580069942713850667641209419271200963954592215492082117127233500405441621589029774187569779004`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {2, 4, 2}] -> 13.22603101529710227578594688809835089788102615090374164432435373294708457039455089794638432507062049`100., mmv[{0, 0, 2}, {4, 2, 4}, {2, 4, 2}] -> 13.00280578856362908095246548907581470165034753292544228745018194821632076930731401236755339625529018`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {2, 4, 2}] -> 11.30600617848872111709816690461009572280969695721140878905738297711342055200085232151213904584877579`100., mmv[{1, 0, 1}, {4, 2, 4}, {2, 4, 2}] -> 9.26753228007283144617099527531284092454159776374719130801358308365371351382161338643802077782969011`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {2, 4, 2}] -> -11.6044719724170650950382348849650483318432774004857056493347549078307266200712439914396415004546786`100., mmv[{2, 0, 0}, {4, 2, 4}, {2, 4, 2}] -> 8.983268931929418831318176809763291397688185517295116334086459247293922893523511485226201945417752997`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {2, 4, 2}] -> -8.349580940559379092641003529650911260970589904586813660748152866916418958171656859096816725552974741`100., mmv[{2, 0, 2}, {4, 2, 4}, {2, 4, 2}] -> -12.03571538273353421082746571747125609075164288566988779307776358025185773098595381103982931185422715`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {2, 4, 3}] -> 2.590108908853267625036854251740646078172997076618033499428621181464814752412612938229847400006080485`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {2, 4, 3}] -> 1.944574488805623007539485816163500756286668727509033668888298092676660655014536914860942801698738506`100., mmv[{0, 0, 2}, {4, 2, 4}, {2, 4, 3}] -> 7.003684250460691457239324044612860622676836220425004346955718551222846141670881844776149923258359587`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {2, 4, 3}] -> -2.698344912354547167352075111580507738811340074332641770397452578045447082980788457892206860295002609`100., mmv[{1, 0, 1}, {4, 2, 4}, {2, 4, 3}] -> 0.5776176317758381398095641149197949526239606321572670166870973597094755484218080162933563710116894065`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {2, 4, 3}] -> -5.432496735566597690686547837093411397772216743905128853667518356936813068372898241456822272520056771`100., mmv[{2, 0, 0}, {4, 2, 4}, {2, 4, 3}] -> -3.390937341554369538767775277478062349235077562123060864364237672899646077068655060403629974216414612`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {2, 4, 3}] -> 0.6605859380290908758971194100180810861917421458520733008012433225919849708089671824043079528305269323`100., mmv[{2, 0, 2}, {4, 2, 4}, {2, 4, 3}] -> -4.028499033972804816244648860542267899227090607682191823047108872291964649607267337154689580820785493`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {2, 4, 4}] -> 12.43076403275789642224773421002802879149164236996525600478203976808801767282929213721726534765346656`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {2, 4, 4}] -> -12.53108260173175665077804253870985282886371953769503883429343882368934105460356163442319944256751101`100., mmv[{0, 0, 2}, {4, 2, 4}, {2, 4, 4}] -> -16.88120497148416288097757746507563416337808789977643839119617966246992787727146588990329462495640203`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {2, 4, 4}] -> -6.765301048872223442500454992898772216271795917347377561603725309171770421146248089524822271517379324`100., mmv[{1, 0, 1}, {4, 2, 4}, {2, 4, 4}] -> -8.130019361412019186228296875958114667915998451658105357585185559556175424668695944749789410604070651`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {2, 4, 4}] -> 13.71366292360182040838272805023917438598957485095837915306556587495546623434500414832534921819678183`100., mmv[{2, 0, 0}, {4, 2, 4}, {2, 4, 4}] -> -5.044486997327246573961365976296633262061252071833729372484018294853434877874321655179176297628162926`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {2, 4, 4}] -> 7.176400753297500260287092464357634598757215366060914845743484615903818157857088720947505451275158289`100., mmv[{2, 0, 2}, {4, 2, 4}, {2, 4, 4}] -> 14.08264233612303096869000295588331582767778261300049236985749795507847193474884824826925971961768976`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {3, 2, 2}] -> 8.584081082036064044837120294411383852656355046724995893310415497041752836800638440998956597145250792`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {3, 2, 2}] -> -6.504128072934826488996971428310624208808839384704513879068568136794151757301705893905836860373994369`100., mmv[{0, 0, 2}, {4, 2, 4}, {3, 2, 2}] -> -7.850049620702491720873591916698522520520404877441595903554779410028603426048030832359145847296653985`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {3, 2, 2}] -> -10.44960916389718666032116876652159700579463135076161983634020154235147311646937236903652719352675706`100., mmv[{1, 0, 1}, {4, 2, 4}, {3, 2, 2}] -> -8.16448410025344686734305360003678755182251300694833940271024990503072469037608817342251592549806334`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {3, 2, 2}] -> 8.757229925163210042469464659774943682841295292447828750365176271900308405735591402987725361068359435`100., mmv[{2, 0, 0}, {4, 2, 4}, {3, 2, 2}] -> -15.14387797002977036674056367204478326295135142595474050233752913088691978104500105472221450433599403`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {3, 2, 2}] -> 13.16779186612533719349228115839927406245470853260974069646836028436494023389061850386899338246276612`100., mmv[{2, 0, 2}, {4, 2, 4}, {3, 2, 2}] -> 15.44067094597061524566827972013976553999359820997751792604763068892129020601104979371345764333979016`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {3, 2, 3}] -> -10.9046552933198946933564320210763082484186797611274834199506909376429713766464090376715910293222852`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {3, 2, 3}] -> 10.28184131801193712570709263863182219658497098581370044171617381200710789972001670671416326993613351`100., mmv[{0, 0, 2}, {4, 2, 4}, {3, 2, 3}] -> 11.57099287879396511937520191598425448612647177522250833751658564976020034950716996135065307836033554`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {3, 2, 3}] -> 9.023297658761924293886016607652820956987815139684848349351671287286835344400780538893536837253637118`100., mmv[{1, 0, 1}, {4, 2, 4}, {3, 2, 3}] -> 8.272755799367782279290042395374318189570281753461960128767495512987136787543522380819387882313153808`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {3, 2, 3}] -> -9.751493538819721020228353214073372263774914410284118865744214142819612989362887924130432627349996938`100., mmv[{2, 0, 0}, {4, 2, 4}, {3, 2, 3}] -> 11.57099287879396511937520191598425448612647177522250833751658564976020034950716996135065307836033554`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {3, 2, 3}] -> -10.79868378408329066408655277533248853846486189496047245969535773852242792851753075801154518521302499`100., mmv[{2, 0, 2}, {4, 2, 4}, {3, 2, 3}] -> -12.91218465410822651850604988113823897209645065857168762559848201360442505339029413330336142178647259`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {3, 2, 4}] -> 4.028499033972804816244648860542267899227090607682191823047108872291964649607267337154689580820785493`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {3, 2, 4}] -> -5.432496735566597690686547837093411397772216743905128853667518356936813068372898241456822272520056771`100., mmv[{0, 0, 2}, {4, 2, 4}, {3, 2, 4}] -> -7.003684250460691457239324044612860622676836220425004346955718551222846141670881844776149923258359587`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {3, 2, 4}] -> 0.6605859380290908758971194100180810861917421458520733008012433225919849708089671824043079528305269323`100., mmv[{1, 0, 1}, {4, 2, 4}, {3, 2, 4}] -> -0.5776176317758381398095641149197949526239606321572670166870973597094755484218080162933563710116894065`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {3, 2, 4}] -> 1.944574488805623007539485816163500756286668727509033668888298092676660655014536914860942801698738506`100., mmv[{2, 0, 0}, {4, 2, 4}, {3, 2, 4}] -> 3.390937341554369538767775277478062349235077562123060864364237672899646077068655060403629974216414612`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {3, 2, 4}] -> -2.698344912354547167352075111580507738811340074332641770397452578045447082980788457892206860295002609`100., mmv[{2, 0, 2}, {4, 2, 4}, {3, 2, 4}] -> -2.590108908853267625036854251740646078172997076618033499428621181464814752412612938229847400006080485`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {3, 3, 2}] -> -11.17418999088933166987397454615202993082935212334302939273903667850656758921325137922880399715133128`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {3, 3, 2}] -> 11.29685347581651294406544566240936449700007442838986283736830790624522871859178001956026883639505308`100., mmv[{0, 0, 2}, {4, 2, 4}, {3, 3, 2}] -> 15.62553418899132181402513336965630461201279517114579280832137861827070181078549600107654389781750194`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {3, 3, 2}] -> 7.545022256687373073437792958613968661972298026406419739818418071757980452257986165958461752217096202`100., mmv[{1, 0, 1}, {4, 2, 4}, {3, 3, 2}] -> 8.746539658367502242531438057997879688860311400132177484720542275402149726949594655481945060199987574`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {3, 3, 2}] -> -13.47301597846344071508331321089347000461181406824113671389268841167118208667654673592766452630378509`100., mmv[{2, 0, 0}, {4, 2, 4}, {3, 3, 2}] -> 8.14019371956907890950123962743192264027451520552973615538181057966407363937411920994606458107763444`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {3, 3, 2}] -> -10.25238244905876516644788538326386514387680348096231602752984697686867227615619259805342397530770213`100., mmv[{2, 0, 2}, {4, 2, 4}, {3, 3, 2}] -> -16.68164814694880512795537815220900062175378561304860585467464774932531990514129999250340802704557724`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {3, 3, 3}] -> -2.007529360788331825149617860061930723677770897444204205647791075961453676743885095631770392464187395`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {3, 3, 3}] -> -0.5303477791922161054787394245584499328100565755295815759719596691874949103571287825837306425861365684`100., mmv[{0, 0, 2}, {4, 2, 4}, {3, 3, 3}] -> 0, mmv[{1, 0, 0}, {4, 2, 4}, {3, 3, 3}] -> 1.775386125321366370200536167679667581477046755275624110343686451235592584116750219118008347959387869`100., mmv[{1, 0, 1}, {4, 2, 4}, {3, 3, 3}] -> 0, mmv[{1, 0, 2}, {4, 2, 4}, {3, 3, 3}] -> -0.5303477791922161054787394245584499328100565755295815759719596691874949103571287825837306425861365684`100., mmv[{2, 0, 0}, {4, 2, 4}, {3, 3, 3}] -> 0, mmv[{2, 0, 1}, {4, 2, 4}, {3, 3, 3}] -> 1.775386125321366370200536167679667581477046755275624110343686451235592584116750219118008347959387869`100., mmv[{2, 0, 2}, {4, 2, 4}, {3, 3, 3}] -> 2.007529360788331825149617860061930723677770897444204205647791075961453676743885095631770392464187395`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {3, 3, 4}] -> 7.027624685263349875039864684117777898509194870714190062598160281286873248734972348244999986214571322`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {3, 3, 4}] -> -5.640914640031600215089334198787630115302596819351904654898554736022497287208434594649945994216653253`100., mmv[{0, 0, 2}, {4, 2, 4}, {3, 3, 4}] -> -8.14019371956907890950123962743192264027451520552973615538181057966407363937411920994606458107763444`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {3, 3, 4}] -> -5.831206987469964600931437853914346867892194226392398286703007867488649636358287690587669496214827907`100., mmv[{1, 0, 1}, {4, 2, 4}, {3, 3, 4}] -> -5.654753350724558998673493730047740469539102225224763882820834672676258463678930750846436166731632793`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {3, 3, 4}] -> 8.85374598252907991083892122841805099812509417457333483272253632081874418128600963683154406483644135`100., mmv[{2, 0, 0}, {4, 2, 4}, {3, 3, 4}] -> -5.971510727305866561109619901565081888768204428811377016244891150232255154379168356818135856986496022`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {3, 3, 4}] -> 6.685385666789347992706894477933129468425867766779451464737015665399053729644022016156790855304004201`100., mmv[{2, 0, 2}, {4, 2, 4}, {3, 3, 4}] -> 11.17418999088933166987397454615202993082935212334302939273903667850656758921325137922880399715133128`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {3, 4, 2}] -> 2.590108908853267625036854251740646078172997076618033499428621181464814752412612938229847400006080485`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {3, 4, 2}] -> -4.792725402881686455068474234098740288191235043685348958299739769451076961290074125654431976021058706`100., mmv[{0, 0, 2}, {4, 2, 4}, {3, 4, 2}] -> -7.775484568288830093151541452957782091492390293704196904766599208242098384737465168717398050520847956`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {3, 4, 2}] -> 2.904586907209813586883375807907628343822333324355200096521783470593492664211386203078065441309660855`100., mmv[{1, 0, 1}, {4, 2, 4}, {3, 4, 2}] -> -0.5820555581140553751883844579610921370377983931838380820102923703714250365735064820594291347019242349`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {3, 4, 2}] -> 4.715786053300230672613848551118526321770518775793307963527512139770873680940955332939939165235425651`100., mmv[{2, 0, 0}, {4, 2, 4}, {3, 4, 2}] -> 7.003684250460691457239324044612860622676836220425004346955718551222846141670881844776149923258359587`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {3, 4, 2}] -> -2.915409417066572027044395775135408918577905051647424668938513307496267957734425905815569407155063994`100., mmv[{2, 0, 2}, {4, 2, 4}, {3, 4, 2}] -> 1.240977200978189882287098432069235081760187403071087928627017060404029699130250198789950383705787083`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {3, 4, 3}] -> 12.91218465410822651850604988113823897209645065857168762559848201360442505339029413330336142178647259`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {3, 4, 3}] -> -9.751493538819721020228353214073372263774914410284118865744214142819612989362887924130432627349996938`100., mmv[{0, 0, 2}, {4, 2, 4}, {3, 4, 3}] -> -11.57099287879396511937520191598425448612647177522250833751658564976020034950716996135065307836033554`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {3, 4, 3}] -> -10.79868378408329066408655277533248853846486189496047245969535773852242792851753075801154518521302499`100., mmv[{1, 0, 1}, {4, 2, 4}, {3, 4, 3}] -> -8.272755799367782279290042395374318189570281753461960128767495512987136787543522380819387882313153808`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {3, 4, 3}] -> 10.28184131801193712570709263863182219658497098581370044171617381200710789972001670671416326993613351`100., mmv[{2, 0, 0}, {4, 2, 4}, {3, 4, 3}] -> -11.57099287879396511937520191598425448612647177522250833751658564976020034950716996135065307836033554`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {3, 4, 3}] -> 9.023297658761924293886016607652820956987815139684848349351671287286835344400780538893536837253637118`100., mmv[{2, 0, 2}, {4, 2, 4}, {3, 4, 3}] -> 10.9046552933198946933564320210763082484186797611274834199506909376429713766464090376715910293222852`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {3, 4, 4}] -> -11.05612371923615469128451354466004579773628547839638188564526915357883789834223968539968956703535682`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {3, 4, 4}] -> 11.07341137559819790577588203588104151307481356325703350856607309295931035558133283610676826673671002`100., mmv[{0, 0, 2}, {4, 2, 4}, {3, 4, 4}] -> 15.14387797002977036674056367204478326295135142595474050233752913088691978104500105472221450433599403`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {3, 4, 4}] -> 5.170621049440873725034318443896265781700452080540324985901764544896664665549320508183361543384300975`100., mmv[{1, 0, 1}, {4, 2, 4}, {3, 4, 4}] -> 6.2323709825003971384830578449675354221630628573820308995079320323857340121007387671397925377433222`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {3, 4, 4}] -> -10.79832047133470291837840704458155175441176290208236850161083441349540483630054655169248686653517986`100., mmv[{2, 0, 0}, {4, 2, 4}, {3, 4, 4}] -> 2.58057338575149702234184462408701953953312686668831615188065347733260907731051329641450588277008141`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {3, 4, 4}] -> -3.987040754434800825354819366352621729614527692446809694339563087353606646663233558264583995009001592`100., mmv[{2, 0, 2}, {4, 2, 4}, {3, 4, 4}] -> -8.584081082036064044837120294411383852656355046724995893310415497041752836800638440998956597145250792`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {4, 2, 2}] -> -12.6226008557220297496920929712145300744971797491972520217029426173982542072088179235795932177501051`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {4, 2, 2}] -> 7.155687425873011376727083104299486079663481954166471885667441932464711232139324508740610652192080838`100., mmv[{0, 0, 2}, {4, 2, 4}, {4, 2, 2}] -> 3.082512629127652924388818367230753137934466772821907705413238397235882538932590350546177262677091048`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {4, 2, 2}] -> 13.01624030872678789226825149411926488875531174831688182252430013266760279468265578301342987217993623`100., mmv[{1, 0, 1}, {4, 2, 4}, {4, 2, 2}] -> 9.674899217138331613952391240334844747911380700108512166595041844684355611228765760609665174686325648`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {4, 2, 2}] -> -9.083009601632302486334520497769374618268616577178807753664613169735588143154400710405112256977402669`100., mmv[{2, 0, 0}, {4, 2, 4}, {4, 2, 2}] -> 16.88120497148416288097757746507563416337808789977643839119617966246992787727146588990329462495640203`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {4, 2, 2}] -> -14.45110743854013780946582252219810800393504873138737168956040957952300507299726021085744472178935571`100., mmv[{2, 0, 2}, {4, 2, 4}, {4, 2, 2}] -> -16.45030088939210667188202288934055209545380438559558195814576246901041554861309466435861679849100374`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {4, 2, 3}] -> -1.240977200978189882287098432069235081760187403071087928627017060404029699130250198789950383705787083`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {4, 2, 3}] -> 4.715786053300230672613848551118526321770518775793307963527512139770873680940955332939939165235425651`100., mmv[{0, 0, 2}, {4, 2, 4}, {4, 2, 3}] -> 7.775484568288830093151541452957782091492390293704196904766599208242098384737465168717398050520847956`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {4, 2, 3}] -> -2.915409417066572027044395775135408918577905051647424668938513307496267957734425905815569407155063994`100., mmv[{1, 0, 1}, {4, 2, 4}, {4, 2, 3}] -> 0.5820555581140553751883844579610921370377983931838380820102923703714250365735064820594291347019242349`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {4, 2, 3}] -> -4.792725402881686455068474234098740288191235043685348958299739769451076961290074125654431976021058706`100., mmv[{2, 0, 0}, {4, 2, 4}, {4, 2, 3}] -> -7.003684250460691457239324044612860622676836220425004346955718551222846141670881844776149923258359587`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {4, 2, 3}] -> 2.904586907209813586883375807907628343822333324355200096521783470593492664211386203078065441309660855`100., mmv[{2, 0, 2}, {4, 2, 4}, {4, 2, 3}] -> -2.590108908853267625036854251740646078172997076618033499428621181464814752412612938229847400006080485`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {4, 2, 4}] -> 12.03571538273353421082746571747125609075164288566988779307776358025185773098595381103982931185422715`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {4, 2, 4}] -> -11.6044719724170650950382348849650483318432774004857056493347549078307266200712439914396415004546786`100., mmv[{0, 0, 2}, {4, 2, 4}, {4, 2, 4}] -> -13.00280578856362908095246548907581470165034753292544228745018194821632076930731401236755339625529018`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {4, 2, 4}] -> -8.349580940559379092641003529650911260970589904586813660748152866916418958171656859096816725552974741`100., mmv[{1, 0, 1}, {4, 2, 4}, {4, 2, 4}] -> -9.26753228007283144617099527531284092454159776374719130801358308365371351382161338643802077782969011`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {4, 2, 4}] -> 13.22603101529710227578594688809835089788102615090374164432435373294708457039455089794638432507062049`100., mmv[{2, 0, 0}, {4, 2, 4}, {4, 2, 4}] -> -8.983268931929418831318176809763291397688185517295116334086459247293922893523511485226201945417752997`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {4, 2, 4}] -> 11.30600617848872111709816690461009572280969695721140878905738297711342055200085232151213904584877579`100., mmv[{2, 0, 2}, {4, 2, 4}, {4, 2, 4}] -> 18.66273580069942713850667641209419271200963954592215492082117127233500405441621589029774187569779004`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {4, 3, 2}] -> -3.827700033670076922189929918126022020956624636398329936442819851612161341404276740779023580740898635`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {4, 3, 2}] -> 1.927322175759291109607437393469888538605134623012335867997171237270876911015076201664501604785321831`100., mmv[{0, 0, 2}, {4, 2, 4}, {4, 3, 2}] -> 0, mmv[{1, 0, 0}, {4, 2, 4}, {4, 3, 2}] -> 1.434867129813349917197571028078843115179736983070489867036109446855402278314604427844014849609419478`100., mmv[{1, 0, 1}, {4, 2, 4}, {4, 3, 2}] -> 0, mmv[{1, 0, 2}, {4, 2, 4}, {4, 3, 2}] -> 1.927322175759291109607437393469888538605134623012335867997171237270876911015076201664501604785321831`100., mmv[{2, 0, 0}, {4, 2, 4}, {4, 3, 2}] -> 0, mmv[{2, 0, 1}, {4, 2, 4}, {4, 3, 2}] -> 1.434867129813349917197571028078843115179736983070489867036109446855402278314604427844014849609419478`100., mmv[{2, 0, 2}, {4, 2, 4}, {4, 3, 2}] -> 3.827700033670076922189929918126022020956624636398329936442819851612161341404276740779023580740898635`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {4, 3, 3}] -> 16.68164814694880512795537815220900062175378561304860585467464774932531990514129999250340802704557724`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {4, 3, 3}] -> -13.47301597846344071508331321089347000461181406824113671389268841167118208667654673592766452630378509`100., mmv[{0, 0, 2}, {4, 2, 4}, {4, 3, 3}] -> -15.62553418899132181402513336965630461201279517114579280832137861827070181078549600107654389781750194`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {4, 3, 3}] -> -10.25238244905876516644788538326386514387680348096231602752984697686867227615619259805342397530770213`100., mmv[{1, 0, 1}, {4, 2, 4}, {4, 3, 3}] -> -8.746539658367502242531438057997879688860311400132177484720542275402149726949594655481945060199987574`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {4, 3, 3}] -> 11.29685347581651294406544566240936449700007442838986283736830790624522871859178001956026883639505308`100., mmv[{2, 0, 0}, {4, 2, 4}, {4, 3, 3}] -> -8.14019371956907890950123962743192264027451520552973615538181057966407363937411920994606458107763444`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {4, 3, 3}] -> 7.545022256687373073437792958613968661972298026406419739818418071757980452257986165958461752217096202`100., mmv[{2, 0, 2}, {4, 2, 4}, {4, 3, 3}] -> 11.17418999088933166987397454615202993082935212334302939273903667850656758921325137922880399715133128`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {4, 3, 4}] -> -8.117133460325279759398881592603275430951776556516379525530599125755036426169391899306851832207286788`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {4, 3, 4}] -> 7.525789299074075120230551820348825909323268634918053453817580281851610404504903604954918824848326169`100., mmv[{0, 0, 2}, {4, 2, 4}, {4, 3, 4}] -> 10.36275542079752777829228083008925971481706079523047671895931938246884806237307110406494463372542512`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {4, 3, 4}] -> 5.187367418889507192836476955420074988232714563192180301680649737848685756778986771867734040305225372`100., mmv[{1, 0, 1}, {4, 2, 4}, {4, 3, 4}] -> 5.306178062605503720162465127723938722311684766712550852322012843635204561316043227027780250524484217`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {4, 3, 4}] -> -8.214938516086559811557104839380438080268662755357281730974770426122642372345544793766684137884193675`100., mmv[{2, 0, 0}, {4, 2, 4}, {4, 3, 4}] -> 4.883177083762316309660082166107950657674295915796910417441041343866232459049238252233926681020303281`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {4, 3, 4}] -> -5.597491064403146136754848299772273407963070459023451545166533928001114914289497852020519512645503377`100., mmv[{2, 0, 2}, {4, 2, 4}, {4, 3, 4}] -> -9.537402538544781219675987972499607374934523800091750178974020939519812115205081801742771413311286473`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {4, 4, 2}] -> 16.45030088939210667188202288934055209545380438559558195814576246901041554861309466435861679849100374`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {4, 4, 2}] -> -9.083009601632302486334520497769374618268616577178807753664613169735588143154400710405112256977402669`100., mmv[{0, 0, 2}, {4, 2, 4}, {4, 4, 2}] -> -3.082512629127652924388818367230753137934466772821907705413238397235882538932590350546177262677091048`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {4, 4, 2}] -> -14.45110743854013780946582252219810800393504873138737168956040957952300507299726021085744472178935571`100., mmv[{1, 0, 1}, {4, 2, 4}, {4, 4, 2}] -> -9.674899217138331613952391240334844747911380700108512166595041844684355611228765760609665174686325648`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {4, 4, 2}] -> 7.155687425873011376727083104299486079663481954166471885667441932464711232139324508740610652192080838`100., mmv[{2, 0, 0}, {4, 2, 4}, {4, 4, 2}] -> -16.88120497148416288097757746507563416337808789977643839119617966246992787727146588990329462495640203`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {4, 4, 2}] -> 13.01624030872678789226825149411926488875531174831688182252430013266760279468265578301342987217993623`100., mmv[{2, 0, 2}, {4, 2, 4}, {4, 4, 2}] -> 12.6226008557220297496920929712145300744971797491972520217029426173982542072088179235795932177501051`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {4, 4, 3}] -> -15.44067094597061524566827972013976553999359820997751792604763068892129020601104979371345764333979016`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {4, 4, 3}] -> 8.757229925163210042469464659774943682841295292447828750365176271900308405735591402987725361068359435`100., mmv[{0, 0, 2}, {4, 2, 4}, {4, 4, 3}] -> 7.850049620702491720873591916698522520520404877441595903554779410028603426048030832359145847296653985`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {4, 4, 3}] -> 13.16779186612533719349228115839927406245470853260974069646836028436494023389061850386899338246276612`100., mmv[{1, 0, 1}, {4, 2, 4}, {4, 4, 3}] -> 8.16448410025344686734305360003678755182251300694833940271024990503072469037608817342251592549806334`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {4, 4, 3}] -> -6.504128072934826488996971428310624208808839384704513879068568136794151757301705893905836860373994369`100., mmv[{2, 0, 0}, {4, 2, 4}, {4, 4, 3}] -> 15.14387797002977036674056367204478326295135142595474050233752913088691978104500105472221450433599403`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {4, 4, 3}] -> -10.44960916389718666032116876652159700579463135076161983634020154235147311646937236903652719352675706`100., mmv[{2, 0, 2}, {4, 2, 4}, {4, 4, 3}] -> -8.584081082036064044837120294411383852656355046724995893310415497041752836800638440998956597145250792`100.*I, mmv[{0, 0, 0}, {4, 2, 4}, {4, 4, 4}] -> -3.918581922408254451428584124867980659799866329153508267547164454496821304816561911732977479646940361`100.*I, mmv[{0, 0, 1}, {4, 2, 4}, {4, 4, 4}] -> 4.078682673342989974807683064616222422520008765567652195517174625979116215566340386484722675606352436`100., mmv[{0, 0, 2}, {4, 2, 4}, {4, 4, 4}] -> 2.640050367766101302660184658986554986833286737694965568490862565747472706934242908302608762529865056`100.*I, mmv[{1, 0, 0}, {4, 2, 4}, {4, 4, 4}] -> 3.162213521669871899804526574230836272737875341394633359067503129067733201392670087229082685247749369`100., mmv[{1, 0, 1}, {4, 2, 4}, {4, 4, 4}] -> 3.961354217467327726008530147588902202229912997034640455691570240018508952505570159410240527305205893`100.*I, mmv[{1, 0, 2}, {4, 2, 4}, {4, 4, 4}] -> -5.011092499210542464228842048717912817612363395546459913349583306824442198049006104179700187186426815`100., mmv[{2, 0, 0}, {4, 2, 4}, {4, 4, 4}] -> 4.100091848167102521658094643655340740013889601498205916645417903427690434474273232992275264397449715`100.*I, mmv[{2, 0, 1}, {4, 2, 4}, {4, 4, 4}] -> -5.708515114085574980343318604837822314846626498187957243890849049112305637711354469491619533203272415`100., mmv[{2, 0, 2}, {4, 2, 4}, {4, 4, 4}] -> -9.125333262154645918830688439594585337075115745830404741847150332815191939211134088554970462386503563`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {2, 2, 2}] -> -4.562666631077322959415344219797292668537557872915202370923575166407595969605567044277485231193251781`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {2, 2, 2}] -> 1.981576639972600009230173749613856307523034258285913824959199326970278260827572173399958200835399213`100., mmv[{0, 2, 0}, {4, 4, 2}, {2, 2, 2}] -> 1.006708091441192716451298537672688477528296377339533700785769156451631179628703279719418206224010138`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {2, 2, 2}] -> 3.726938474112974971113144855223966007323592239902043418931649722142027376883782296091661332367873203`100., mmv[{1, 1, 0}, {4, 4, 2}, {2, 2, 2}] -> 1.28857301109435818881057141480091497824220540735682967898428730276624475372167937429398274232593593`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {2, 2, 2}] -> -0.04210195992408658541466908462733505099148481584552194323093295136650667610961512317103213885814134666`100., mmv[{2, 0, 0}, {4, 4, 2}, {2, 2, 2}] -> 3.093383756725909805206796105982652262485593224158672215859648746976059254845569953272857058173439577`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {2, 2, 2}] -> -1.138766189609814564670453367488384638982823253054365023316353513887241964865718715459685430971505684`100., mmv[{2, 2, 0}, {4, 4, 2}, {2, 2, 2}] -> 0.1146641763400068389662105220784332508412869286545480082163950021040528616622427915620877013213786942`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {2, 2, 3}] -> -4.768701269272390609837993986249803687467261900045875089487010469759906057602540900871385706655643236`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {2, 2, 3}] -> 2.388988817887673100380040550945800648586995040563309845010550421356087140718453252265574884218877431`100., mmv[{0, 2, 0}, {4, 4, 2}, {2, 2, 3}] -> 2.022017739124182429712921192628591082646139402802079685540458492248474533427224346099114076524992981`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {2, 2, 3}] -> 3.208502246515473036374807748826472759376075418460141700155983506645027773571044599754944628426625947`100., mmv[{1, 1, 0}, {4, 4, 2}, {2, 2, 3}] -> 1.493415841412858345083283990981082271494083358015170327463616691736701695662707115161104619548628467`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {2, 2, 3}] -> -1.016181772137894289153917244112843364998242635346004067071701932508757435861166895757181488426999385`100., mmv[{2, 0, 0}, {4, 4, 2}, {2, 2, 3}] -> 2.8611593446381338799471609734793595750281565129948307319005828516177579256220139061348126044953103`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {2, 2, 3}] -> -1.65409832825158724004040764934922914404016023558847204987994275589938321027934754046929968651323321`100., mmv[{2, 2, 0}, {4, 4, 2}, {2, 2, 3}] -> -1.423828612687142530433567149995886224982249272881549886928236596529521038715937181681105933840357106`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {2, 2, 4}] -> 9.331367900349713569253338206047096356004819772961077460410585636167502027208107945148870937848895018`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {2, 2, 4}] -> -4.370565457860273109610214300559656956110029298849223669969749748326365401546025425665533085054276643`100., mmv[{0, 2, 0}, {4, 4, 2}, {2, 2, 4}] -> -3.028725830565375146164219730301279560174435780141613386326227648700105713055927625818532282749003119`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {2, 2, 4}] -> -6.935440720628448007487952604050438766699667658362185119087633228787055150454826895846605960794499149`100., mmv[{1, 1, 0}, {4, 4, 2}, {2, 2, 4}] -> -2.781988852507216533893855405781997249736288765372000006447903994502946449384386489455087361874564397`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {2, 2, 4}] -> 1.058283732061980874568586328740178415989727451191526010302634883875264111970782018928213627285140731`100., mmv[{2, 0, 0}, {4, 4, 2}, {2, 2, 4}] -> -5.954543101364043685153957079462011837513749737153502947760231598593817180467583859407669662668749878`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {2, 2, 4}] -> 2.792864517861401804710861016837613783022983488642837073196296269786625175145066255928985117484738894`100., mmv[{2, 2, 0}, {4, 4, 2}, {2, 2, 4}] -> 1.309164436347135691467356627917452974140962344227001878711841594425468177053694390119018232518978412`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {2, 3, 2}] -> 20.30254224528617099200453822001960821413289617592598400027341629433114566928287714913822261434662558`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {2, 3, 2}] -> -8.844225243190315279492648286938490154591902192890306826371816695868522619436941505580606577567593455`100., mmv[{0, 2, 0}, {4, 4, 2}, {2, 3, 2}] -> -0.7308009160948948546760109466727649293773329972888479396959072925530337631531732688999738411765031672`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {2, 3, 2}] -> -10.60062330120375302898906859969642760248430886838186001781030764786194911794438896918013723991711548`100., mmv[{1, 1, 0}, {4, 4, 2}, {2, 3, 2}] -> -3.932512461739850741725467746839818832548263451652568888478773145727963836574184788029578316606024682`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {2, 3, 2}] -> -2.45701525948748307257766390194634258343313674297646447527860923473386657418075397303510804269157166`100., mmv[{2, 0, 0}, {4, 4, 2}, {2, 3, 2}] -> -5.335280688760243889819306465045507153728122960017111708095822111419840732469000476673978501236440528`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {2, 3, 2}] -> -0.1741742783508589286020043991534659649554101322061672271904457937691625922068741883003843332188200714`100., mmv[{2, 2, 0}, {4, 4, 2}, {2, 3, 2}] -> -8.70982001869330748342105693669302090782498963738751712713109923993792718745119577962165131924008863`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {2, 3, 3}] -> 36.53449492845138964343103617604402779478477480978287406249340637822668608062474680874808057357233734`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {2, 3, 3}] -> -26.66374914263710096326403094165794740760395235276204977931191436115582036306069374134713323572195976`100., mmv[{0, 2, 0}, {4, 4, 2}, {2, 3, 3}] -> -26.82830959150795586647385354898928179326056933534451220365303548387072588028529289323717980803114197`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {2, 3, 3}] -> -20.81405208693716492320277769395491656357505530157621884976598278239715597893379682527095382231729087`100., mmv[{1, 1, 0}, {4, 4, 2}, {2, 3, 3}] -> -17.80281752756441832229857555081357537291869697986362488060818244094483254498545332071376940250793467`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {2, 3, 3}] -> 21.61349120021258114374053116447673450025200314998139143356827239800140814584212440663588775138835705`100., mmv[{2, 0, 0}, {4, 4, 2}, {2, 3, 3}] -> -15.43500611383851644357579678236869663209227271746188269229716869733301377064359497786718095089887125`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {2, 3, 3}] -> 16.46731739863658817344396139911632873534592853423972548361784846660746691461608387516680463093420802`100., mmv[{2, 2, 0}, {4, 4, 2}, {2, 3, 3}] -> 25.101683929168113198530256833235181917430116131870160022280582999285917305686310381733300090337446`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {2, 3, 4}] -> -56.83703717373756063543557439606363600891767098570885806276682267255783174990762395788630318791896293`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {2, 3, 4}] -> 35.50797438582741624275667922859643756219585454565235660568373105702434298249763524692773981328955322`100., mmv[{0, 2, 0}, {4, 4, 2}, {2, 3, 4}] -> 27.55911050760285072114986449566204672263790233263336014334894277642375964343846616213715364920764513`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {2, 3, 4}] -> 31.41467538814091795219184629365134416605936416995807886757629043025910509687818579445109106223440635`100., mmv[{1, 1, 0}, {4, 4, 2}, {2, 3, 4}] -> 21.73532998930426906402404329765339420546696043151619376908695558667279638155963810874334771911395935`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {2, 3, 4}] -> -19.15647594072509807116286726253039191681886640700492695828966316326754157166137043360077970869678539`100., mmv[{2, 0, 0}, {4, 4, 2}, {2, 3, 4}] -> 20.77028680259876033339510324741420378582039567747899440039299080875285450311259545454115945213531178`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {2, 3, 4}] -> -16.29314312028572924484195699996286277039051840203355825642740267283830432240920968686642029771538795`100., mmv[{2, 2, 0}, {4, 4, 2}, {2, 3, 4}] -> -16.39186391047480571510919989654216100960512649448264289514948375934799011823511460211164877109735737`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {2, 4, 2}] -> -11.96467428551029055327580129024018037365498946529655248565103057798726006136556391418721716965102301`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {2, 4, 2}] -> 4.733160476595076152091163304219092570522281112529677883592279334291928707889229497871289668221591692`100., mmv[{0, 2, 0}, {4, 4, 2}, {2, 4, 2}] -> -1.444136565134302790383152691306093863526822081676330515991371845757941077478329792919327576498302472`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {2, 4, 2}] -> 4.21135528046706869816998627213002139867791301433513672899533459358555190289027815943252618671503951`100., mmv[{1, 1, 0}, {4, 4, 2}, {2, 4, 2}] -> 0.7794901919015130401421119149760602825215525309580044717094908193119138385272485363305776980744033308`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {2, 4, 2}] -> 4.125173182422699363313266736750176421320051939411337084194603799463026215375723272737492028427326928`100., mmv[{2, 0, 0}, {4, 4, 2}, {2, 4, 2}] -> 0.7055698720985317984293068728057891696352450812098192928970724811313181252496799239037923319895543604`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {2, 4, 2}] -> 2.612617647903727374621922194175052750048452392130136355257402189924797387990042302182868472969351548`100., mmv[{2, 2, 0}, {4, 4, 2}, {2, 4, 2}] -> 10.04980417143869682772189887537396319757765809070456916968587392510726734394430236699940339543274679`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {2, 4, 3}] -> -20.73300704160151112053967303030447874081233383889072543711437307357829999931752095689729718156457237`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {2, 4, 3}] -> 17.01288260124592044443656064859607851441828273934148008317668775164355880130358940573413469135827359`100., mmv[{0, 2, 0}, {4, 4, 2}, {2, 4, 3}] -> 18.89868695767497849864237996329927151077184773052736174176135374825045420833004058035673534717284344`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {2, 4, 3}] -> 11.44509997463549022058315104098181840860036244814474363340278256450439621900098493844638264744204469`100., mmv[{1, 1, 0}, {4, 4, 2}, {2, 4, 3}] -> 11.5222916164112877295437898767980428270066454192751950159166636703336050690690090119216804938590864`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {2, 4, 3}] -> -15.83030227937585668683187513706675695729242742607813976440456070037743362156214689183198491572900277`100., mmv[{2, 0, 0}, {4, 4, 2}, {2, 4, 3}] -> 8.503103405018437555154741017740539864519409376700174324570620806885185004165988771451792512597865129`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {2, 4, 3}] -> -11.03400027021021340279651356952295602611494299943120634926302325777234848229014430702369946768426572`100., mmv[{2, 2, 0}, {4, 4, 2}, {2, 4, 3}] -> -19.08112873823637657409740428444919170462619359585548907203891488658784573739796484584530280960034917`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {2, 4, 4}] -> 32.69768132711180167381547432054465911446732330418727792276540365156556006068308487108451435121559538`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {2, 4, 4}] -> -21.74604307784099659652772395281517108494056385187115796676896708593548750919281890360542435957986528`100., mmv[{0, 2, 0}, {4, 4, 2}, {2, 4, 4}] -> -17.45455039254067570825922727199317764724502564885103122576998190249251313085171078743740777067454097`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {2, 4, 4}] -> -15.6564552551025589187531373131118398072782754624798803623981171580899481218912630978789088341570842`100., mmv[{1, 1, 0}, {4, 4, 2}, {2, 4, 4}] -> -12.30178180831280076968590179177410310952819795023319948762615448964551890759625754825225819193348973`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {2, 4, 4}] -> 11.70512909695315732351860840031658053597237548666680268020995690091440740618642361909449288730167584`100., mmv[{2, 0, 0}, {4, 4, 2}, {2, 4, 4}] -> -9.208673277116969353584047890546329034154654457909993617467693288016503129415668695355584844587419489`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {2, 4, 4}] -> 8.421382622306486028174591375347903276066490607301069994005621067847551094300102004840830994714914173`100., mmv[{2, 2, 0}, {4, 4, 2}, {2, 4, 4}] -> 9.031324566797679746375505409075228507048535505150919902353040961480578393453662478845899414167602374`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {3, 2, 2}] -> -28.88662332732223503684165851443099206678925122265097989358383179137289850608351559013717921149187638`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {3, 2, 2}] -> 14.58766405563855385434388796604904933209883656082866971214987073521555576460762252744472123492611708`100., mmv[{0, 2, 0}, {4, 4, 2}, {3, 2, 2}] -> 7.915854074511740912161151089132526693261249826705427859976475588752449809779513773088484384006521938`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {3, 2, 2}] -> 19.29383440708750193981381705346008716038653354365192666271201823821999573590631387461713377109435051`100., mmv[{1, 1, 0}, {4, 4, 2}, {3, 2, 2}] -> 10.8569875418795535544022192508008903775840774001950903368482029953567075712060292605805083756760139`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {3, 2, 2}] -> -5.987119457158000171292016105800358108126825584581530954971427083034494353551114444182159767874532073`100., mmv[{2, 0, 0}, {4, 4, 2}, {3, 2, 2}] -> 15.87467888612466522141657461871754819232868442324358844203343642343995354419817432362218834551249719`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {3, 2, 2}] -> -8.616396116110714833198218133934698929641676820280569033287463858225443781400578863071660224045138364`100., mmv[{2, 2, 0}, {4, 4, 2}, {3, 2, 2}] -> -2.346303700542847207863456607967024889911295841008864758514169913640910710891043905778038247795268185`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {3, 2, 3}] -> -25.36030493756205797355706162989199786395542268643984466975436969972011849141149542951927657642100607`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {3, 2, 3}] -> 14.12866642014781693049588321602178709514918753479676738502896711699810224928977480911416296701328667`100., mmv[{0, 2, 0}, {4, 4, 2}, {3, 2, 3}] -> 9.463495386532649882466176880803614743324068288650505676052277547100758616264426621049045093912375229`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {3, 2, 3}] -> 19.11872688594972788982623798304397874563165432635563003949349628939783991080270757538867148350486356`100., mmv[{1, 1, 0}, {4, 4, 2}, {3, 2, 3}] -> 13.30773736672975283862303039364672199304135377997996609648473749834947466630183706822011874148991552`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {3, 2, 3}] -> -11.8946540704166364043335995761809831070508901539761792892793431238390898335770323523997615674018765`100., mmv[{2, 0, 0}, {4, 4, 2}, {3, 2, 3}] -> 18.68811587193887695697261392155735915298605412981477604827122490420665224091117368329111522695350753`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {3, 2, 3}] -> -15.9725765601809809286511969656891043849494063306294867786697176619789108586336898119859417571717038`100., mmv[{2, 2, 0}, {4, 4, 2}, {3, 2, 3}] -> -18.07405924390476332349039214911740401892092126115596995968242271799904405695133803348830010412287468`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {3, 2, 4}] -> 54.24692826488429301039872014432298993074467390909082456333820149109301699749501101965645578791288244`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {3, 2, 4}] -> -28.71633047578637078483977118207083642724802409562543709717883785221365801389739733655888420193940374`100., mmv[{0, 2, 0}, {4, 4, 2}, {3, 2, 4}] -> -17.37934946104439079462732796993614143658531811535593353602875313585320842604394039413752947791889717`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {3, 2, 4}] -> -38.41256129303722982964005503650406590601818787000755670220551452761783564670902145000580525459921407`100., mmv[{1, 1, 0}, {4, 4, 2}, {3, 2, 4}] -> -24.16472490860930639302524964444761237062543118017505643333294049370618223750786632880062711716592942`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {3, 2, 4}] -> 17.88177352757463657562561568198134121517771573855771024425077020687358418712814679658192133527640857`100., mmv[{2, 0, 0}, {4, 4, 2}, {3, 2, 4}] -> -34.56279475806354217838918854027490734531473855305836449030466132764660578510934800691330357246600472`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {3, 2, 4}] -> 24.58897267629169576184941509962380331459108315091005581195718152020435464003426867505760198121684216`100., mmv[{2, 2, 0}, {4, 4, 2}, {3, 2, 4}] -> 20.42036294444761053135384875708442890883221710216483471819659263163995476784238193926633835191814287`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {3, 3, 2}] -> 5.452327646659947346678216010538154124209339880563741709975345468821485688323204518835795514661142599`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {3, 3, 2}] -> -2.740182547456656156167686067705016529505129670452452400617176904394530737658547045197056046215700343`100., mmv[{0, 2, 0}, {4, 4, 2}, {3, 3, 2}] -> -4.03336786673403756876692637682335404390238022298653551669202372037168596197158481896023495066411556`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {3, 3, 2}] -> -6.283115111305268137718330539947804427482685469232395948734494382892304606742233493696480791037936774`100., mmv[{1, 1, 0}, {4, 4, 2}, {3, 3, 2}] -> -3.826375644655455125978445673668230093088466112129525575798542742643073154835700265191797474549558373`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {3, 3, 2}] -> 4.641140639391263486473412313691703002826087903207854215948536059360693566341828089315481889465554747`100., mmv[{2, 0, 0}, {4, 4, 2}, {3, 3, 2}] -> -7.537625012059927550608275539160900442224091552235972820824561929388514387535585142390418127696219983`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {3, 3, 2}] -> 5.110352899428457533754940900381669260948826507076264649795678083458919423021059834814950737884442191`100., mmv[{2, 2, 0}, {4, 4, 2}, {3, 3, 2}] -> 6.456092327054113259253024940569119486048225329285843812799241006802212526695147066651680710893236296`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {3, 3, 3}] -> 1.003764680394165912574808930030965361838885448722102102823895537980726838371942547815885196232093698`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {3, 3, 3}] -> 5.408958079634003505628151532372692746783310103915887467272220276750135087316206051575373347615998077`100., mmv[{0, 2, 0}, {4, 4, 2}, {3, 3, 3}] -> 11.43608010558742052823806780666615188916260275445723216288242800135503926121735878107118139075986294`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {3, 3, 3}] -> -7.184344204955369875828687700052360328260356859191511577615906727985727671432956270693381695575385946`100., mmv[{1, 1, 0}, {4, 4, 2}, {3, 3, 3}] -> -1.062864874383209189713973225207756577245742050062129675149274333201697962066494600747073599795492106`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {3, 3, 3}] -> -4.878610300441787400149412107814242813973253528386305891300260607562640176959077268991642705029861508`100., mmv[{2, 0, 0}, {4, 4, 2}, {3, 3, 3}] -> -11.43608010558742052823806780666615188916260275445723216288242800135503926121735878107118139075986294`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {3, 3, 3}] -> 5.408958079634003505628151532372692746783310103915887467272220276750135087316206051575373347615998077`100., mmv[{2, 2, 0}, {4, 4, 2}, {3, 3, 3}] -> -1.003764680394165912574808930030965361838885448722102102823895537980726838371942547815885196232093698`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {3, 3, 4}] -> -6.456092327054113259253024940569119486048225329285843812799241006802212526695147066651680710893236296`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {3, 3, 4}] -> -2.668775532177347349460465464667676217278180433463435066655043372355604349657659006378317301400297733`100., mmv[{0, 2, 0}, {4, 4, 2}, {3, 3, 4}] -> -7.402712238853382959471141429842797845260222531470696646190404280983353299245773962110946440095747382`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {3, 3, 4}] -> 13.46745931626063801354701824000016475574304232842390752635040111087803227817518976438986248661332272`100., mmv[{1, 1, 0}, {4, 4, 2}, {3, 3, 4}] -> 4.889240519038664315692418898875986670334208162191655250947817075844771116902194865938871074345050479`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {3, 3, 4}] -> 0.237469661050523913675999794122539811147165625178451675351724548201946610617249179676160815564306761`100., mmv[{2, 0, 0}, {4, 4, 2}, {3, 3, 4}] -> 18.97370511764734807884634334582705233138669430669320498370698993074355364875294392346159951845608292`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {3, 3, 4}] -> -10.51931097906246103938309243275436200773213661099215211706789836020905451033726588639032408550044027`100., mmv[{2, 2, 0}, {4, 4, 2}, {3, 3, 4}] -> -5.452327646659947346678216010538154124209339880563741709975345468821485688323204518835795514661142599`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {3, 4, 2}] -> 16.70808907315100846000726640387211205566587872068866584173857736265248740571107514633396560826662134`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {3, 4, 2}] -> -7.828998900957635231577269478485765492025968061421985659489018104744873606332985095474141057081162363`100., mmv[{0, 2, 0}, {4, 4, 2}, {3, 4, 2}] -> -0.9413720018309963963457769884146772871631265980014336331860361365968357305720401659655939613958390817`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {3, 4, 2}] -> -8.214978854304277511650154931693061041727739081655914809890763086109329451160522318173579226038742072`100., mmv[{1, 1, 0}, {4, 4, 2}, {3, 4, 2}] -> -3.306739901311279147644175802872026756175314116288902906608089047792994824336671230083925574688809201`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {3, 4, 2}] -> -2.768558217284431147435295643315648197732652298652167048547432009964349493198321886016328312112332034`100., mmv[{2, 0, 0}, {4, 4, 2}, {3, 4, 2}] -> -4.374888707246031562507870601982432274923464048066780356614165371204267120370562627076725919921930428`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {3, 4, 2}] -> -0.8303970587355940102814562506307102488966124076477591348894332568392815634233365765083636927973095393`100., mmv[{2, 2, 0}, {4, 4, 2}, {3, 4, 2}] -> -10.96904375978282084997818846609300019789621336802071659718222999756217947198540660116236885748277105`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {3, 4, 3}] -> 18.07405924390476332349039214911740401892092126115596995968242271799904405695133803348830010412287468`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {3, 4, 3}] -> -15.9725765601809809286511969656891043849494063306294867786697176619789108586336898119859417571717038`100., mmv[{0, 2, 0}, {4, 4, 2}, {3, 4, 3}] -> -18.68811587193887695697261392155735915298605412981477604827122490420665224091117368329111522695350753`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {3, 4, 3}] -> -10.63611041116662357251252354520198186745373430784732719691484059911881727825779618457913513471938011`100., mmv[{1, 1, 0}, {4, 4, 2}, {3, 4, 3}] -> -12.14806417683985932362508182076583490337959475463886099778734776826857408130652256986733323577630188`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {3, 4, 3}] -> 17.81000316010802105242510971323989640947885817818871494658937804033707618177468410451558917088551841`100., mmv[{2, 0, 0}, {4, 4, 2}, {3, 4, 3}] -> -9.463495386532649882466176880803614743324068288650505676052277547100758616264426621049045093912375229`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {3, 4, 3}] -> 14.12866642014781693049588321602178709514918753479676738502896711699810224928977480911416296701328667`100., mmv[{2, 2, 0}, {4, 4, 2}, {3, 4, 3}] -> 25.36030493756205797355706162989199786395542268643984466975436969972011849141149542951927657642100607`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {3, 4, 4}] -> -34.78214831705577178349765855298951607458679998184463580142100008065153146266241317982226571238949603`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {3, 4, 4}] -> 23.80157546113861616022846644417486987697537439205147243815873576672378446496667490746008281425286616`100., mmv[{0, 2, 0}, {4, 4, 2}, {3, 4, 4}] -> 19.62948787376987335331839090997203644014918072781620968145726104080348797148321384925670918834934661`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {3, 4, 4}] -> 18.85108926547090108416267847689504290918147338950324200680560368522814672941831850275271436075812218`100., mmv[{1, 1, 0}, {4, 4, 2}, {3, 4, 4}] -> 15.45480407815113847126925762363786165955490887092776390439543681606156890564319379995125881046511108`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {3, 4, 4}] -> -15.04144494282358990498981406992424821174620587953654789804194603037272668857636221849926085877318638`100., mmv[{2, 0, 0}, {4, 4, 2}, {3, 4, 4}] -> 13.83838409377868144497404748278604701824753233671728603266644291830502573663498924812577101383430566`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {3, 4, 4}] -> -13.29826936141222292021442696539107684625257512714900825013953386015882068586643823260579927421597713`100., mmv[{2, 2, 0}, {4, 4, 2}, {3, 4, 4}] -> -14.39126117777923712357887316379899766605920931841912807257213970215793901942608882835690771893823502`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {4, 2, 2}] -> 24.58727514123232030296789426145471044815216921449380450735397319538551426857438183776681038740112812`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {4, 2, 2}] -> -14.2855705575736577831796393489881587299808290770638168037087073702147376353383734282340367437669032`100., mmv[{0, 2, 0}, {4, 4, 2}, {4, 2, 2}] -> -9.897967144514046501751678018127269593178937339506152949361045234689680031265049073940121511907415036`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {4, 2, 2}] -> -17.74940078532186404435941479833835745927759286084655970611657946695953150257188528088471954040152792`100., mmv[{1, 1, 0}, {4, 4, 2}, {4, 2, 2}] -> -10.29371774859214357475779610892124719618305316493709092701767201335410870825815589190264215133180802`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {4, 2, 2}] -> 6.134028773104466817597936920838836048986910797711987598866539783060957593573542035940318913966130114`100., mmv[{2, 0, 0}, {4, 4, 2}, {4, 2, 2}] -> -15.43706840634986009059442477376954029985126581810010787520480781671198679979313609698396704845809956`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {4, 2, 2}] -> 8.405909419309057287464775801959676407543667598283701750098835024226314839227838361685707414140184083`100., mmv[{2, 2, 0}, {4, 4, 2}, {4, 2, 2}] -> 2.380959861319199594525835334654065593913984279260686835096165842980750328884989770217861952220719766`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {4, 2, 3}] -> 24.560707075271588042729602948430500761768958475289055373557192925190461340721797697676320762305471`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {4, 2, 3}] -> -15.8895094688948069938327404964097094263998087634147836861289588512158182406545334757521371175923593`100., mmv[{0, 2, 0}, {4, 4, 2}, {4, 2, 3}] -> -13.7725796399694322536864883103520428455066873874534540762447467395811793529035063073964324771244377`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {4, 2, 3}] -> -18.44774973105927036163413167667492162959801972241196995021279719849896107961819383357814954096769307`100., mmv[{1, 1, 0}, {4, 4, 2}, {4, 2, 3}] -> -13.84163799619107475953968702255981700633016346995740521331144313049540623905963800862725150528631368`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {4, 2, 3}] -> 13.96218729313551588422530310293982088779467414040244781813178761394494132963945727408763551280703746`100., mmv[{2, 0, 0}, {4, 4, 2}, {4, 2, 3}] -> -18.89868695767497849864237996329927151077184773052736174176135374825045420833004058035673534717284344`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {4, 2, 3}] -> 17.01288260124592044443656064859607851441828273934148008317668775164355880130358940573413469135827359`100., mmv[{2, 2, 0}, {4, 4, 2}, {4, 2, 3}] -> 20.73300704160151112053967303030447874081233383889072543711437307357829999931752095689729718156457237`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {4, 2, 4}] -> -49.14798221650390834569749720988521120992112768978285988091116612057597560929617953544313114970659912`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {4, 2, 4}] -> 30.1750800264684647770123798453978681563806378404786004898376662214305558759929069039861738613592625`100., mmv[{0, 2, 0}, {4, 4, 2}, {4, 2, 4}] -> 23.67054678448347875543816632847931243868562472695960702560579197427085938416855538133655398903185274`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {4, 2, 4}] -> 36.19715051638113440599354647501327908887561258325852965632937666545849258219007911446286908136922099`100., mmv[{1, 1, 0}, {4, 4, 2}, {4, 2, 4}] -> 24.1353557447832183342974831314810642025132166348944961403291151438495149473177939005298936566181217`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {4, 2, 4}] -> -20.09621606623998270182324002377865693678158493811443541699832739700589892321299931002795442677316758`100., mmv[{2, 0, 0}, {4, 4, 2}, {4, 2, 4}] -> 34.335755364024838589236804737068811810623113548627469616966161564962441008123176677340702395630943`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {4, 2, 4}] -> -25.41879202055497773190133645055575492196195033762518183327552277586987364053142776741984210549845767`100., mmv[{2, 2, 0}, {4, 4, 2}, {4, 2, 4}] -> -23.11396690292071071506550836495854433472631811815141227221053891655905032820251072711515913378529213`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {4, 3, 2}] -> -15.46711187217281857772016797180287697390569131761757791311156030224845770658082494754401522456083426`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {4, 3, 2}] -> 4.958456726620835693177591366853860345776937360143710940886216368420693020373952365264090013233207849`100., mmv[{0, 2, 0}, {4, 4, 2}, {4, 3, 2}] -> -3.400595861042798530643670850975349816568926245637416548152433837037831264366902541640672130598917527`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {4, 3, 2}] -> 10.74440831802420725862166525362117441060387311306941032842753141224114156406741100128971046423622636`100., mmv[{1, 1, 0}, {4, 4, 2}, {4, 3, 2}] -> 2.644348512973373232787437821716105702012575690040351968954366352100489417014235545505696079272424484`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {4, 3, 2}] -> 5.623122461617280465349930484729450537087847451333108093189173026290358524713410702162795668818368245`100., mmv[{2, 0, 0}, {4, 4, 2}, {4, 3, 2}] -> 7.945056252291687853585101033027537909839962818426437980141754687819681872242922010741743884654198669`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {4, 3, 2}] -> 0.8239837284788081398958098271521474414459835711431333796591339172876888381837849711553855104135935279`100., mmv[{2, 2, 0}, {4, 4, 2}, {4, 3, 2}] -> 13.55915266863608847501504271783364627606921044463875009661085117902699422439801953939221625748885153`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {4, 3, 3}] -> -34.75570739085356845144577030132640464067470687420457581435707046732436396209263802599170813116845192`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {4, 3, 3}] -> 25.36767004888007711941691278707445311166270422221731600317203153551027192025357908832742609370566159`100., mmv[{0, 2, 0}, {4, 4, 2}, {4, 3, 3}] -> 25.08902957552397169649131025045991935533686345979629848437365616537146042704992262212558899172987717`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {4, 3, 3}] -> 26.22495900923974609509908234895296952882620981159180280619956463884758313478988241003936573247940593`100., mmv[{1, 1, 0}, {4, 4, 2}, {4, 3, 3}] -> 22.0542770250972550811544684516446016819016651801121435812052797737516243932514317237020638016899031`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {4, 3, 3}] -> -25.42551989596432987456132887843115159214926196318663022239727502324333096788155482867443180340833974`100., mmv[{2, 0, 0}, {4, 4, 2}, {4, 3, 3}] -> 26.82830959150795586647385354898928179326056933534451220365303548387072588028529289323717980803114197`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {4, 3, 3}] -> -26.66374914263710096326403094165794740760395235276204977931191436115582036306069374134713323572195976`100., mmv[{2, 2, 0}, {4, 4, 2}, {4, 3, 3}] -> -36.53449492845138964343103617604402779478477480978287406249340637822668608062474680874808057357233734`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {4, 3, 4}] -> 50.22281926302638702916593827312928161458039819182215372746863076957282166867346297353572335572928618`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {4, 3, 4}] -> -30.32612677550091281259450415392831345743964158236102694405824790393096494062753145359151610693886944`100., mmv[{0, 2, 0}, {4, 4, 2}, {4, 3, 4}] -> -21.68843371448117316584763939948456953876793721415888193622122232833362916268302008048491686113095964`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {4, 3, 4}] -> -36.96936732726395335372074760257414393943008292466121313462709605108872469885729341132907619671563228`100., mmv[{1, 1, 0}, {4, 4, 2}, {4, 3, 4}] -> -24.69862553807062831394190627336070738391424087015249555015964612585211381026566726920775988096232758`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {4, 3, 4}] -> 19.8023974343470494092113983937017010550614145118535221292081019969529724431681441265116361345899715`100., mmv[{2, 0, 0}, {4, 4, 2}, {4, 3, 4}] -> -34.77336584379964372005895458201681970310053215377095018379479017169040775252821490397892369268534063`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {4, 3, 4}] -> 25.83976541415829282336822111450579996615796878161891639965278044386813152487690877019174772530836623`100., mmv[{2, 2, 0}, {4, 4, 2}, {4, 3, 4}] -> 22.97534225981530116841599345821038151871556436514412396588255519919969185622672726935586431608348581`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {4, 4, 2}] -> -2.962915369722836215946956469690264402571208700097730921013514611964689181951587505774838697306728761`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {4, 4, 2}] -> 4.71184191665073055805809378243786080718329474388940485169407893209456967859142284161647684370598293`100., mmv[{0, 2, 0}, {4, 4, 2}, {4, 4, 2}] -> 8.386868412252661544815379075797618652788936958024381919567704628601679432898754449433391204478352178`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {4, 4, 2}] -> 3.974102204532756828697571129968536273020548548034092608594745131571682441171050389762264751888912818`100., mmv[{1, 1, 0}, {4, 4, 2}, {4, 4, 2}] -> 4.714101970260266262753851160851249379395738914938308509650221867147937127659735895737810749629305537`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {4, 4, 2}] -> -7.734241338799145103418187564629915043681228104616627171251142371532437935889749100313497816529630204`100., mmv[{2, 0, 0}, {4, 4, 2}, {4, 4, 2}] -> 4.615937376310967536137086413278196048861410574901060367882477319614641336408559562934162191776937997`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {4, 4, 2}] -> -5.491789676497957172367759323468435854199798046287114473073211361414646634504801797632886508540990287`100., mmv[{2, 2, 0}, {4, 4, 2}, {4, 4, 2}] -> -9.331367900349713569253338206047096356004819772961077460410585636167502027208107945148870937848895018`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {4, 4, 3}] -> 6.693304847638137228965314442607389205969527283634829638602362529225515387453454717625745898366929681`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {4, 4, 3}] -> -6.509607526936180831076634576235982544325025999572049386745878349342852968643736709197737336421326784`100., mmv[{0, 2, 0}, {4, 4, 2}, {4, 4, 3}] -> -8.340737681673345348579359637460668632170921392428397033418860890220373528945846757965830557200432138`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {4, 4, 3}] -> -3.533269090637919952796069306070845844192554327603708251800706981949302546499639231398434353791992162`100., mmv[{1, 1, 0}, {4, 4, 2}, {4, 4, 3}] -> -3.81276222119264537507918113674285645081760140869738052485839615189850286565333611186667563097585575`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {4, 4, 3}] -> 5.825949698198886711177064288434637431681667714793971885964220004766555231627091541501109253665316244`100., mmv[{2, 0, 0}, {4, 4, 2}, {4, 4, 3}] -> -2.022017739124182429712921192628591082646139402802079685540458492248474533427224346099114076524992981`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {4, 4, 3}] -> 2.388988817887673100380040550945800648586995040563309845010550421356087140718453252265574884218877431`100., mmv[{2, 2, 0}, {4, 4, 2}, {4, 4, 3}] -> 4.768701269272390609837993986249803687467261900045875089487010469759906057602540900871385706655643236`100.*I, mmv[{0, 0, 0}, {4, 4, 2}, {4, 4, 4}] -> -3.730389477915301013018357972917124803398318583537098717588847917260826205501867211850907201060200921`100.*I, mmv[{0, 1, 0}, {4, 4, 2}, {4, 4, 4}] -> 1.797765610285450273018540793798121737141731255682644535051799417248283290052313867581260492715343854`100., mmv[{0, 2, 0}, {4, 4, 2}, {4, 4, 4}] -> -0.04613073057931619623601943833695002061801556559598488614884373838130590395290769146756064727792003998`100.*I, mmv[{1, 0, 0}, {4, 4, 2}, {4, 4, 4}] -> -0.4408331138948368759015018238976904288279942204303843567940381496223798946714111583638303980969206554`100., mmv[{1, 1, 0}, {4, 4, 2}, {4, 4, 4}] -> -0.9013397490676208876746700241083929285781375062409279847918257152494342620063997838711351186534497868`100.*I, mmv[{1, 2, 0}, {4, 4, 2}, {4, 4, 4}] -> 1.90829164060025839224112327619527761199956038982265528528692236676588270426265755881238856286431396`100., mmv[{2, 0, 0}, {4, 4, 2}, {4, 4, 4}] -> -2.593919637186785106424165220649604966215271172098980682342018827366166802981335216835048115251945016`100.*I, mmv[{2, 1, 0}, {4, 4, 2}, {4, 4, 4}] -> 3.102800858610284071987718772522635205612803005723804628062660940058559493786348545367311624322112856`100., mmv[{2, 2, 0}, {4, 4, 2}, {4, 4, 4}] -> 4.562666631077322959415344219797292668537557872915202370923575166407595969605567044277485231193251781`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {2, 2, 2}] -> 3.584734370193796273253636666491489638323957811151146941848536864134697010164275860136379344532603263`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {2, 2, 2}] -> -0.8434777820710059333307112697982068019004175785246704609498299918125852790380046526993068697498723396`100., mmv[{2, 0, 0}, {6, 2, 2}, {2, 2, 2}] -> -0.7373957997246581479856639563612957299711747840411902223924872777828184587248512529372204169345527786`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {2, 2, 2}] -> 0.8194071365619608152650983243948672864313051780043019535617479915104789804886298860488002456878126181`100., mmv[{4, 0, 0}, {6, 2, 2}, {2, 2, 2}] -> 0.9517102262782775115265518162040455136433797032183175720730569273679915263901088139434025994856241716`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {2, 2, 3}] -> -0.5918472579749829420154380647536058404544218170634427913009391841957700668330881423057687091411279654`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {2, 2, 3}] -> -0.2944684127962707539431079985987360279280561468699302561997045369063485583618543367801072290622307017`100., mmv[{2, 0, 0}, {6, 2, 2}, {2, 2, 3}] -> -0.8115963655729425473251026563482239508810200033599816381332560955272664565565299966768491177584845261`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {2, 2, 3}] -> 1.045447778709008885655859587036557222432418505782901317273855733209239853673896873316525609789650202`100., mmv[{4, 0, 0}, {6, 2, 2}, {2, 2, 3}] -> 1.125053047677621339587887785801788172210666717728598498856630727518301106926323670577067152297929344`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {2, 2, 4}] -> -2.992887112218813331238198601737883797869535994087704150547597679938926943331187717830610635391475298`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {2, 2, 4}] -> 1.137946194867276687273819268396942829828473725394600717149534528718933837399858989479414098812103041`100., mmv[{2, 0, 0}, {6, 2, 2}, {2, 2, 4}] -> 1.548992165297600695310766612709519680852194787401171860525743373310084915281381249614069534693037305`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {2, 2, 4}] -> -1.86485491527096970092095791143142450886372368378720327083560372471971883416252675936532585547746282`100., mmv[{4, 0, 0}, {6, 2, 2}, {2, 2, 4}] -> -2.076763273955898851114439602005833685854046420946916070929687654886292633316432484520469751783553516`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {2, 3, 2}] -> -15.41129304219506106626393942958940784408579579761263906238998472088344158589444527939339214652674463`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {2, 3, 2}] -> 7.470367794401768204838343206837348730053615290595151975623879290841842306101224642221101831676252249`100., mmv[{2, 0, 0}, {6, 2, 2}, {2, 3, 2}] -> 3.788797841569330967044512809744422417701432338293404210311185236239412321794510374099009984838854944`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {2, 3, 2}] -> -1.312141088545718896062771313893522291279603393629445380316366707574867057653797372212753402575149457`100., mmv[{4, 0, 0}, {6, 2, 2}, {2, 3, 2}] -> 1.665369871470892994234627136727405770823153415789218425086581021536485259667853364805862360145114612`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {2, 3, 3}] -> -15.76088831366083235066189379681053140333784254773984010231944733514551523738742776858488639055202218`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {2, 3, 3}] -> 9.106492337445337889447827576218947560465995151642173985087873670847128957866074545349309176211034036`100., mmv[{2, 0, 0}, {6, 2, 2}, {2, 3, 3}] -> 6.591300476951696930261986917562108945503731013040722557919527105599307638859572515101277138478699563`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {2, 3, 3}] -> -6.199718846502522788450732248925399350473826357489864288713685559640552594133744206304783563286180025`100., mmv[{4, 0, 0}, {6, 2, 2}, {2, 3, 3}] -> -7.683274146850824248232500207943350266306721519023009183929005751908797225310975265231221441405605091`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {2, 3, 4}] -> 31.17218135585589341692583322639993924742363834535247916470943205602895682328187304797827853707876681`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {2, 3, 4}] -> -16.57686013184710609428617078305629629051961044223732596071175296168897126396729918757041100788728629`100., mmv[{2, 0, 0}, {6, 2, 2}, {2, 3, 4}] -> -10.38009831852102789730649972730653136320516335133412676823071234183871996065408288920028712331755451`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {2, 3, 4}] -> 7.511859935048241684513503562818921641753429751119309669030052267215419651787541578517536965861329482`100., mmv[{4, 0, 0}, {6, 2, 2}, {2, 3, 4}] -> 6.017904275379931253997873071215944495483568103233790758842424730372311965643121900425359081260490479`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {2, 4, 2}] -> 11.82655867200126479301030276309791820576183798646149212054144785674874457573016941925701280199414136`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {2, 4, 2}] -> -6.62689001233076227150763193703914192815319771207048151467404929902925702706321998952179496192637991`100., mmv[{2, 0, 0}, {6, 2, 2}, {2, 4, 2}] -> -3.051402041844672819058848853383126687730257554252213987918697958456593863069659121161789567904302166`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {2, 4, 2}] -> 0.4927339519837580807976729894986550048482982156251434267546187160643880771651674861639531568873368393`100., mmv[{4, 0, 0}, {6, 2, 2}, {2, 4, 2}] -> -2.617080097749170505761178952931451284466533119007535997159637948904476786057962178749264959630738784`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {2, 4, 3}] -> 16.35273557163581529267733186156413724379226436480328289362038651934128530422051591089065509969315015`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {2, 4, 3}] -> -8.812023924649067135504719577620211532537939004772243728888169133940780399504220208569201947148803334`100., mmv[{2, 0, 0}, {6, 2, 2}, {2, 4, 3}] -> -5.779704111378754382936884261213884994622711009680740919786271010072041182303042518424428020720215037`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {2, 4, 3}] -> 5.154271067793513902794872661888842128041407851706962971439829826431312740459847332988257953496529823`100., mmv[{4, 0, 0}, {6, 2, 2}, {2, 4, 3}] -> 6.558221099173202908644612422141562094096054801294410685072375024390496118384651594654154289107675747`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {2, 4, 4}] -> -28.17929424363708008568763462466205544955410235126477501416183437609002987995068533014766790168729152`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {2, 4, 4}] -> 15.43891393697982940701235151465935346069113671684272524356221843297003742656744019809099690907518324`100., mmv[{2, 0, 0}, {6, 2, 2}, {2, 4, 4}] -> 8.831106153223427201995733114597011682352968563932954907704968968528635045372701639586217588624517203`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {2, 4, 4}] -> -5.647005019777271983592545651387497132889706067332106398194448542495700817625014819152211110383866662`100., mmv[{4, 0, 0}, {6, 2, 2}, {2, 4, 4}] -> -3.941141001424032402883433469210110809629521682286874687912737075486019332326689415904889329476936963`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {3, 2, 2}] -> 6.016111331324844588508806966108777989608422519140840009330009423143266600054217278869653605877412462`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {3, 2, 2}] -> -4.4022632363910219932457953248681624497915637866340151848766905913798090560665922954319212198625321`100., mmv[{2, 0, 0}, {6, 2, 2}, {3, 2, 2}] -> -2.123080502124993958416185444599626674503666486912797704677460210313392992012122672859568495197273865`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {3, 2, 2}] -> -0.2612569153662123522306589843570251776859475283008960997958575009953537659871935399433369996794314253`100., mmv[{4, 0, 0}, {6, 2, 2}, {3, 2, 2}] -> -4.893245557429892608819161568717060085316455684853320915479605598923745694469367440362492881105205693`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {3, 2, 3}] -> 15.73811091657004706948102369850806124615004579123991541441317383116364147146429386194069268665664195`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {3, 2, 3}] -> -10.50745923656155035262259129209423725375878252206464548684632474133357648888630818797140757992810376`100., mmv[{2, 0, 0}, {6, 2, 2}, {3, 2, 3}] -> -9.37088239160436062647310844726319771841600238670120418260174396191883915048482295116176770649399352`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {3, 2, 3}] -> 11.89876313953449122344585401408640938552481902807320257151852649024375755185465459771540477158111479`100., mmv[{4, 0, 0}, {6, 2, 2}, {3, 2, 3}] -> 20.53754800034465384526491547952270125846913737389063912786088136181456472399027783721658471666980762`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {3, 2, 4}] -> -21.75422224789489165798983066461683923575846831038075542374318325430690807151851114081034629253405441`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {3, 2, 4}] -> 14.90972247295257234586838661696239970355034630869866067172301533271338554495290048340332879979063586`100., mmv[{2, 0, 0}, {6, 2, 2}, {3, 2, 4}] -> 11.49396289372935458488929389186282439291966887361400188727920417223223214249694562402133620169126739`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {3, 2, 4}] -> -11.63750622416827887121519502972938420783887149977230647172266898924840378586746105777206777190168337`100., mmv[{4, 0, 0}, {6, 2, 2}, {3, 2, 4}] -> -15.64430244291476123644575391080564117315268168903731821238127576289081902952091039685409183556460192`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {3, 3, 2}] -> 1.84968081010469391899226447068629430387178982143024256083647714514061711904145745531995328817335914`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {3, 3, 2}] -> 1.038383678327188457466072686938698865645556982408977184583552088727528228083982115490685402782016604`100., mmv[{2, 0, 0}, {6, 2, 2}, {3, 3, 2}] -> 2.478507790574762845897144788175488778073906613670749423976113384257892482443031171200813508833111987`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {3, 3, 2}] -> -3.907787770996705219713723722784024958709613255569423532705862513036710208419858883829689667888612365`100., mmv[{4, 0, 0}, {6, 2, 2}, {3, 3, 2}] -> -5.95201413143784454625187684437684483756068872088140223894777422938588491827812819172990787658887512`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {3, 3, 3}] -> 4.79943708377460677578389178101464001231909158265072371344770753065092325252598397527589203001316567`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {3, 3, 3}] -> -1.673009865113321260276376493360428473023899587868625564041483937960753269578272411765766870785298032`100., mmv[{2, 0, 0}, {6, 2, 2}, {3, 3, 3}] -> 0, mmv[{3, 0, 0}, {6, 2, 2}, {3, 3, 3}] -> -1.673009865113321260276376493360428473023899587868625564041483937960753269578272411765766870785298032`100., mmv[{4, 0, 0}, {6, 2, 2}, {3, 3, 3}] -> -4.79943708377460677578389178101464001231909158265072371344770753065092325252598397527589203001316567`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {3, 3, 4}] -> -6.64911789387930069477615625170093431619088140408096627428418467579154037156744143059584531818652481`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {3, 3, 4}] -> 0.6346261867861328028103038064217296073783426054596483794579318492332250414942902962750814680032814276`100., mmv[{2, 0, 0}, {6, 2, 2}, {3, 3, 4}] -> -2.478507790574762845897144788175488778073906613670749423976113384257892482443031171200813508833111987`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {3, 3, 4}] -> 5.580797636110026479990100216144453431733512843438049096747346450997463477998131295595456538673910396`100., mmv[{4, 0, 0}, {6, 2, 2}, {3, 3, 4}] -> 10.75145121521245132203576862539148484987978030353212595239548176003680817080411216700579990660204079`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {3, 4, 2}] -> -7.865792141429538507501071436795072293480212340571082570166486568283883719095674734189606894050771602`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {3, 4, 2}] -> 3.363879558063833535779722637929463584146006804225038000293138502652280827982610179941235817080515496`100., mmv[{2, 0, 0}, {6, 2, 2}, {3, 4, 2}] -> -0.3554272884497688874809593435758621035702401267579517192986531739444994904309084983412450136358381219`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {3, 4, 2}] -> 4.16904468636291757194438270714105013639556078387031963250172001403206397440705242377302666756804379`100., mmv[{4, 0, 0}, {6, 2, 2}, {3, 4, 2}] -> 10.84525968886773715507103841309390492287714440573472315442737982830963061274749563209240075769408081`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {3, 4, 3}] -> -20.53754800034465384526491547952270125846913737389063912786088136181456472399027783721658471666980762`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {3, 4, 3}] -> 12.18046910167487161289896778545466572678268210993327105088780867929432975846458059973717445071340179`100., mmv[{2, 0, 0}, {6, 2, 2}, {3, 4, 3}] -> 9.37088239160436062647310844726319771841600238670120418260174396191883915048482295116176770649399352`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {3, 4, 3}] -> -10.22575327442116996316947752072598091250091944020457700747704255228300428227638218594963790079581676`100., mmv[{4, 0, 0}, {6, 2, 2}, {3, 4, 3}] -> -15.73811091657004706948102369850806124615004579123991541441317383116364147146429386194069268665664195`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {3, 4, 4}] -> 28.40334014177419235276598691631777355194934971446172169802736793009844844308595257140619161072057922`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {3, 4, 4}] -> -15.54434865973870514867869042338412931092868891415830905118094718194661058644719077967841026779391729`100., mmv[{2, 0, 0}, {6, 2, 2}, {3, 4, 4}] -> -9.015455103154591738992149103687335614845762259943252463303090787974339660053914452820522692858155398`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {3, 4, 4}] -> 6.056708588058252391225094813584930776105358656334257374975322538250940307869329762176611233227772971`100., mmv[{4, 0, 0}, {6, 2, 2}, {3, 4, 4}] -> 4.892851227702309914409985285414156323272901385505192259985794002854010858716798229848291928962561134`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {4, 2, 2}] -> -11.74023899057203234228583127058735527702397186557724093274705784000479626755486030914051272690523989`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {4, 2, 2}] -> 4.262277656090129363207915680215392214542055022965479541030573089906469392356318094967852525092900032`100., mmv[{2, 0, 0}, {6, 2, 2}, {4, 2, 2}] -> 1.692486203305873178506659781962605730161423711101434519653501879835258071497720752804495302406377342`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {4, 2, 2}] -> 0.567882435767444849920700895056279425784184032357093033953912374110740618018874380162565668910679492`100., mmv[{4, 0, 0}, {6, 2, 2}, {4, 2, 2}] -> 5.086665677830948719315374240359930800454039133462744966094447164034753528729865359167758475388021626`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {4, 2, 3}] -> -8.767304686361630627503296313923561496377115513098472166820785542045822116168102669928840058296623919`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {4, 2, 3}] -> 5.717682992074274681701100204625354810557134015427099930178394204532457153679699337031797311761103817`100., mmv[{2, 0, 0}, {6, 2, 2}, {4, 2, 3}] -> 5.779704111378754382936884261213884994622711009680740919786271010072041182303042518424428020720215037`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {4, 2, 3}] -> -8.490074253631489547558303838913632856814666911217879752466132346454412163378590491972893742426189623`100., mmv[{4, 0, 0}, {6, 2, 2}, {4, 2, 3}] -> -16.35273557163581529267733186156413724379226436480328289362038651934128530422051591089065509969315015`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {4, 2, 4}] -> 20.50754367693366296978912758451091677340108737867571309956784338205061838372296297906935278520186381`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {4, 2, 4}] -> -9.979960648164404044909015884840747025099189038392579471208967294438926546036017431999649836854003849`100., mmv[{2, 0, 0}, {6, 2, 2}, {4, 2, 4}] -> -7.472190314684627561443544043176490724784134720782175439439772889907299253800763271228923323126592379`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {4, 2, 4}] -> 7.922191817864044697637602943857353431030482878860786718512219972343671545359716111810328073515510131`100., mmv[{4, 0, 0}, {6, 2, 2}, {4, 2, 4}] -> 11.26606989380486657336195762120420644333822523134053792752593935530653177549065055172289662430512852`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {4, 3, 2}] -> 7.100141870835650967779603072088989219678816513216302992221789213280291490911344683567272222768431289`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {4, 3, 2}] -> -4.060212962263666516534042925220888145124380208239786470187516737745053279322821626623003663107087961`100., mmv[{2, 0, 0}, {6, 2, 2}, {4, 3, 2}] -> -2.60326703300941375081965977616246555664937481098690562161607910622053129699879843634793895581147891`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {4, 3, 2}] -> 1.268703643628566789710110653232439855350379759668188206688785286419637403747088288214848251154460628`100., mmv[{4, 0, 0}, {6, 2, 2}, {4, 3, 2}] -> -1.400096493439068009360533429320393517798282138648517364956042938062858113728810515977740257721838726`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {4, 3, 3}] -> 7.683274146850824248232500207943350266306721519023009183929005751908797225310975265231221441405605091`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {4, 3, 3}] -> -6.199718846502522788450732248925399350473826357489864288713685559640552594133744206304783563286180025`100., mmv[{2, 0, 0}, {6, 2, 2}, {4, 3, 3}] -> -6.591300476951696930261986917562108945503731013040722557919527105599307638859572515101277138478699563`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {4, 3, 3}] -> 9.106492337445337889447827576218947560465995151642173985087873670847128957866074545349309176211034036`100., mmv[{4, 0, 0}, {6, 2, 2}, {4, 3, 3}] -> 15.76088831366083235066189379681053140333784254773984010231944733514551523738742776858488639055202218`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {4, 3, 4}] -> -14.78341601768647521601210328003233948598553803223931217615079496518908871622231994879849366417403638`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {4, 3, 4}] -> 10.25993180876618930498477517414628749559820656572965075890120229738560587345656583292778722639326799`100., mmv[{2, 0, 0}, {6, 2, 2}, {4, 3, 4}] -> 9.194567509961110681081646693724574502153105824027628179535606211819838935858370951449216094290178474`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {4, 3, 4}] -> -10.37519598107390467915793822945138741581637491131036219177665895726676636161316283356415742736549466`100., mmv[{4, 0, 0}, {6, 2, 2}, {4, 3, 4}] -> -14.36079182022176434130136036749013788553956040909132273736340439708265712365861725260714613283018346`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {4, 4, 2}] -> 4.640097119736381374506228198498366057345155352360937940525268626724504776643515625573240504136808604`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {4, 4, 2}] -> -0.2020646938264628466738727549945040694176748147256930708430563521614161130334964683448488619858120708`100., mmv[{2, 0, 0}, {6, 2, 2}, {4, 4, 2}] -> 0.9107808297035405723129999941998598264879510998854711019625772263852732255010776835434436534051015684`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {4, 4, 2}] -> -1.83658607939601163963081154828871928113456379202528124064269766053037802176596266837741392006514012`100., mmv[{4, 0, 0}, {6, 2, 2}, {4, 4, 2}] -> -3.6865691843918807099548408110395372826557569948142276011384042259718954150010548431900182176661829`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {4, 4, 3}] -> 1.084030539510806379270796105980211230070393994075462982891779790137024890857127404697618616891018827`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {4, 4, 3}] -> 0.4820358544282481067496320443000445399166923420627643585352913551080954404540448692729862515250762073`100., mmv[{2, 0, 0}, {6, 2, 2}, {4, 4, 3}] -> 0.8115963655729425473251026563482239508810200033599816381332560955272664565565299966768491177584845261`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {4, 4, 3}] -> -0.6164180838138483418895237373053147036513282404242942326217413243927167944874840533764154337848444127`100., mmv[{4, 0, 0}, {6, 2, 2}, {4, 4, 3}] -> 0.5918472579749829420154380647536058404544218170634427913009391841957700668330881423057687091411279654`100.*I, mmv[{0, 0, 0}, {6, 2, 2}, {4, 4, 4}] -> -5.724127659247187753777024304478577287415549346436400923417048416861529667500643030270859121027827431`100.*I, mmv[{1, 0, 0}, {6, 2, 2}, {4, 4, 4}] -> -0.2799711606017852600757592893055404704990175273370712876922350029466793274205484009281373895392641365`100., mmv[{2, 0, 0}, {6, 2, 2}, {4, 4, 4}] -> -1.722377195276483119638102650548083777368971103245452740095833321912539682057607680220292771163586095`100.*I, mmv[{3, 0, 0}, {6, 2, 2}, {4, 4, 4}] -> 2.453004163209859981520335285594033984785892032449575473264438984923094816253446721753829353849984533`100., mmv[{4, 0, 0}, {6, 2, 2}, {4, 4, 4}] -> 3.094721926416897767939402746285931442201335177750784809837465041776125348167966700884249508525054935`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {2, 2, 2}] -> 5.092956299426420622794063288894613221912137461007706545381839069814680687765669662519408663924284365`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {2, 2, 2}] -> -4.817304032195597318821035767201993568501731070976393329288585333677735253759038556132175950316632464`100., mmv[{0, 0, 2}, {2, 2, 8}, {2, 2, 2}] -> -4.321383001421856127709816109836605037013544882262205325107481840028204570309539719710636527543850081`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {2, 2, 2}] -> 4.091638020205052004239641070123050104924959253680222622166574972556455744336760132087772015023207731`100., mmv[{0, 0, 4}, {2, 2, 8}, {2, 2, 2}] -> 4.107964482507408687002004522224111173863509057742661396162265025608720279126537020912603374157054628`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {2, 2, 2}] -> -3.936638883522627262868180326307899937918690904652092972133274993591834737173423803173760844417982987`100., mmv[{0, 0, 6}, {2, 2, 8}, {2, 2, 2}] -> -0.14007263663876741609534459956415227725115619229603088787309751843809416327225569448960121934837352`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {2, 2, 3}] -> 3.92831720912469293455167968396292065455058443590412312601723794431239991681519827812284626325003917`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {2, 2, 3}] -> -3.676173891930099548775510210635175063266721277712310767687345308196262050699904090672570400810460025`100., mmv[{0, 0, 2}, {2, 2, 8}, {2, 2, 3}] -> -3.76695451940398666817471888930620003841708435138722753102554896588789686971667676076653085488134464`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {2, 2, 3}] -> 4.955791680629399762129204844399968619231579395319928422958421826655202428965250359431516012670388689`100., mmv[{0, 0, 4}, {2, 2, 8}, {2, 2, 3}] -> 8.616598056341091650704027582299345074703728175417614709403713236971925442196522378288625910758723802`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {2, 2, 3}] -> -18.58817230652858302265715608265761230187447842395502346084614574395365292654984512614686898650334202`100., mmv[{0, 0, 6}, {2, 2, 8}, {2, 2, 3}] -> -45.06073486574742982820069612763303218855520314790450900740739709446521083808144606715336909042026058`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {2, 2, 4}] -> -4.908855663427999538224798085287602381435094416570428573439234539178807454487092826316073672691147395`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {2, 2, 4}] -> 4.366406037879393831099220160236976488473786661146596752069431986926781261881506863714463941895762372`100., mmv[{0, 0, 2}, {2, 2, 8}, {2, 2, 4}] -> 4.270102972803541470182830924075764942820822281623033892817946196807214571827962074113975465008658905`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {2, 2, 4}] -> -5.36297514501336631085669580747655184497083706999279252356838056574472411969566941342754949536720396`100., mmv[{0, 0, 4}, {2, 2, 8}, {2, 2, 4}] -> -8.99107064519987369654896829396295474303667498395485175771367991539081242022428249919019871897097753`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {2, 2, 4}] -> 18.97684389799668834056522400522183873475815905207152231180962338120807460398844382950968219861160427`100., mmv[{0, 0, 6}, {2, 2, 8}, {2, 2, 4}] -> 45.4872531273875337301585205147478633019957805350086696635344537896179739577585604634143489445456899`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {2, 3, 2}] -> 14.99635152298743355418049179828277755561802453586437315632991838008968251803032956687803347494470415`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {2, 3, 2}] -> -7.301429615255175301194519512949871750422801339083454530706682666842951908472929978040631850846792481`100., mmv[{0, 0, 2}, {2, 2, 8}, {2, 3, 2}] -> -5.205689674978737095202846504814154909644429451299572182522177554947660911479986089974386879147976152`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {2, 3, 2}] -> 5.947375866944685724069803743280649776601961641253666191091162483458122012798488732871167007047555162`100., mmv[{0, 0, 4}, {2, 2, 8}, {2, 3, 2}] -> 9.716765533372970589060101321782762945657123172294181750062912842895354844067649957451352358506806774`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {2, 3, 2}] -> -19.61070447828331932254042680158345685861235814118758660690817872624436226986112011043898235733892669`100., mmv[{0, 0, 6}, {2, 2, 8}, {2, 3, 2}] -> -45.28757224346470041796511754077173008594149530746133900118359003032294852853330799898035929972650554`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {2, 3, 3}] -> -11.13856327188390022858787868123169781925949187863599628220652453049001591582028822000353098850110153`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {2, 3, 3}] -> 8.803597988721114432871546502892304372857253152163335958520722958357931365434842290520059433544581616`100., mmv[{0, 0, 2}, {2, 2, 8}, {2, 3, 3}] -> 8.546175981377862022883652406063293209043707679184248779861725771697519627521513945207514017820256108`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {2, 3, 3}] -> -10.69762753390048375699623700784226958805788681894628682631392576500453247893306120277273435404899644`100., mmv[{0, 0, 4}, {2, 2, 8}, {2, 3, 3}] -> -17.06641204730983700746743268034787558175042289283852820706507776808161253197838280570941978020934189`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {2, 3, 3}] -> 33.36479840103806468199707811552884005029736851328356637944589213181638136475293679951208446707892361`100., mmv[{0, 0, 6}, {2, 2, 8}, {2, 3, 3}] -> 77.20417734897996667402992169993891632045139433502381221598088687673937925089369272462827762789409097`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {2, 3, 4}] -> -8.186106111646423814383394180133348119000567445405062710705250848332321964272483939655389003092249317`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {2, 3, 4}] -> 5.020433779877517437125699785475343661421275265671583549215472232723579283641342184079518985818090758`100., mmv[{0, 0, 2}, {2, 2, 8}, {2, 3, 4}] -> 4.446040052808823150894084376268844091052866039626580928012693276225585817127361069343751045901855693`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {2, 3, 4}] -> -5.205805907093805984466535468008242215634080543694558103690634147095122548375821908354200235246749916`100., mmv[{0, 0, 4}, {2, 2, 8}, {2, 3, 4}] -> -7.41420668947637229241563066083478290132993610961272317062567557080776722876761011515111513907585434`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {2, 3, 4}] -> 12.24648634667939424120758027705760895189625095826537075640995097166828256869051250087547375104242571`100., mmv[{0, 0, 6}, {2, 2, 8}, {2, 3, 4}] -> 22.545984522393563237499010592396341238718150893558240511661169703506258793587265690568529580375099`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {2, 4, 2}] -> -20.08930782241385417697455508717739077753016199687207970171175744990436320579599922939744213886898852`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {2, 4, 2}] -> 12.11873364745077262001555528015186531892453241005984785999526800052068716223196853417280780116342495`100., mmv[{0, 0, 2}, {2, 2, 8}, {2, 4, 2}] -> 9.527072676400593222912662614650759946657974333561777507629659394975865481789525809685023406691826232`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {2, 4, 2}] -> -10.03901388714973772830944481340369988152692089493388881325773745601457775713524886495893902207076289`100., mmv[{0, 0, 4}, {2, 2, 8}, {2, 4, 2}] -> -13.8247300158803792760621058440068741195206322300368431462251778685040751231941869783639557326638614`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {2, 4, 2}] -> 23.54734336180594658540860712789135679653104904583967957904145371983619700703454391361274320175690967`100., mmv[{0, 0, 6}, {2, 2, 8}, {2, 4, 2}] -> 45.42764488010346783406046214033588236319265149975736988905668754876104269180556369346996051907487906`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {2, 4, 3}] -> 7.210246062759207294036198997268777164708907442731873156189286586177615999005089941880684725251062357`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {2, 4, 3}] -> -5.127424096791014884096036292257129309590531874451025190833377650161669314734938199847489032734121592`100., mmv[{0, 0, 2}, {2, 2, 8}, {2, 4, 3}] -> -4.779221461973875354708933516757093170626623327797021248836176805809622757804837184440983162938911468`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {2, 4, 3}] -> 5.741835853271083994867032163442300968826307423626358403355503938349330049967810843341218341378607748`100., mmv[{0, 0, 4}, {2, 2, 8}, {2, 4, 3}] -> 8.449813990968745356763405098048530507046694717420913497661364531109687089781860427420793869450618089`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {2, 4, 3}] -> -14.77662609450948165933992203287122774842289008932854291859974638786272843820309167336521548057558159`100., mmv[{0, 0, 6}, {2, 2, 8}, {2, 4, 3}] -> -32.14344248323253684582922557230588413189619118711930320857348978227416841281224665747490853747383039`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {2, 4, 4}] -> 13.09496177507442335260819226542095050043566186197549128414448538751112941875957676597146267578339671`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {2, 4, 4}] -> -9.38683981775691126822491994571232014989506192681818030128490421965036054552284904779398292771385313`100., mmv[{0, 0, 2}, {2, 2, 8}, {2, 4, 4}] -> -8.716143025612364621076915300344609033873688321249614820830639473032800388955323143457726510910514599`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {2, 4, 4}] -> 10.56878105210717229532323127548479406060491761368735062725901471283984666807149132178174973061395388`100., mmv[{0, 0, 4}, {2, 2, 8}, {2, 4, 4}] -> 16.40527733467624598896459895479773764436661109356757492833935548619857964899189261434131385804683187`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {2, 4, 4}] -> -31.22333024467608258177280428227944768665441001033689306821957435287635717267895633038515594965402998`100., mmv[{0, 0, 6}, {2, 2, 8}, {2, 4, 4}] -> -68.0332376497810969676575311071442045407139314285669101751956234931242327513458261539828785249207889`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {3, 2, 2}] -> -40.73606890481444724235677033179501328051697865390062818306399500334739309201050479328016786089331242`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {3, 2, 2}] -> 18.64173428867157159745425621071136571865160657507661654515844882129429948439565951694327386104542837`100., mmv[{0, 0, 2}, {2, 2, 8}, {3, 2, 2}] -> 10.41371591293573325544554756817998295103946215697178215537988863149638800054773067991614892665077223`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {3, 2, 2}] -> -7.364271935202179153641491217818095527219802292112562957273811418868080415994329717206690162209928787`100., mmv[{0, 0, 4}, {2, 2, 8}, {3, 2, 2}] -> -6.703549212014145413044467161266349416258736600306389373661050549355529580510181890067948070401257538`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {3, 2, 2}] -> 7.72717203212211238176052435682759732526369844735575132882541365452322935330387553416096844957634208`100., mmv[{0, 0, 6}, {2, 2, 8}, {3, 2, 2}] -> 10.50327358461394605763162245562069097931140549463411038714901104240209367728690762096515710125841468`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {3, 2, 3}] -> -16.25807546914958741558247619859207828305338867433404003194967025767336802438149505737665507535019592`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {3, 2, 3}] -> 8.326716244607188634071976759422579293267345160432535526182881724733182495014123666466030069864430499`100., mmv[{0, 0, 2}, {2, 2, 8}, {3, 2, 3}] -> 4.992603670447660819025767757941485273286539068776150994617276252523793677842738302776848615734352667`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {3, 2, 3}] -> -3.897334965141015529741630529659454045658644261326172101622995765746636742139888502431734716040848087`100., mmv[{0, 0, 4}, {2, 2, 8}, {3, 2, 3}] -> -4.605281062255004266447266304399853569246597029329784740236306825975639094708602618958553342348988325`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {3, 2, 3}] -> 8.433560641472493471229974657632721937502561894514178667882287934032945641897667835560346647839348459`100., mmv[{0, 0, 6}, {2, 2, 8}, {3, 2, 3}] -> 20.43695137981304810967709792436880747917438829267968510699486440993217028697940808805976673839583063`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {3, 2, 4}] -> 31.01335496553892167902181957553350203133843918135115127413324825596477634390333099569518400268674488`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {3, 2, 4}] -> -15.26871581701044508961505953612931835952477502091455420240561016374378008018674798890129106682022027`100., mmv[{0, 0, 2}, {2, 2, 8}, {3, 2, 4}] -> -9.340528574732442566573967373343801092294599316956415294140523333516001641473430598491859635408332323`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {3, 2, 4}] -> 7.676438421723195356636814589987225786177519566447659041892599084499276572044457654114332858208790132`100., mmv[{0, 0, 4}, {2, 2, 8}, {3, 2, 4}] -> 9.083045839092856126669131895428732530464601479953153166210571800140119033048945011720678803130412459`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {3, 2, 4}] -> -15.2788327232831744412882229824746717764372903133903738358860925283220518880349825370637805209820136`100., mmv[{0, 0, 6}, {2, 2, 8}, {3, 2, 4}] -> -33.23643569728915717038429677538844276040326569899164623774574403819306310802397878709965839163993984`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {3, 3, 2}] -> 7.499633207525290071972473556406570520113712954908981945318250965154329983986526006180509469253372575`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {3, 3, 2}] -> -3.507006594413537967426407777749530057939339597218556001502197432412811606608815285711352641207624499`100., mmv[{0, 0, 2}, {2, 2, 8}, {3, 3, 2}] -> -1.330670073842877128776415672751250420574860677018628989169316831356268967498785668195470123520359767`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {3, 3, 2}] -> -0.365125084687755451133511019115097531486663350143221219513254284375603429816318764300850989169358421`100., mmv[{0, 0, 4}, {2, 2, 8}, {3, 3, 2}] -> -2.636979362718297153529500212077451676035862716650025920479472784160472060963248708423911565007074785`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {3, 3, 2}] -> 7.262340291152122386037559489620601060043843860964945869884879301554457957027104487191095221276971832`100., mmv[{0, 0, 6}, {2, 2, 8}, {3, 3, 2}] -> 18.89893164476780493008674571143723325778728730004196543741075946332005446281564877791694873634445639`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {3, 3, 3}] -> 36.69502684896263552525957412296088576222777696701372513894453466760553831136090314543642181374602655`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {3, 3, 3}] -> -16.62067513921157694439346357221474124366129069864978569221751105493308175198390751825176301972032578`100., mmv[{0, 0, 2}, {2, 2, 8}, {3, 3, 3}] -> -9.597884732702665085473034062341338842533136098105935734853583078499432772551340921735401958083340992`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {3, 3, 3}] -> 7.841008703677927901604175250396629454780116338984453696278649822894629848825193978832526688605881115`100., mmv[{0, 0, 4}, {2, 2, 8}, {3, 3, 3}] -> 9.597884732702665085473034062341338842533136098105935734853583078499432772551340921735401958083340992`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {3, 3, 3}] -> -16.62067513921157694439346357221474124366129069864978569221751105493308175198390751825176301972032578`100., mmv[{0, 0, 6}, {2, 2, 8}, {3, 3, 3}] -> -36.69502684896263552525957412296088576222777696701372513894453466760553831136090314543642181374602655`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {3, 3, 4}] -> -18.89893164476780493008674571143723325778728730004196543741075946332005446281564877791694873634445639`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {3, 3, 4}] -> 7.262340291152122386037559489620601060043843860964945869884879301554457957027104487191095221276971832`100., mmv[{0, 0, 2}, {2, 2, 8}, {3, 3, 4}] -> 2.636979362718297153529500212077451676035862716650025920479472784160472060963248708423911565007074785`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {3, 3, 4}] -> -0.365125084687755451133511019115097531486663350143221219513254284375603429816318764300850989169358421`100., mmv[{0, 0, 4}, {2, 2, 8}, {3, 3, 4}] -> 1.330670073842877128776415672751250420574860677018628989169316831356268967498785668195470123520359767`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {3, 3, 4}] -> -3.507006594413537967426407777749530057939339597218556001502197432412811606608815285711352641207624499`100., mmv[{0, 0, 6}, {2, 2, 8}, {3, 3, 4}] -> -7.499633207525290071972473556406570520113712954908981945318250965154329983986526006180509469253372575`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {3, 4, 2}] -> 33.23643569728915717038429677538844276040326569899164623774574403819306310802397878709965839163993984`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {3, 4, 2}] -> -15.13472769425803363002784843296183566071226697785806054365625138888148787778684423123192121983780387`100., mmv[{0, 0, 2}, {2, 2, 8}, {3, 4, 2}] -> -9.083045839092856126669131895428732530464601479953153166210571800140119033048945011720678803130412459`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {3, 4, 2}] -> 7.729397019889934604775002236933193058706465642255784176787065703243683845810648481507541151379287208`100., mmv[{0, 0, 4}, {2, 2, 8}, {3, 4, 2}] -> 9.340528574732442566573967373343801092294599316956415294140523333516001641473430598491859635408332323`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {3, 4, 2}] -> -14.98951232327423476779808384644819838530754230832069719871029295607768731033098002135206367085331391`100., mmv[{0, 0, 6}, {2, 2, 8}, {3, 4, 2}] -> -29.40220522938175098771836816705792423709869279467607582455977050572214814010255639888210583760287107`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {3, 4, 3}] -> -20.43695137981304810967709792436880747917438829267968510699486440993217028697940808805976673839583063`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {3, 4, 3}] -> 8.293958894604388310321486812792161950393945538217250166034629330199899256969783851785732949855895281`100., mmv[{0, 0, 2}, {2, 2, 8}, {3, 4, 3}] -> 4.605281062255004266447266304399853569246597029329784740236306825975639094708602618958553342348988325`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {3, 4, 3}] -> -3.943673738536912371862544720737175409121472077658281594655654057147993106685305476400791972565033029`100., mmv[{0, 0, 4}, {2, 2, 8}, {3, 4, 3}] -> -4.992603670447660819025767757941485273286539068776150994617276252523793677842738302776848615734352667`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {3, 4, 3}] -> 8.187114497739083473163488914582019306158728804135607024335223120900136110086239682691416371880977321`100., mmv[{0, 0, 6}, {2, 2, 8}, {3, 4, 3}] -> 16.25807546914958741558247619859207828305338867433404003194967025767336802438149505737665507535019592`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {3, 4, 4}] -> -12.11442332077111674893507386409626877355115188130918583672248879264472188108768221777823526634228849`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {3, 4, 4}] -> 8.006375525858322703577500046508717299480931159949608332520730862189322123159643501710195845543248436`100., mmv[{0, 0, 2}, {2, 2, 8}, {3, 4, 4}] -> 6.703549212014145413044467161266349416258736600306389373661050549355529580510181890067948070401257538`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {3, 4, 4}] -> -7.311313337035439905503303570872128254690856216304437822379344800123673142228138889813481869039431711`100., mmv[{0, 0, 4}, {2, 2, 8}, {3, 4, 4}] -> -10.41371591293573325544554756817998295103946215697178215537988863149638800054773067991614892665077223`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {3, 4, 4}] -> 18.7858393176967124087146307602242018343766299106089298373882899607348634946437978227751331621896381`100., mmv[{0, 0, 6}, {2, 2, 8}, {3, 4, 4}] -> 40.73606890481444724235677033179501328051697865390062818306399500334739309201050479328016786089331242`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {4, 2, 2}] -> 35.64311260538802661956270704290040005860484119289292163768215593353271240424483513076075919696902805`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {4, 2, 2}] -> -13.82443025647597427863322044350937215014987550410022321586986348761656423063662096081109791072879591`100., mmv[{0, 0, 2}, {2, 2, 8}, {4, 2, 2}] -> -6.092332911513877127735731458343377914025917274709576830272406791468183430238190960205512399106922146`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {4, 2, 2}] -> 3.272633914997127149401850147695045422294843038432340335107236446311624671657569585118918147186721056`100., mmv[{0, 0, 4}, {2, 2, 8}, {4, 2, 2}] -> 2.59558472950673672604246263904223824239522754256372797749878552374680930138364486915534469624420291`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {4, 2, 2}] -> -3.790533148599485118892344030519697387345007542703658356692138660931394616130451730987207605158359093`100., mmv[{0, 0, 6}, {2, 2, 8}, {4, 2, 2}] -> -10.36320094797517864153627785605653870206024930233807949927591352396399951401465192647555588191004116`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {4, 2, 3}] -> 12.32975826002489448103079651462915762850280423842991690593243231336096810756629677925380881210015675`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {4, 2, 3}] -> -4.650542352677089085296466548787404230000623882720224758495536416536920444314219575793459669053970474`100., mmv[{0, 0, 2}, {2, 2, 8}, {4, 2, 3}] -> -1.225649151043674150851048868635285234869454717388923463591727286635896808126061542010317760853008027`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {4, 2, 3}] -> -1.058456715488384232387574314740514573572935133993756321335426060908565686825361856999781296629540602`100., mmv[{0, 0, 4}, {2, 2, 8}, {4, 2, 3}] -> -4.011316994086087384256761277899491505457131146087829969167406410996286347487919759330072568409735478`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {4, 2, 3}] -> 10.15461166505608955142718142502489036437191652944084479296385780992070728465217729058652233866399356`100., mmv[{0, 0, 6}, {2, 2, 8}, {4, 2, 3}] -> 24.62378348593438171852359820326422470938081485522482390041253268453304055110203797909360235202442995`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {4, 2, 4}] -> -26.10449930211092214079702149024589964990334476478072270069401371678596888941623816937911032999559749`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {4, 2, 4}] -> 10.9023097791310512585158393758923418710509883597679574503361781768169988183052411251868271249244579`100., mmv[{0, 0, 2}, {2, 2, 8}, {4, 2, 4}] -> 5.070425601928901096391136449268036149473777035333381401322577136708787069645468524377884170399673418`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {4, 2, 4}] -> -2.313463276709829045780118782510673941206682496454866518324218518754552452348788240686783362841586172`100., mmv[{0, 0, 4}, {2, 2, 8}, {4, 2, 4}] -> -0.09197519389298243012016360146577778742792649599830140849689188474930661282466251253048008415943492923`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {4, 2, 4}] -> -3.698011174713513899277001022747166958320868738681148475923530852886022715953461292445901677629590667`100., mmv[{0, 0, 6}, {2, 2, 8}, {4, 2, 4}] -> -12.25081743009837655977422373935942054159251483601702342578870975142491084973458167631469055290575006`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {4, 3, 2}] -> -22.49598473051272362615296535468934807573173749077335510164816934524401250201685557305854294419807673`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {4, 3, 2}] -> 10.80843620966871326862092729069940180836214093630201053220888009925576351508174526375198449205441698`100., mmv[{0, 0, 2}, {2, 2, 8}, {4, 3, 2}] -> 6.536359748821614223979262177565405330219290128318201171691494386303929878978771758169857002668335918`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {4, 3, 2}] -> -5.582250782256930272936292724165552245115298291110444971577908199082518582982169968570316017878196741`100., mmv[{0, 0, 4}, {2, 2, 8}, {4, 3, 2}] -> -7.079786170654673435530601109705311269621260455644155829583440058734882783104401249027440793499731989`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {4, 3, 2}] -> 12.34836418713119693650286731196285579856851428022264073702329942468990431283401562324788713606195486`100., mmv[{0, 0, 6}, {2, 2, 8}, {4, 3, 2}] -> 26.38864059869689548787837182933449682815420800741937356377283056700289406571765922106341056338204915`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {4, 3, 3}] -> -25.55646357707873529667169544172918794296828508837772885673801013711552239554061492543289082524492502`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {4, 3, 3}] -> 7.817077150490462511521917069322436870804037546486449733696788096575150386549065227731703586175744164`100., mmv[{0, 0, 2}, {2, 2, 8}, {4, 3, 3}] -> 1.051708751324803062589381656278045633489428418921686954991857306801913145029826976527887940263084884`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {4, 3, 3}] -> 2.856618830222555855392061757445640133277770479961833130035275942109902630107867223940207665443115321`100., mmv[{0, 0, 4}, {2, 2, 8}, {4, 3, 3}] -> 7.4685273146071719219943986180065367392172867947325924722114946895821797594270418839740178221260009`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {4, 3, 3}] -> -16.74412326182648773760361454331409880663607781463378068722838107688329961276902928126032144735859783`100., mmv[{0, 0, 6}, {2, 2, 8}, {4, 3, 3}] -> -40.50915050001733114877034757697803055822361736801008707703635220913384093953278957919185581414806443`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {4, 3, 4}] -> 27.08503775641422874447013989157058137678785474544702814811601031165237642708813271757233773943670571`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {4, 3, 4}] -> -12.28277407102963982316325927509594472146511912663652941910035153427803724066844667127061420709506259`100., mmv[{0, 0, 2}, {2, 2, 8}, {4, 3, 4}] -> -7.083019415527120304423584588346295767088728756276606848492166060386057878090609777767662610908930478`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {4, 3, 4}] -> 5.570930991781561435600046487123339747120743893837779323203888431470725978192140672655051224416108337`100., mmv[{0, 0, 4}, {2, 2, 8}, {4, 3, 4}] -> 6.083536615633495163639214988083532480755075432594094181456358739451498261268824446955645015555494573`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {4, 3, 4}] -> -8.73947975226585627378117249930807889395691136104681475490775353925547096208169721516412110983480121`100., mmv[{0, 0, 6}, {2, 2, 8}, {4, 3, 4}] -> -15.04635131486827316552653703598977071860443793864925856634291873835192880960073968438802011112172643`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {4, 4, 2}] -> -13.14712787487530299340974168821105198287310370211956653603398658828869990222797955770221625277095133`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {4, 4, 2}] -> 3.015994046807261010012293152809970341787734567798212683660983388360800715554875697059113418674378925`100., mmv[{0, 0, 2}, {2, 2, 8}, {4, 4, 2}] -> -0.4440268373077370962435307192220274161933728536086243414190875948357464487405807979643446035614137728`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {4, 4, 2}] -> 2.309616867259803123534442576470506822820455252678104636470671752770893911324600383451397870691475685`100., mmv[{0, 0, 4}, {2, 2, 8}, {4, 4, 2}] -> 4.484201441147936709488138470663073027226032913080427852084654534988073481720756379872096097255529079`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {4, 4, 2}] -> -8.557831038531711817610523281443158411223506737518982380331160763758509696703563892260679530903595762`100., mmv[{0, 0, 6}, {2, 2, 8}, {4, 4, 2}] -> -16.02543965072171684634209397327795812609395870508129406449691704303889455170300729458785468147200799`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {4, 4, 3}] -> 13.22670531705384081564089892710003031446548084994781195080557782375455428797431814617908201314476827`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {4, 4, 3}] -> -3.16653479781337342622545052053503264080341366376622497520125168003822994223484565193824391712177369`100., mmv[{0, 0, 2}, {2, 2, 8}, {4, 4, 3}] -> 0.1739403997188710882616672123572396013800262984672365085998699798339836630962345654824298205899231428`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {4, 4, 3}] -> -1.798162114734171623004487442705125559704835345968076808699849881201336943282505366940426368813574719`100., mmv[{0, 0, 4}, {2, 2, 8}, {4, 4, 3}] -> -3.457210320521084537737637340107045233760155648644762503044088278585893411939122124643945253716265422`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {4, 4, 3}] -> 6.589511596770398186176433118289208442264161285192935894264523266962592328116851990673799108694604269`100., mmv[{0, 0, 6}, {2, 2, 8}, {4, 4, 3}] -> 15.88536701408294943024674937371380584884280251278526317662381952460080038843075160009825346212363447`100.*I, mmv[{0, 0, 0}, {2, 2, 8}, {4, 4, 4}] -> -0.9805384543033066036731184013246817268845099806663054474219965948664075376718945481932274094411082247`100.*I, mmv[{0, 0, 1}, {2, 2, 8}, {4, 4, 4}] -> 1.380464291898588564647419899203602850414130766868571968764173357461038422363205546083787082170604694`100., mmv[{0, 0, 2}, {2, 2, 8}, {4, 4, 4}] -> 2.01259381359821920803244813907825961761495172094322544716958892367727080844514125338977844050925706`100.*I, mmv[{0, 0, 3}, {2, 2, 8}, {4, 4, 4}] -> -3.257467715071732389819927704612665805914061397382912804879669912716173525843352431968267861574522165`100., mmv[{0, 0, 4}, {2, 2, 8}, {4, 4, 4}] -> -5.991561421740512733519051386617754693327148936595792772959466854702191648444161934425164931396059644`100.*I, mmv[{0, 0, 5}, {2, 2, 8}, {4, 4, 4}] -> 12.43749092697937017305817352205524585227778009972796323083128439214149367803515850761002278746439188`100., mmv[{0, 0, 6}, {2, 2, 8}, {4, 4, 4}] -> 27.29716874496664972530076077534919126019695277466628199213162848977683965933532136070271066402747649`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {2, 2, 2}] -> -8.090749664801790138554538459712318291485884124949248315912408811198558332499341070820729897126197051`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {2, 2, 2}] -> 8.521327929598095410483930349041923542178944575821806223486571567539659985328443757183391137847327315`100., mmv[{0, 0, 2}, {2, 4, 6}, {2, 2, 2}] -> 7.612402584278200573386807643417950609343422908794376876611288816092422523768686459242594513235367085`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {2, 2, 2}] -> -7.17534343594394612109250966649494585464189279407188426369855258152543004351983894337652339997318839`100., mmv[{0, 0, 4}, {2, 4, 6}, {2, 2, 2}] -> -7.889253068893589133797103199407149415777721491916583957407299041472827978917502883035172847134781974`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {2, 2, 2}] -> 10.57950533466865765003522740447453192975841329097836522640235012270436938436782156191179556542984627`100., mmv[{0, 1, 1}, {2, 4, 6}, {2, 2, 2}] -> 8.132289355956712491231654069549451530562876877572985697966213208229326327166586376514528884532746532`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {2, 2, 2}] -> -6.96909410197331240604964296272386963184549170485476785259692289459393766783434841783632524396290574`100., mmv[{0, 1, 3}, {2, 4, 6}, {2, 2, 2}] -> -7.03719315283867480577463629449966076715836411586758267307045356066626440975312305631193089137351026`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {2, 2, 2}] -> 9.302306197548275490839536375903510788049750405212517681393526348233413508332290161220688763079954909`100., mmv[{0, 2, 0}, {2, 4, 6}, {2, 2, 2}] -> 9.804331632649472464114893889128687816501642474683765801092476249552543547701542491731794822332258687`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {2, 2, 2}] -> -7.396129640117197468519498072513448510656004189821555810316053867544707456075551966478926278370611115`100., mmv[{0, 2, 2}, {2, 4, 6}, {2, 2, 2}] -> -6.67927080034925905537693420902324313491623172379279632003419663930279515470694482142308427079486454`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {2, 2, 2}] -> 7.495001502818099495947586194750031100432749467682030356158841185596618650216135452615685213489284537`100., mmv[{0, 2, 4}, {2, 4, 6}, {2, 2, 2}] -> 12.01327478366442673516714095142128212724269873363444689912488335739828249369314807416151645523154725`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {2, 2, 3}] -> 11.18027061550143333630417917741525424141496671398381439447212190036280308983164967545396637092141482`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {2, 2, 3}] -> -0.7081638522292565797872905233449998414847289349328824936210920281638669772598405615331584898246415718`100., mmv[{0, 0, 2}, {2, 4, 6}, {2, 2, 3}] -> 5.451470942345156454616788865696454320562122455387855615380034922000940324757856900132996323547900711`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {2, 2, 3}] -> -12.61537118434486215141114074545500233083289386114958461598361968915330908219260247250002235744960139`100., mmv[{0, 0, 4}, {2, 4, 6}, {2, 2, 3}] -> -26.88535653699799643943307472871922318313606904471851970946008633674716866531549486318882473489518801`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {2, 2, 3}] -> -4.221728400994874403507806599394525536326862699567806777855827954726497933354496530375675765798485531`100., mmv[{0, 1, 1}, {2, 4, 6}, {2, 2, 3}] -> 2.057140459373080816834098171240170632439175177102121769643847427314871171376571397011219524197220557`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {2, 2, 3}] -> -7.813548112902359916502406985498226693108712284919617020212726130160474358164329156574588253397045885`100., mmv[{0, 1, 3}, {2, 4, 6}, {2, 2, 3}] -> -17.78805069838928520486938857396002494395393152742649136143402248122461891389870895233934949664151634`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {2, 2, 3}] -> 42.19736844703530078473257951220414361847001557013993234176831554707176692241693991551218101676900655`100., mmv[{0, 2, 0}, {2, 4, 6}, {2, 2, 3}] -> -1.472278222177646076491727594666940776639321786444388360295026897516415062055830782079734263243233409`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {2, 2, 3}] -> -4.308238743488950464177130099125053704235305723444418395259278306577788350116024410806361162436342573`100., mmv[{0, 2, 2}, {2, 4, 6}, {2, 2, 3}] -> -12.37269684979945177038392068639193863348382693544828101846267982857170124755018549834650365537363868`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {2, 2, 3}] -> 30.39633903123854751424321843977254858256300156462999206195181731001013282646567206682467936656740081`100., mmv[{0, 2, 4}, {2, 4, 6}, {2, 2, 3}] -> 80.87052860878116632115428720220563481455874556610587969451435248501758394644174358987189710154206233`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {2, 2, 4}] -> -0.03662775734394516456918968150566532961843634881019600486380057490514921823985543932101155732336257786`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {2, 2, 4}] -> -6.153079801707666683218852695042825282904976162992974882934901469345998544913848206437771432918429909`100., mmv[{0, 0, 2}, {2, 4, 6}, {2, 2, 4}] -> -9.990745717462701976872074855193705622909365100916898320866905525057679216459686192840955029300088847`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {2, 2, 4}] -> 15.98731379790051866124142092039776701768101082821785675568794497909978175378919238473036484600001999`100., mmv[{0, 0, 4}, {2, 4, 6}, {2, 2, 4}] -> 29.7722857266419912178836123110930193469714742140779219056595707249569663407742666619871396533690907`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {2, 2, 4}] -> -5.388063593819464635872798390258883234041368658792669162142731670582495484897550551189012060637942724`100., mmv[{0, 1, 1}, {2, 4, 6}, {2, 2, 4}] -> -7.981797834624686048367866122875621684949344170214080632572319576204787051405294902856486101337525057`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {2, 2, 4}] -> 11.96694031081265330135185415438178849158307105371433363019793052053317244811728804071867212339345817`100., mmv[{0, 1, 3}, {2, 4, 6}, {2, 2, 4}] -> 21.16468848381485466991634407950912519823627057019893787487493508977310918068685779073195240564435871`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {2, 2, 4}] -> -45.4335695345046681164786827407170830075468568385162570946955817174168413220335558863428772178490553`100., mmv[{0, 2, 0}, {2, 4, 6}, {2, 2, 4}] -> -6.979151992756106060244858395105430349886643576451012544830505687419445697953730650088277819149129316`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {2, 2, 4}] -> 9.833569961990325694114670576794177886847056239564312712293589494196500351375581042998208915774984683`100., mmv[{0, 2, 2}, {2, 4, 6}, {2, 2, 4}] -> 16.59830083646945050629993577867274780135271663238932148355470230207964332531028824061486687996645953`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {2, 2, 4}] -> -34.2085883347877648676730214082383741998478954837051931634599115411503956653846999396801114290547124`100., mmv[{0, 2, 4}, {2, 4, 6}, {2, 2, 4}] -> -84.97408008757733773507399053949835049636894586057805675721131746377491404983443024210072212825545652`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {2, 3, 2}] -> -14.19740823218119048534228565437104421746904360669169952474483250284625336344651383757950056385178666`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {2, 3, 2}] -> 7.051193501138073827534773592618856781461636808820662915981429113248064586933529497973026887189922719`100., mmv[{0, 0, 2}, {2, 4, 6}, {2, 3, 2}] -> 5.225478781838166526476729223364830963977469301909433671189359194956203940218137746496799633688987515`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {2, 3, 2}] -> -6.373897703709459131850428810140463792900179877876524227377010730091008594812885257353577392855670507`100., mmv[{0, 0, 4}, {2, 4, 6}, {2, 3, 2}] -> -10.22689780912289223601908088422211856300784455916626074045198284013645927499646969354761185322664998`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {2, 3, 2}] -> 18.66609405127831169365437371982208637143549639815327555481193615091000894776789863710063987492351299`100., mmv[{0, 1, 1}, {2, 4, 6}, {2, 3, 2}] -> 13.32796337618833357537104837377383454686821123872693316828516270543226174316974025923265138950626958`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {2, 3, 2}] -> -13.67703495308148693708998615270203261285552250885740415432418288096321238705490354973062439159516187`100., mmv[{0, 1, 3}, {2, 4, 6}, {2, 3, 2}] -> -19.69922188676341964953736937410623792837558485704108903844064053282063940791407213217553733096343566`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {2, 3, 2}] -> 35.51906093656537360318746020913992503694016412555917333095657887003843199889837300584397994659406788`100., mmv[{0, 2, 0}, {2, 4, 6}, {2, 3, 2}] -> 28.893345005932271187926337898745094679316054840851392178267906370099210460609303809027485782694111`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {2, 3, 2}] -> -25.21954319501877821347763456466355002261690661935852410041176025688959361559719619516176025119272241`100., mmv[{0, 2, 2}, {2, 4, 6}, {2, 3, 2}] -> -31.13045161106918582737923898175037487093510162689273881556085392160696468321437129532407856907305919`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {2, 3, 2}] -> 51.67007687135023748711310496852067273295612662078370853426337118744811002481163494265095528824100871`100., mmv[{0, 2, 4}, {2, 4, 6}, {2, 3, 2}] -> 105.9573433506635313545483438932732722530683117718223953179133184333378195349246278938022005162256883`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {2, 3, 3}] -> 29.97296334730993218303782946282241169401371753509927299480821321510779697691740986360685871038901337`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {2, 3, 3}] -> -24.84321876757594297228758675695438843405540277751441662171261358025802674606636104544821549378335838`100., mmv[{0, 0, 2}, {2, 4, 6}, {2, 3, 3}] -> -24.47988405259974108808745289269948059568869975124201629238806299813583327066615678479316248300892402`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {2, 3, 3}] -> 30.86556421443933193300188453329085323430555001291054551107152287731055584354233049943835906850254413`100., mmv[{0, 0, 4}, {2, 4, 6}, {2, 3, 3}] -> 50.77833482556984572459502690208226629590348679733456651844536581177038539191196053064426888748342788`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {2, 3, 3}] -> -32.72266520236994022862984330931070870914706821474545662050274443809785519584926766739424556783719523`100., mmv[{0, 1, 1}, {2, 4, 6}, {2, 3, 3}] -> -27.82082138540291690122428042014855073573052139608426737806224218153430762616740049629335783797527941`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {2, 3, 3}] -> 31.01651916157721009824395627063956547183152430728069632139886846577498738019100299613574618258150286`100., mmv[{0, 1, 3}, {2, 4, 6}, {2, 3, 3}] -> 45.83649584823717007508710769235310708189481759557533817635459743306944415388433377167596837499943121`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {2, 3, 3}] -> -87.15588776110157651758256541434730878649927339505096052540347398991054186284079741040110904850338683`100., mmv[{0, 2, 0}, {2, 4, 6}, {2, 3, 3}] -> -40.21556697419300469433276568618412650210074903716335064265330973605227751557870530705326907243976556`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {2, 3, 3}] -> 38.26825444319722986877590856041373761585288528246872403022451691088216565468388692316837134843764799`100., mmv[{0, 2, 2}, {2, 4, 6}, {2, 3, 3}] -> 50.03702628068070939868809750489348120156191191194857930220470284983376184350304442991941986272832554`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {2, 3, 3}] -> -86.76228619809283982561553344689357014626500430181594474362608379780757508535983087924401224616676004`100., mmv[{0, 2, 4}, {2, 4, 6}, {2, 3, 3}] -> -187.9579521876708517188695598395812990930597887528993306081754471927491187809422491104354377810034777`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {2, 3, 4}] -> -1.068082049524440946110004906664080074913361102210868951284780618731732824010314238303542262254326101`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {2, 3, 4}] -> 2.697040620632973780448317158181126102877521267307809746221467523925495093635834490883500446292550412`100., mmv[{0, 0, 2}, {2, 4, 6}, {2, 3, 4}] -> 3.229629016631044113898167904414163055362873180917382491891286880749278588197059050245017298321101866`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {2, 3, 4}] -> -4.873146999989666236796691323352695462434551728479005488176924845985597754659000399202527559217770086`100., mmv[{0, 0, 4}, {2, 4, 6}, {2, 3, 4}] -> -10.98820008987818204989490196136152377952056061139679624536590348109103801295508414651217392980718426`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {2, 3, 4}] -> -2.289852486779845654441695728985199604918447012221644378844697174866790077559300101332208123784123272`100., mmv[{0, 1, 1}, {2, 4, 6}, {2, 3, 4}] -> -2.719481646977068337926692828618994180353705109779953567175647823954404741986871142423093518525662656`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {2, 3, 4}] -> 3.555813792491939989555469461225599153042266539609518181732762787932114579137515909110210855045738094`100., mmv[{0, 1, 3}, {2, 4, 6}, {2, 3, 4}] -> 4.156302715143205712659099105370923316595455437965888844561369046199582926303640993494264849735315277`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {2, 3, 4}] -> -1.954056188641069861503515207772249045298043026204822283230987947065207540072370730878723769830417521`100., mmv[{0, 2, 0}, {2, 4, 6}, {2, 3, 4}] -> -9.652136809529606093839075850555058366292133573021042101149587370941290236285550471637208862012828737`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {2, 3, 4}] -> 11.94160390970718996049167506458416600643371661117189888356573487062502278807960212075366783848805454`100., mmv[{0, 2, 2}, {2, 4, 6}, {2, 3, 4}] -> 16.47632817505545711466218717038343130987992352103789308534863486142633729589373469360119220197925869`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {2, 3, 4}] -> -24.89186731298413226989981722791165804890744510714113474530471465994296223816176704762498224887874774`100., mmv[{0, 2, 4}, {2, 4, 6}, {2, 3, 4}] -> -39.46691889203762980750746853097224961429021450566992877682563389053851597247613321708316799330347992`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {2, 4, 2}] -> 20.73119553357902989122910473286811142089069562714285320806203370584174524043943898086891034901684769`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {2, 4, 2}] -> -14.66817151351391019675106288553467008790114095947205573020207460672628850059813604083651369534349883`100., mmv[{0, 0, 2}, {2, 4, 6}, {2, 4, 2}] -> -12.36496521267753814474835694307288602782723483067235352214530228973806819761737857816493511118178918`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {2, 4, 2}] -> 12.94837197999626093342190021138220299786668415881109375564945946425433627667275062193419732624725323`100., mmv[{0, 0, 4}, {2, 4, 6}, {2, 4, 2}] -> 15.56763843917439717822843704677770380154161045395733387691907168637001643996763203613727455135344248`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {2, 4, 2}] -> -26.00718031836497830776178872963751631173538432849293239236480354987240569582883346568951214808684892`100., mmv[{0, 1, 1}, {2, 4, 6}, {2, 4, 2}] -> -19.87440803666911738564558122258589763081953379379155408796825679811585771404556651980034108422682068`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {2, 4, 2}] -> 19.80278794069426668363237127070652507266023540751760792660261224073261856872052191425940184959466239`100., mmv[{0, 1, 3}, {2, 4, 6}, {2, 4, 2}] -> 25.94097822166456091336799087712769892829235556121772863597622367867043770895863929567341799803210733`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {2, 4, 2}] -> -42.23623391310296858110674362009471130574459669187140990990192479296945268069452247887240096690459111`100., mmv[{0, 2, 0}, {2, 4, 6}, {2, 4, 2}] -> -35.23437299288059009944974831413293483935518233529296393959262797483333152281292601152725922551999863`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {2, 4, 2}] -> 30.82972999660878775009256872785403832007622218437546157917642961994458371698322350760611572739378613`100., mmv[{0, 2, 2}, {2, 4, 6}, {2, 4, 2}] -> 36.7384422734657108351536183545341529391549666530206004876701208903780701649714595411587455473167949`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {2, 4, 2}] -> -58.03086099270966438506967249013357439231743233449487892130197709728517103687614993997116825053327842`100., mmv[{0, 2, 4}, {2, 4, 6}, {2, 4, 2}] -> -114.1185607358492711385689493290771615304168044476900408109851293401620033959134637185470845334280913`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {2, 4, 3}] -> -29.15652131711405410540871254011907956295961491263360285203573963038510968199428573705412099439194483`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {2, 4, 3}] -> 17.36510661876781487712219574428292021796131320396539444538940391286144389658563111966541729408982133`100., mmv[{0, 0, 2}, {2, 4, 6}, {2, 4, 3}] -> 11.50403773231252666616605890671496426987777463063305191058509360600987080923929749969559090956571417`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {2, 4, 3}] -> -8.420295679432590355389717069607719221899202777739916845214763071131236691416509599898544987925260689`100., mmv[{0, 0, 4}, {2, 4, 6}, {2, 4, 3}] -> -7.436470182441179128397137501256617485697843131779731061736774739517562695602373159510353058694022541`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {2, 4, 3}] -> 27.84932474450061400274212412437216700405720019017811981345678439329324131582584813446647865283583916`100., mmv[{0, 1, 1}, {2, 4, 6}, {2, 4, 3}] -> 18.6386386169567212133612792860729548847267689891555758509546137227245170959881266389223987007119752`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {2, 4, 3}] -> -15.05854310092016368467365995623773368344800780119441739289702591123799855670591609858126987026080655`100., mmv[{0, 1, 3}, {2, 4, 6}, {2, 4, 3}] -> -14.77341154341249366759558582308711189536202762032868576731927005058026255929022794482462349799899653`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {2, 4, 3}] -> 17.83690896844664555019185575534198221228801699075914370100069233917482626199000241599141925073216137`100., mmv[{0, 2, 0}, {2, 4, 6}, {2, 4, 3}] -> 33.71043895765914964281195366681714767580541168204525775314205689451317172121635007733701832940059748`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {2, 4, 3}] -> -26.28340635629426695279948385221872451845974984037016785878631843633819731185091557389636095923549114`100., mmv[{0, 2, 2}, {2, 4, 6}, {2, 4, 3}] -> -26.4479301393144483757581800027408749630500168933924811767643029518916719564591838556351343987245514`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {2, 4, 3}] -> 33.92327742767328150182405327033071651310348756131517475182733123981928572782021008854246504377549178`100., mmv[{0, 2, 4}, {2, 4, 6}, {2, 4, 3}] -> 53.23322805363434924014755697038132694238915115761298056404833102478284901381898840546537870935620657`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {2, 4, 4}] -> -3.143168933476104066065914732000658594504148319964026568325734965920339047456611563986998572346046026`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {2, 4, 4}] -> 7.026233419619864286299721032594162520493429362510557427571798331076503466460841333887495378057323296`100., mmv[{0, 0, 2}, {2, 4, 6}, {2, 4, 4}] -> 11.35025701019473450113664848155423812145401805058257862701278770183186980212316676047716406187642605`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {2, 4, 4}] -> -18.85401202698499181168209417278433255873056116866375932517630058997947994804202906508774750944995394`100., mmv[{0, 0, 4}, {2, 4, 6}, {2, 4, 4}] -> -33.48389309334561530663278285400286254009049739622309007710260185796179492182054833459903179040399697`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {2, 4, 4}] -> 10.06806086565452534013074061608842910885049517849587755604732570385630491516615948441582282391735143`100., mmv[{0, 1, 1}, {2, 4, 6}, {2, 4, 4}] -> 13.78539287600893414677022727201978551770727670963058942039264177574650642312577675558961152088106144`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {2, 4, 4}] -> -20.91754192693088480028332183182491795844480251347585181437235597387271472674927693609813345608271326`100., mmv[{0, 1, 3}, {2, 4, 6}, {2, 4, 4}] -> -36.4328194773209402492655407192780894089627265833509877482390741177758669613052937363768086549371268`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {2, 4, 4}] -> 72.47889224459630834050850819267551950491056106741584987991809646783155030291720886468784117061893464`100., mmv[{0, 2, 0}, {2, 4, 6}, {2, 4, 4}] -> 18.66391278967786631290816394939803374469200740031487312106246765164219507153215761347299799811150762`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {2, 4, 4}] -> -25.64010144147330861406505817495662784065920609580719960001745404960737403990508540889047943032479891`100., mmv[{0, 2, 2}, {2, 4, 6}, {2, 4, 4}] -> -41.44651575510547472124374478971191934902112563198853590498896172785950934713805550041597109858963348`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {2, 4, 4}] -> 79.04332900745968757858337504899601795267240771134005321831695080966163431640923235362548886723753037`100., mmv[{0, 2, 4}, {2, 4, 6}, {2, 4, 4}] -> 175.6495366313164867296121014893950768295234124991921455215095803223047237957385754963193309635032541`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {3, 2, 2}] -> 82.3443458958058023531237757791323526975195470120966766858724434391086882028309547432886814561430573`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {3, 2, 2}] -> -36.5281720198926891429831659861352377013898758159080390119851727458839279216369012488917863463566618`100., mmv[{0, 0, 2}, {2, 4, 6}, {3, 2, 2}] -> -19.34905273616536938281750291489781053895221215367582079779013023200219471993069177992807617688402308`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {3, 2, 2}] -> 12.83506686367447882163340872433905223195183620542295315303481888880986459917727647451432192660881382`100., mmv[{0, 0, 4}, {2, 4, 6}, {3, 2, 2}] -> 12.18244857178591605604114285914880072134581132779440758980894865838708449036589564861420253631055472`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {3, 2, 2}] -> -33.89145981898646796885144176394131517207018868600110516681963662685148111910782840390615787406560138`100., mmv[{0, 1, 1}, {2, 4, 6}, {3, 2, 2}] -> -16.56007953492150504200310232352715354171236242374207012806917408935270003664730856641135454749843902`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {3, 2, 2}] -> 9.687525336675697623022873382245021822292646771235414181270350922643824133735883900630563146352482421`100., mmv[{0, 1, 3}, {2, 4, 6}, {3, 2, 2}] -> 7.051665126979637660339608377330355976630664453381916101265929559118935606027410130973350758891835324`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {3, 2, 2}] -> -7.399698098559851530403872673325524880102692925501617697366429671556436030419049408808387173659636931`100., mmv[{0, 2, 0}, {2, 4, 6}, {3, 2, 2}] -> -15.40023645182352314135605622138306238960386792318227622494397358916163110636382657496239352765558266`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {3, 2, 2}] -> 8.102034969709778735653899822767776728460567926429410452120548138825888899830697383373661831174065002`100., mmv[{0, 2, 2}, {2, 4, 6}, {3, 2, 2}] -> 4.934098184040477728682958881618698717430153607018591678608366940011126086549700657978724914859153804`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {3, 2, 2}] -> -3.405402599411236634051114334560978286289476156272071895528733928383836671545860072404296232461287413`100., mmv[{0, 2, 4}, {2, 4, 6}, {3, 2, 2}] -> -3.157557674678370051041601696499141665495899653908794752385584885927605536151379083343652704021755584`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {3, 2, 3}] -> 23.61673461321196391138776065891080245099542353150614185858098164685496716214805747222558410524965768`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {3, 2, 3}] -> -16.10873674638141290833635443502370420923759408873455013212412696193673778317908911467371755934755278`100., mmv[{0, 0, 2}, {2, 4, 6}, {3, 2, 3}] -> -13.35647599861908120675578192058480851677158646116663167460881843773576532944240031236304850749385607`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {3, 2, 3}] -> 14.72916204199027519697662390494092727995378214246871538281944909323822937154186364874993909285926977`100., mmv[{0, 0, 4}, {2, 4, 6}, {3, 2, 3}] -> 23.00741406992803596840042635449487803713758749844311328776425631660902692354049893077495929276643019`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {3, 2, 3}] -> -8.259641462840808211077717278931463828966654948293223130519752247687661020798032816161359085486525781`100., mmv[{0, 1, 1}, {2, 4, 6}, {3, 2, 3}] -> -8.149578444347495819354278681573232917156695139408395271456647389846507885297616048331661703121644022`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {3, 2, 3}] -> 9.461578294482204390648503174107991661670181826353732106587988882860428931525096822289874943359379376`100., mmv[{0, 1, 3}, {2, 4, 6}, {3, 2, 3}] -> 14.22516639103177970711170077092811117806036316512601074639003343549363907667727804506569434556110268`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {3, 2, 3}] -> -28.16984974694656772799189374574343623311710362200460696969062988762040359100323311747158686906488336`100., mmv[{0, 2, 0}, {2, 4, 6}, {3, 2, 3}] -> -4.433952121116515124367927311561967074742333806647995162765399967665698801227476997566547461507575875`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {3, 2, 3}] -> 6.539898973473579632886224927633438728971713021880185556941285211040753638928144460654179332901986514`100., mmv[{0, 2, 2}, {2, 4, 6}, {3, 2, 3}] -> 10.46074186763245477343158132647916674361776353421193729387210802587819402079588621973957454306188359`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {3, 2, 3}] -> -20.3760909572940591737922460232330232802755174104148939439853967549557019606880846640883912912341943`100., mmv[{0, 2, 4}, {2, 4, 6}, {3, 2, 3}] -> -48.49328073347548125380313617972862164493207916154552402052500959776132989138673072052862797649347855`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {3, 2, 4}] -> -55.40232539124959708705281450204583311470105593429510712358352709832947168265793516994711197094902078`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {3, 2, 4}] -> 27.94683255925215004984084749500176591270465865944676848408432623708327798371214225973312090020115758`100., mmv[{0, 0, 2}, {2, 4, 6}, {3, 2, 4}] -> 18.03899747037381865837684089959430842465667119466688931340536940745105805619758775205199267784236386`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {3, 2, 4}] -> -16.40580935428790436108052614420942448384406367182913251288968770426643830946599459934164097167698181`100., mmv[{0, 0, 4}, {2, 4, 6}, {3, 2, 4}] -> -22.94609110841239669715736839796370516067757627808042653388364699574565645958616931434025682817935943`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {3, 2, 4}] -> 22.36599352933797439602982178334109175375092754720054906316273379169017910633002355768975868104393873`100., mmv[{0, 1, 1}, {2, 4, 6}, {3, 2, 4}] -> 13.47598183435511380004181940389803515233158463384035053523339274973772162729154043496556288527565924`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {3, 2, 4}] -> -11.14294664044991751633602192957453682098005298334682075415436053247034585270689345570361819369348496`100., mmv[{0, 1, 3}, {2, 4, 6}, {3, 2, 4}] -> -13.76709706753016678414940418505151298142796415132161204024642086233538971724860704661843039836872809`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {3, 2, 4}] -> 25.41006953742509870624813147478185679825780176902696244390454061932926837749860159512101133017047612`100., mmv[{0, 2, 0}, {2, 4, 6}, {3, 2, 4}] -> 10.63357744180516115151236037498735776140749336768851840237849998822124644586014272669826350631921647`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {3, 2, 4}] -> -8.215484617234245455591016197874281192630826715634179934688281223341271696412908068646119756386506414`100., mmv[{0, 2, 2}, {2, 4, 6}, {3, 2, 4}] -> -9.536797740287623347445972432910074735604782352060508942693330935910925344824157090291884875304758185`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {3, 2, 4}] -> 16.66492696030168978363217074157212101688542365378297366538498333552732824504130587193775211977462925`100., mmv[{0, 2, 4}, {2, 4, 6}, {3, 2, 4}] -> 39.65959324360309207675560218007158680264930662477657727134397859803074720751982614288782921954556509`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {3, 3, 2}] -> -19.12458207527313284311060349371556239904664902991657525954153309616540116050775088063486047459906431`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {3, 3, 2}] -> 11.02726699940734034396833031751823404701092313326568051859466317601099545304062914167642820269572567`100., mmv[{0, 0, 2}, {2, 4, 6}, {3, 3, 2}] -> 6.635415324557289329852090147022867704152299013602543765841916333563286965339454874850721308269676635`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {3, 3, 2}] -> -4.101994521881494058574597689498690766941169392455356624362815987000457555219702564705110988437320516`100., mmv[{0, 0, 4}, {2, 4, 6}, {3, 3, 2}] -> -3.792153231498613166751378831508989762041469655342371545797502687718026599069849630326162818358870571`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {3, 3, 2}] -> -3.912052514034299382234759354396039858027632051316481089396100317607814712325602744544979951131393315`100., mmv[{0, 1, 1}, {2, 4, 6}, {3, 3, 2}] -> -2.79186147763244903908076321613279851802488514344427681209774525963797069988081248194911608632160466`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {3, 3, 2}] -> 3.926976932965910995127592651734272773303432927612402162194076004750455005358007274162902955247113258`100., mmv[{0, 1, 3}, {2, 4, 6}, {3, 3, 2}] -> 7.230751910128351284972813064950237529514945395862290682746935825076149674605407380054890054740709149`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {3, 3, 2}] -> -13.73470443075463275953704411394681807586543228188368523816597279483096738377938045246514866906066945`100., mmv[{0, 2, 0}, {2, 4, 6}, {3, 3, 2}] -> -15.70972223022456664297080837772739424856828335283690965838791730471891883360207399405855077851306375`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {3, 3, 2}] -> 12.94579504315749313883027072638295454887368095742289043750754399147813114764129142912194551756018163`100., mmv[{0, 2, 2}, {2, 4, 6}, {3, 3, 2}] -> 15.81715554465970631765821993831201715945742192019641618991662136619939631963678990216401365261556501`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {3, 3, 2}] -> -26.32844750072494445913903436600110286335733202313141843838849381966007717882443219418126537770874189`100., mmv[{0, 2, 4}, {2, 4, 6}, {3, 3, 2}] -> -53.04707382670554093974936551358474581338583474015534046981274642081636932210578073913795276801773081`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {3, 3, 3}] -> -105.827992463085546287761032133914901149246544970580714838471117178899020049219768169771573611768692`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {3, 3, 3}] -> 51.85479445373573250298498626568687592620918911717617004586429682092945377738110344112601263463696781`100., mmv[{0, 0, 2}, {2, 4, 6}, {3, 3, 3}] -> 32.73642031588276632916499732639361796646114861818990739055261795226671597369065580006383754572208167`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {3, 3, 3}] -> -29.06010420371731775381980395929359823272526903450784984846611094427912329395642125268945137425149546`100., mmv[{0, 0, 4}, {2, 4, 6}, {3, 3, 3}] -> -39.14685008799410405648523427172025148436821124540749743225352464106022128224841376069445167472861774`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {3, 3, 3}] -> 54.09255755498781640217556803806726392614944732613550591720484875269144319256100238717972641538552469`100., mmv[{0, 1, 1}, {2, 4, 6}, {3, 3, 3}] -> 32.31321573553353444892760240616511972341438061412528055991347390490935990172815120875924843196402711`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {3, 3, 3}] -> -26.50405932049052789815709474814320649526874579695730172589206773213631324623570342130708999408072764`100., mmv[{0, 1, 3}, {2, 4, 6}, {3, 3, 3}] -> -31.57891182659522776877349473662080331840250113857728830207999306821321188206680595102106853805799367`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {3, 3, 3}] -> 54.09255755498781640217556803806726392614944732613550591720484875269144319256100238717972641538552469`100., mmv[{0, 2, 0}, {2, 4, 6}, {3, 3, 3}] -> 39.14685008799410405648523427172025148436821124540749743225352464106022128224841376069445167472861774`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {3, 3, 3}] -> -29.85658805592780491353697855996003644848263117930440664709630855465793835130469161968097612287053142`100., mmv[{0, 2, 2}, {2, 4, 6}, {3, 3, 3}] -> -32.73642031588276632916499732639361796646114861818990739055261795226671597369065580006383754572208167`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {3, 3, 3}] -> 51.05831060152524534326781166502043771045182697237961324723409921055063872003283307413448788601793185`100., mmv[{0, 2, 4}, {2, 4, 6}, {3, 3, 3}] -> 105.827992463085546287761032133914901149246544970580714838471117178899020049219768169771573611768692`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {3, 3, 4}] -> 59.29294591265735524066575646419297574718198597660957667713418862333076719280605340660490449392622252`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {3, 3, 4}] -> -27.92141520514591877857338356733397929487205631272453203564888904041770729352097292816431487494681382`100., mmv[{0, 0, 2}, {2, 4, 6}, {3, 3, 4}] -> -15.81715554465970631765821993831201715945742192019641618991662136619939631963678990216401365261556501`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {3, 3, 4}] -> 12.0355277834883649562963568970498823022938385062268255247873181510451996535289824382744886619955691`100., mmv[{0, 0, 4}, {2, 4, 6}, {3, 3, 4}] -> 15.70972223022456664297080837772739424856828335283690965838791730471891883360207399405855077851306375`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {3, 3, 4}] -> -19.49297344614583362540563015892371329997522755536647349217458475889539025299919644595088240984008687`100., mmv[{0, 1, 1}, {2, 4, 6}, {3, 3, 4}] -> -8.699359728004964645281028404038870339538704346958275198413897498468445713928097895531249842552776024`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {3, 3, 4}] -> 3.926976932965910995127592651734272773303432927612402162194076004750455005358007274162902955247113258`100., mmv[{0, 1, 3}, {2, 4, 6}, {3, 3, 4}] -> 1.952657010274384261761783022367865483725594314246571374573767160556658677410703615962624779000423589`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {3, 3, 4}] -> -3.912052514034299382234759354396039858027632051316481089396100317607814712325602744544979951131393315`100., mmv[{0, 2, 0}, {2, 4, 6}, {3, 3, 4}] -> -2.453718854453201134165012119099240171754681581111864661523939514796371271630423037140788907549621143`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {3, 3, 4}] -> -2.509026817460519739140248488165814335426445102862243027102420766242827440523161830722061491199248585`100., mmv[{0, 2, 2}, {2, 4, 6}, {3, 3, 4}] -> -6.635415324557289329852090147022867704152299013602543765841916333563286965339454874850721308269676635`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {3, 3, 4}] -> 11.9375342590764685265022441468513062935907655844617454313148890164439269471529381325238850582603382`100., mmv[{0, 2, 4}, {2, 4, 6}, {3, 3, 4}] -> 19.12458207527313284311060349371556239904664902991657525954153309616540116050775088063486047459906431`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {3, 4, 2}] -> -39.65959324360309207675560218007158680264930662477657727134397859803074720751982614288782921954556509`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {3, 4, 2}] -> 17.1617800818335710927274208319575247770852916002402333584690107483948508886509690356481498933269935`100., mmv[{0, 0, 2}, {2, 4, 6}, {3, 4, 2}] -> 9.536797740287623347445972432910074735604782352060508942693330935910925344824157090291884875304758185`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {3, 4, 2}] -> -7.345991654553453164674328539699824612281057809333975471791233250823107070095997532152923652669868974`100., mmv[{0, 0, 4}, {2, 4, 6}, {3, 4, 2}] -> -7.224379747798228231989870694527468152052335234034524841480608068284595380621573531603806256040203319`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {3, 4, 2}] -> 25.41006953742509870624813147478185679825780176902696244390454061932926837749860159512101133017047612`100., mmv[{0, 1, 1}, {2, 4, 6}, {3, 4, 2}] -> 14.22491769228067192557312666654371435532662958871538574613827786536491759538584156008470165458538647`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {3, 4, 2}] -> -11.14294664044991751633602192957453682098005298334682075415436053247034585270689345570361819369348496`100., mmv[{0, 1, 3}, {2, 4, 6}, {3, 4, 2}] -> -12.67479574104172980255030506128668274800892011840124654992264299443604784055138003639958818689650707`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {3, 4, 2}] -> 19.22462045442194128615403832177462038481436951678101618153029285562024607591025393298549876103790906`100., mmv[{0, 2, 0}, {2, 4, 6}, {3, 4, 2}] -> 22.94609110841239669715736839796370516067757627808042653388364699574565645958616931434025682817935943`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {3, 4, 2}] -> -16.92247277206299928013425058238200407581632792892039532038999083267189764158730121450864218159739048`100., mmv[{0, 2, 2}, {2, 4, 6}, {3, 4, 2}] -> -18.03899747037381865837684089959430842465667119466688931340536940745105805619758775205199267784236386`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {3, 4, 2}] -> 27.04267157814573394149682972819975162675319620953705857095879576237372415249985568319086878284044242`100., mmv[{0, 2, 4}, {2, 4, 6}, {3, 4, 2}] -> 51.85719775468392667372673127439107992962910611811262013323053633493738610028718948632775386051193046`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {3, 4, 3}] -> 48.49328073347548125380313617972862164493207916154552402052500959776132989138673072052862797649347855`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {3, 4, 3}] -> -20.81083743863445531925058985232025157045040186356499617543392074121478427384653993233498934309251302`100., mmv[{0, 0, 2}, {2, 4, 6}, {3, 4, 3}] -> -10.46074186763245477343158132647916674361776353421193729387210802587819402079588621973957454306188359`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {3, 4, 3}] -> 6.105152492133183487427881098546210438796828568730083325492761224781671325769689192407581281043667794`100., mmv[{0, 0, 4}, {2, 4, 6}, {3, 4, 3}] -> 4.433952121116515124367927311561967074742333806647995162765399967665698801227476997566547461507575875`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {3, 4, 3}] -> -28.16984974694656772799189374574343623311710362200460696969062988762040359100323311747158686906488336`100., mmv[{0, 1, 1}, {2, 4, 6}, {3, 4, 3}] -> -14.62575943768847170585745794223378738022169542284556273904540831314447597004735824434868169475067876`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {3, 4, 3}] -> 9.461578294482204390648503174107991661670181826353732106587988882860428931525096822289874943359379376`100., mmv[{0, 1, 3}, {2, 4, 6}, {3, 4, 3}] -> 7.748985397690803820608521510267556714995362881688843278801272512195670991927535849048674353932067938`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {3, 4, 3}] -> -8.259641462840808211077717278931463828966654948293223130519752247687661020798032816161359085486525781`100., mmv[{0, 2, 0}, {2, 4, 6}, {3, 4, 3}] -> -23.00741406992803596840042635449487803713758749844311328776425631660902692354049893077495929276643019`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {3, 4, 3}] -> 15.18124253254348325114863278834193442292951336742357033938221433059300628714800693702106515153962735`100., mmv[{0, 2, 2}, {2, 4, 6}, {3, 4, 3}] -> 13.35647599861908120675578192058480851677158646116663167460881843773576532944240031236304850749385607`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {3, 4, 3}] -> -15.6566562558282048541643455516226970662618628637796951755613617245819608675729458264025915006671952`100., mmv[{0, 2, 4}, {2, 4, 6}, {3, 4, 3}] -> -23.61673461321196391138776065891080245099542353150614185858098164685496716214805747222558410524965768`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {3, 4, 4}] -> -0.251640019328562868480887983960747943859258479745198808512307034009045529087190111750804546257257568`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {3, 4, 4}] -> -2.535909636730444343134426676386521705939707249971867432631685955865672045228949535911100128744649973`100., mmv[{0, 0, 2}, {2, 4, 6}, {3, 4, 4}] -> -4.934098184040477728682958881618698717430153607018591678608366940011126086549700657978724914859153804`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {3, 4, 4}] -> 8.598888091241660044749149913153180488660435872886670145204575551693411543440360547084059604726429254`100., mmv[{0, 0, 4}, {2, 4, 6}, {3, 4, 4}] -> 15.40023645182352314135605622138306238960386792318227622494397358916163110636382657496239352765558266`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {3, 4, 4}] -> -4.258325023643818420528089211759053511166134895082084815733988735486502999999279784104127253653607258`100., mmv[{0, 1, 1}, {2, 4, 6}, {3, 4, 4}] -> -6.250479033666253662848094034719003572307999937942812115955179803817261819287249732407376060512683157`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {3, 4, 4}] -> 9.687525336675697623022873382245021822292646771235414181270350922643824133735883900630563146352482421`100., mmv[{0, 1, 3}, {2, 4, 6}, {3, 4, 4}] -> 17.0179001596720101834268248050193549156110278611358438339610310923822279147845430798776258037150974`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {3, 4, 4}] -> -33.89145981898646796885144176394131517207018868600110516681963662685148111910782840390615787406560138`100., mmv[{0, 2, 0}, {2, 4, 6}, {3, 4, 4}] -> -8.637320935220245642715059631494047536273861511611920599455957894994998907995149964994844425873464402`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {3, 4, 4}] -> 11.93090588256806271328939095753703794600037375551324323990928841410031076796498989797206980924809866`100., mmv[{0, 2, 2}, {2, 4, 6}, {3, 4, 4}] -> 19.34905273616536938281750291489781053895221215367582079779013023200219471993069177992807617688402308`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {3, 4, 4}] -> -37.04483543766778406203689042430781729336214007299930181948547587428938725375820786405878755627707046`100., mmv[{0, 2, 4}, {2, 4, 6}, {3, 4, 4}] -> -82.3443458958058023531237757791323526975195470120966766858724434391086882028309547432886814561430573`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {4, 2, 2}] -> -74.25359623100401221456923731942003440603366288714742836996003462791012987033161367246795155901686025`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {4, 2, 2}] -> 28.00684409029459373249923563709331415921093124008623278849860117834426793630845749170839520850933449`100., mmv[{0, 0, 2}, {2, 4, 6}, {4, 2, 2}] -> 11.73665015188716880943069527147985992960878924488144392117884141590977219616200532068548166364865599`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {4, 2, 2}] -> -5.659723427730532700540899057844106377309943411351068889336266307284434555657437531137798526635625431`100., mmv[{0, 0, 4}, {2, 4, 6}, {4, 2, 2}] -> -4.293195502892326922244039659741651305568089835877823632401649616914256511448392765579029689175772743`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {4, 2, 2}] -> 23.31195448431781031881621435946678324231177539502273994041728650414711173474000684199436230863575512`100., mmv[{0, 1, 1}, {2, 4, 6}, {4, 2, 2}] -> 8.427790178964792550771448253977702011149485546169084430102960881123373709480722189896825662965692491`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {4, 2, 2}] -> -2.718431234702385216973230419521152190447155066380646328673428028049886465901535482794237902389576681`100., mmv[{0, 1, 3}, {2, 4, 6}, {4, 2, 2}] -> -0.0144719741409628545649720828306952094723003375143334281954759984526711962742870746614198675183250641`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {4, 2, 2}] -> -1.902608098988423960435663702577985907947057479710899984027096676676977477913240752412301589420317978`100., mmv[{0, 2, 0}, {2, 4, 6}, {4, 2, 2}] -> 5.595904819174050677241162332254374573102225448498510423851497339609087558662284083230598705323323973`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {4, 2, 2}] -> -0.7059053295925812671344017502543282178045637366078546418044942712811814437551454168947355528034538874`100., mmv[{0, 2, 2}, {2, 4, 6}, {4, 2, 2}] -> 1.745172616308781326693975327404544417486078116774204641425829699291669068157244163444359355935710736`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {4, 2, 2}] -> -4.089598903406862861896471860189052814143273311409958460630107257212781978670275380211388981027997124`100., mmv[{0, 2, 4}, {2, 4, 6}, {4, 2, 2}] -> -8.855717108986056684125539254922140461746799079725652146739298471470676957541768990817863751209791669`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {4, 2, 3}] -> -34.7970052287133972476919398363260566924103902454899562530531035472177702519797071476795504761710725`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {4, 2, 3}] -> 16.81690059861066948812364495836870405072232302366743262574521899010060476043892967620687604917219435`100., mmv[{0, 0, 2}, {2, 4, 6}, {4, 2, 3}] -> 7.905005056273924752138993054888354196209464005778776059228783515734825004684543412230052183945955361`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {4, 2, 3}] -> -2.113790857645413045565483159485924949120888281319130766835829404084920289349261176249916735409668374`100., mmv[{0, 0, 4}, {2, 4, 6}, {4, 2, 3}] -> 3.877942467069960471032648374224345145998481546275406421695830020138141741774995932413865442128757823`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {4, 2, 3}] -> 12.48136986383568261458552387832598936529351764786102990837558020241415895415252934653703485128501131`100., mmv[{0, 1, 1}, {2, 4, 6}, {4, 2, 3}] -> 6.092437984974415002520180510333062284717519962306273501812799962531636713921044651320442178924423465`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {4, 2, 3}] -> -1.648030181579844474146096188609764968561469541434115086375262752699954573360767665715286689962333491`100., mmv[{0, 1, 3}, {2, 4, 6}, {4, 2, 3}] -> 3.562884307357505497757687803031913765893568362300480615043989045730979837221430907273655151080413661`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {4, 2, 3}] -> -14.02751870008873305674068576646070738535291194813532537207768565945136333141370679804059414770412319`100., mmv[{0, 2, 0}, {2, 4, 6}, {4, 2, 3}] -> 5.906230343294161200859654906228907851381655593092383523060426865182113863283307779646281724750809285`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {4, 2, 3}] -> -2.231660229984629168709094828508385024736407298435767161682006904462965288812120049847818170465643941`100., mmv[{0, 2, 2}, {2, 4, 6}, {4, 2, 3}] -> 1.911954982166996996952339359912771889866063401236343724590571802693507226754299278606929112311755094`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {4, 2, 3}] -> -10.02024807394448834045097241653952530228748415421509811796642055505443086577758740273628807533320652`100., mmv[{0, 2, 4}, {2, 4, 6}, {4, 2, 3}] -> -32.37724787530568506735115102247701316962666640456035567398934288725625405505501286934326912504858378`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {4, 2, 4}] -> 55.43895314859354225162200418355149844431949228310530312844732767323462090089779060926812352827238336`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {4, 2, 4}] -> -21.79375275754448336662199479995894062979968249645379360114942476773727943879829405329534946728272767`100., mmv[{0, 0, 2}, {2, 4, 6}, {4, 2, 4}] -> -8.048251752911116681504766044400602801747306093749990992538463882393378839737901559211037648542275013`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {4, 2, 4}] -> 0.4184955563873856998391052238116574661630528436112757572017427251666565556768022146112761256769618289`100., mmv[{0, 0, 4}, {2, 4, 6}, {4, 2, 4}] -> -6.826194618229594520726243913129314186293897935997495371775923729211309881188097347646882825189731275`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {4, 2, 4}] -> -16.97792993551850976015702339308220851970955888840787990102000212110768362143247300650074662040599601`100., mmv[{0, 1, 1}, {2, 4, 6}, {4, 2, 4}] -> -5.494183999730427751673953281022413467382240463626269902661073173532934575886245532109076783938134179`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {4, 2, 4}] -> -0.823993670362735785015832224807251670603018070367512876043569988062826595410394585015053929699973208`100., mmv[{0, 1, 3}, {2, 4, 6}, {4, 2, 4}] -> -7.397591416284687885766939894457612216808306418877325834628514227437719463438250744113522007275630627`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {4, 2, 4}] -> 20.02349999707956941023055126593522620928905506948929465079104109808757294453495429122186588767857918`100., mmv[{0, 2, 0}, {2, 4, 6}, {4, 2, 4}] -> -3.654425449049055091267501979881927411520849791237505857547994300801800747906412076609985687170087155`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {4, 2, 4}] -> -1.618085344756080238523654378919896694216229523930132777605308270855228654962672974352089159388478269`100., mmv[{0, 2, 2}, {2, 4, 6}, {4, 2, 4}] -> -7.061503096181827158853963345762673065747934280328812540861371366168717980486131150322982004661701349`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {4, 2, 4}] -> 17.54366137448607508404085066666625318296247182992221949807492820562306742034339406774235930928008315`100., mmv[{0, 2, 4}, {2, 4, 6}, {4, 2, 4}] -> 45.31448684397424565831838835942676369371963923580147948586733886574416684231460409921289290870989143`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {4, 3, 2}] -> 33.32199030745432332845288914808660661651569263660827478428636559901165452395426471821436103845085097`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {4, 3, 2}] -> -18.07846050054541417150310391013709082847255994208634343457609228925906003997415863964945508988564839`100., mmv[{0, 0, 2}, {2, 4, 6}, {4, 3, 2}] -> -11.86089410639545585632881937038769866812976831551197743703127552851949090555759262134752094195866415`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {4, 3, 2}] -> 10.47589222559095319042502649963915455984134927033188085173982671709146615003258782205868838129299102`100., mmv[{0, 0, 4}, {2, 4, 6}, {4, 3, 2}] -> 14.01905104062150540277045971573110832504931421450863228624948552785448587406631932387377467158552055`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {4, 3, 2}] -> -14.75404153724401231141961436542604651340786434683679446541583583330219423544229589255565992379211967`100., mmv[{0, 1, 1}, {2, 4, 6}, {4, 3, 2}] -> -10.53610189855588453629028515764103602884332609528265635618741744579429104328892777728353530318466492`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {4, 3, 2}] -> 9.750058020115575941962393500967759839552089581245001992130106876212757381696896275567721436348048611`100., mmv[{0, 1, 3}, {2, 4, 6}, {4, 3, 2}] -> 12.46846997663506836456455630915600039886063946117879835569370470774448973330866475212064727622272651`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {4, 3, 2}] -> -21.78435650581074084365041609519310696107473184367548809279060607520746461511899255337883127753339843`100., mmv[{0, 2, 0}, {2, 4, 6}, {4, 3, 2}] -> -13.18362277570770454495552952101770043074777148801448251987998906538029162700722981496893500418104725`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {4, 3, 2}] -> 12.27374815186128507464736383828059547374322566193563366290421626541146246795590476603981473363254078`100., mmv[{0, 2, 2}, {2, 4, 6}, {4, 3, 2}] -> 15.31329606640947950972101904343835771147767970669632262564423255540756836357758139316006491645749418`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {4, 3, 2}] -> -25.34162937062529302797407060251956986959879459765229009587487736778803284598720274846968991053226682`100., mmv[{0, 2, 4}, {2, 4, 6}, {4, 3, 2}] -> -52.91026952395799041479897837968852643968247703166705484810057201252145021281884715466424774820795748`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {4, 3, 3}] -> 75.85502911577561410472320267109248945523282743548144184366290396379122307230235830616471490137967861`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {4, 3, 3}] -> -27.01157568615978953069739950873248749215378633966175342415168324067142703131474239567779714085360943`100., mmv[{0, 0, 2}, {2, 4, 6}, {4, 3, 3}] -> -8.256536263283025241077544433694137370772448866947891098164554954130882703024499015270675062713157647`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {4, 3, 3}] -> -1.805460010722014179182080573997255001580280978402695662605411933031432549585909246748907694251048669`100., mmv[{0, 0, 4}, {2, 4, 6}, {4, 3, 3}] -> -11.63148473757574166810979263036201481153527555192706908619184117071016410966354676994981721275481014`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {4, 3, 3}] -> -21.36989235261787617354572472875655521700237911139004929670210431459358799671173471978548084754832945`100., mmv[{0, 1, 1}, {2, 4, 6}, {4, 3, 3}] -> -4.492394350130617547703321986016568987683859218041013181851231723375052275560750712465890593988747698`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {4, 3, 3}] -> -4.512459841086682200086861522496358976562778510323394595506800733638674133955299574828656188500775222`100., mmv[{0, 1, 3}, {2, 4, 6}, {4, 3, 3}] -> -14.25758402164194230631361295573230376349231645699804987427460436485623227181752782065489983694143754`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {4, 3, 3}] -> 33.06333020611376011540699737628004486034982606891545460819862523721909867027979502322138263311786214`100., mmv[{0, 2, 0}, {2, 4, 6}, {4, 3, 3}] -> 1.068716886198900637847531414463875017732537791755853210399785094992056233330291546358817397711147823`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {4, 3, 3}] -> -8.411666387269424955238930000453701167370254103164317383128208356224227303379195303487395225567116562`100., mmv[{0, 2, 2}, {2, 4, 6}, {4, 3, 3}] -> -17.30060596479794306952310017849986323510076329375867191165208489756704586981238862985558231700624387`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {4, 3, 3}] -> 35.70397559656759448234772178187313243581317732943633149639198458725693636532699780510952436014882819`100., mmv[{0, 2, 4}, {2, 4, 6}, {4, 3, 3}] -> 82.12995972458530543110852770566639794381324378231861576970433001385009873172248094066386416923478568`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {4, 3, 4}] -> -58.22486386313291429455575155752889567226862487439870772584940800459903436879573916830136223167189642`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {4, 3, 4}] -> 25.22437458451294499812506640915285319199453504541672228942742151649221219988513843728081442865426341`100., mmv[{0, 0, 2}, {2, 4, 6}, {4, 3, 4}] -> 12.58752652802866220376005203389785410409454873927903369802533448545011773143973085191899635429446315`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {4, 3, 4}] -> -7.162380783498698719499665573697186839859286777747820036610393305059601898869982039071961102777799014`100., mmv[{0, 0, 4}, {2, 4, 6}, {4, 3, 4}] -> -4.721522140346384593075906416365870469047722741440113413022013823627880820646989847546376848705879494`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {4, 3, 4}] -> 21.78282593292567927984732588790891290489367456758811787101928193376218033055849654728309053362421014`100., mmv[{0, 1, 1}, {2, 4, 6}, {4, 3, 4}] -> 11.41884137498203298320772123265786451989240945673822876558954532242285045591496903795434336107843868`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {4, 3, 4}] -> -7.482790725457850984683062112959871926345699467221920343926838792682569584495523183273113810292851353`100., mmv[{0, 1, 3}, {2, 4, 6}, {4, 3, 4}] -> -6.108959725417589974420882127738788800321049752212460219135136206756241603714344609456889628735738866`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {4, 3, 4}] -> 5.866108702675369243738274562168288903325675077521303372627088264673022252397973475423703720961810836`100., mmv[{0, 2, 0}, {2, 4, 6}, {4, 3, 4}] -> 12.10585566398280722800408796965429853804681515413290676267352688573766150791597350877799776956244988`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {4, 3, 4}] -> -9.432577092246670221351426576418351671007271508309655856463314104382195347556440290031606347288805952`100., mmv[{0, 2, 2}, {2, 4, 6}, {4, 3, 4}] -> -9.840912850498167784810097023360563605727624507435349319506718527863050330554279818750470893709582059`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {4, 3, 4}] -> 12.95433305390766374339757308106035175531667952267938931398982564349903529100882891510109719061840954`100., mmv[{0, 2, 4}, {2, 4, 6}, {4, 3, 4}] -> 20.34233681676449696439686503725668721524356547575335351728410079437311481196838233644830751870441561`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {4, 4, 2}] -> 18.9283977100240621855264974472034753817586109976337240632819448921890019670803871620189188705287174`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {4, 4, 2}] -> -2.493608568319660895976357946422854689184150640768177628266936141668562388052832994811636197983494669`100., mmv[{0, 0, 2}, {2, 4, 6}, {4, 4, 2}] -> 2.828167472389914797302384510162811292222452478611844579451971353827142852793221487873050235877030993`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {4, 4, 2}] -> -5.602380325442807768747571671682378385585626349477118283858226213431229206576753089781273673577384258`100., mmv[{0, 0, 4}, {2, 4, 6}, {4, 4, 2}] -> -8.343258691376168946238566352250235649489275219922809035438463618085421059346058504533468295313239166`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {4, 4, 2}] -> 0.5971107809398796015136572548556595134775825594659699484602629305431373183302318705685008179163727948`100., mmv[{0, 1, 1}, {2, 4, 6}, {4, 4, 2}] -> 5.649490344388445460072454556042183275492904205076168341829978932750940118659724959715639429641434214`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {4, 4, 2}] -> -8.659841300244349167296349341131988251680182424170787172448251708262272716013628458555783655901177438`100., mmv[{0, 1, 3}, {2, 4, 6}, {4, 4, 2}] -> -13.26618248062283111081768581584101618028343544281648208605358068423438986840725925927382981113560026`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {4, 4, 2}] -> 23.01161345868102729495270529832009092093022717509039372837163193734920660478426854588690220586668205`100., mmv[{0, 2, 0}, {2, 4, 6}, {4, 4, 2}] -> 12.2882818844681934022923799161692296786776060572125374057089809790876750632267566971870023973406392`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {4, 4, 2}] -> -13.90725722454578846995831814547203424425989425545506625878643878727268607539592229309747354579639566`100., mmv[{0, 2, 2}, {2, 4, 6}, {4, 4, 2}] -> -18.69944480309189217677677745493984451449829545835371117426475148292701210877387178910675286947443104`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {4, 4, 2}] -> 30.988189414563930443572842761933822765564236124957820350343181334911446884376294256780299467692836`100., mmv[{0, 2, 4}, {2, 4, 6}, {4, 4, 2}] -> 62.2613629811653444648422180546860816007876983295774206777545930052246172956262742322193306729161608`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {4, 4, 3}] -> -19.33675941636142714839442363960954208197246424891192116848926996737622020939244498347450698210153371`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {4, 4, 3}] -> 3.445730819866640442128394108037331352489088659599601730044516828353340377260908812669572049002691684`100., mmv[{0, 0, 2}, {2, 4, 6}, {4, 4, 3}] -> -1.043295864680071892734477580235797526260011096421114616712985580131676788443411279956016366503830578`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {4, 4, 3}] -> 2.315143187299406867961835971061508783102374209009833519722001846349565365646820407490963706881592895`100., mmv[{0, 0, 4}, {2, 4, 6}, {4, 4, 3}] -> 3.002518061324664004029210189694650410955509325131735898971374771851863894374896161943805597186446665`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {4, 4, 3}] -> 0.320525002445953725249769621371269229059903431826487156233845494327162275177384983005108216229044197`100., mmv[{0, 1, 1}, {2, 4, 6}, {4, 4, 3}] -> -4.012879179268249507503821343839167504505073566310013111909205409580041125940768394573717005961296438`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {4, 4, 3}] -> 5.596964806437959294025156782129742021777825974840685286309037028377569625180819276291394926901427175`100., mmv[{0, 1, 3}, {2, 4, 6}, {4, 4, 3}] -> 7.024426145721689846987064312819555180366664738639842488517997538384591567362692095775949144066928592`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {4, 4, 3}] -> -9.577267505605837339114138476410518383321362042465920570480940091487165241191969599830060165245635591`100., mmv[{0, 2, 0}, {2, 4, 6}, {4, 4, 3}] -> -10.70302488773111367441152731232226963866782418360214446537780057790414479767585114656205903663416729`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {4, 4, 3}] -> 11.1021638237507837016508510638767900955302364729465975194041041057451910247029086368752958076958638`100., mmv[{0, 2, 2}, {2, 4, 6}, {4, 4, 3}] -> 13.09145414069536716900239808215606644627843043222584950215548451415590662701678354327208589123069533`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {4, 4, 3}] -> -18.26662117184507664765970771870801944684162469753547957626596951523732486024726426213987354310829658`100., mmv[{0, 2, 4}, {2, 4, 6}, {4, 4, 3}] -> -29.61649344042238532875979631147052449139372762610683870546734937792788185167093093323979460410654889`100.*I, mmv[{0, 0, 0}, {2, 4, 6}, {4, 4, 4}] -> 3.394808952804666934546802715961406538363406799709225376838041999929384576543801675737803118603303594`100.*I, mmv[{0, 0, 1}, {2, 4, 6}, {4, 4, 4}] -> -4.490323782889419943165294356207640814553722112538689994940112375210831421231891797976395249312673323`100., mmv[{0, 0, 2}, {2, 4, 6}, {4, 4, 4}] -> -6.416158826154256772453689599935539404023864443563986948404420761820743715573466102498439147017272248`100.*I, mmv[{0, 0, 3}, {2, 4, 6}, {4, 4, 4}] -> 10.25512393574333176693294425963115207007012529577708917997172503828606840460166851800368790472352468`100., mmv[{0, 0, 4}, {2, 4, 6}, {4, 4, 4}] -> 18.08365664152209216527672663261980015048662947304081385215862826880016381545672175963663826274841431`100.*I, mmv[{0, 1, 0}, {2, 4, 6}, {4, 4, 4}] -> -5.809735842010706919602651404329375597684360283413792740313336968369801915166879700311695570263744177`100., mmv[{0, 1, 1}, {2, 4, 6}, {4, 4, 4}] -> -7.534913842342680483922133237300781945399276771687777304437461971929244603838527023182235460368378279`100.*I, mmv[{0, 1, 2}, {2, 4, 6}, {4, 4, 4}] -> 11.23001659025518717726044844957989613615215574224043763310200505122889059301339303546757030973023084`100., mmv[{0, 1, 3}, {2, 4, 6}, {4, 4, 4}] -> 19.41491931764893006583871591425873449335169872221514391427804302539363904652075065649918285122202939`100.*I, mmv[{0, 1, 4}, {2, 4, 6}, {4, 4, 4}] -> -38.58743242560984037165706642873420433284037238141474471309845984098006918380938046078168329655333326`100., mmv[{0, 2, 0}, {2, 4, 6}, {4, 4, 4}] -> -10.02659185445762067019310431790398620841814588870295252160650975664719616353700764847815357223804322`100.*I, mmv[{0, 2, 1}, {2, 4, 6}, {4, 4, 4}] -> 13.70919555890524590077566721741958989465883234029395636010816563550706327194009551091840962107670025`100., mmv[{0, 2, 2}, {2, 4, 6}, {4, 4, 4}] -> 22.0974630189401053384262418748141088100689134783127151071988314958573146272073637204878949217056104`100.*I, mmv[{0, 2, 3}, {2, 4, 6}, {4, 4, 4}] -> -41.99849356979190351654648462468820065931026763834075139883147493537224706265102448956670131096045991`100., mmv[{0, 2, 4}, {2, 4, 6}, {4, 4, 4}] -> -93.30519073551068437648832571026272413200386548709546883563713688319603559290762075303064950736019678`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {2, 2, 2}] -> 21.43159195970459637931711580958637883425570187855971099933570949391851517233368474799306043247376343`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {2, 2, 2}] -> -16.19456287382524862673213873673913323938077608786872545719777776647878049669083872539947233581107894`100., mmv[{0, 0, 2}, {2, 6, 4}, {2, 2, 2}] -> -13.78170508480973620450792725493692618353775858869755508708387294096414148154665540497934228457064942`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {2, 2, 2}] -> -17.32375682555957800315635407568006915218918299051011663826528888531163393205356059691438362124846791`100., mmv[{0, 1, 1}, {2, 6, 4}, {2, 2, 2}] -> -12.6845837825675073862695631839668235470955822144861279172006675750000603605512107832386750218686986`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {2, 2, 2}] -> 11.06511688182291851272003776902373916672904213966069354735518066666169530375658966903507245376284564`100., mmv[{0, 2, 0}, {2, 6, 4}, {2, 2, 2}] -> -14.10136430663691941583461108530036502824490820956991263341451638403693417030953664250728212856344554`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {2, 2, 2}] -> 10.61775907593876074251156951234442162568867865309545873760394960556916805942427186579866154648748757`100., mmv[{0, 2, 2}, {2, 6, 4}, {2, 2, 2}] -> 9.481120983495245364674499101409321289400737126491686217360238736984982808057079979183162059831189573`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {2, 2, 2}] -> 12.55393001265366318614291605549356405144954401026190417410409572004907781159585706991441909028371062`100., mmv[{0, 3, 1}, {2, 6, 4}, {2, 2, 2}] -> 9.908208123541960723220734507487268192495235743027473189569032705696555018325932404820178605887905906`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {2, 2, 2}] -> -8.895577763117028317893305380281842780855422866448724962577443401136455782704952944631490174168259239`100., mmv[{0, 4, 0}, {2, 6, 4}, {2, 2, 2}] -> 12.57467168126093862514721988721565280916152299326971671380078587561829333220370060142293349849948749`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {2, 2, 2}] -> -10.40690361446530870337036270079572239643599791914850473605282533661748675547939378753090074488851119`100., mmv[{0, 4, 2}, {2, 6, 4}, {2, 2, 2}] -> -8.798390789886536072829075322431758858335426744778100936108609832547323553427584428693512677721358755`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {2, 2, 3}] -> 1.522304696751799156736545556570255020306095438275855100902473125922477427342796226790355868872595303`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {2, 2, 3}] -> -7.665989701009473190912896198508393238414111614008035903741513456177930974295056836974539871090149078`100., mmv[{0, 0, 2}, {2, 6, 4}, {2, 2, 3}] -> -15.69743949764665082493166612459167804167987221536594708480858703780896719222650258406084085998077394`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {2, 2, 3}] -> -0.1127604936290063481075154756173500900749446395820380457737409419135369768139021013788533911455622437`100., mmv[{0, 1, 1}, {2, 6, 4}, {2, 2, 3}] -> -6.742522632724617050779346033608742469359336021358130632817306981534790238444576204135060415973878774`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {2, 2, 3}] -> 16.42141760809574856478666022288739547154915003202043866470536302378172508140572451255196321661772161`100., mmv[{0, 2, 0}, {2, 6, 4}, {2, 2, 3}] -> -0.5034220481601825679676428420204287042467256503899333838663304013679787792196290286259361542979297352`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {2, 2, 3}] -> 8.658413371477118363028795881034827313251264533522998185452454385761932259266449001988160251351140958`100., mmv[{0, 2, 2}, {2, 6, 4}, {2, 2, 3}] -> 23.00980224308290679528464709185383500505375547813097732971726192526345295169551674618227910831216261`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {2, 2, 3}] -> 2.613716842185863703730817118807961979165026871845818789888649725071474064799488840468130403459671305`100., mmv[{0, 3, 1}, {2, 6, 4}, {2, 2, 3}] -> 14.91976728887378498467490660560288237282822945374328697270768178443239861136154950518816517167570942`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {2, 2, 3}] -> -41.40036224605921063083906119245845088933202227617877913405181505540249109858542481978775366615046172`100., mmv[{0, 4, 0}, {2, 6, 4}, {2, 2, 3}] -> 7.92500892641061200446493865956964565110143988801686239622833122717076574441615606861706570370184318`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {2, 2, 3}] -> -30.97578461951700584058065162309988524624760936813272761365624654433447972028138383079985468443950647`100., mmv[{0, 4, 2}, {2, 6, 4}, {2, 2, 3}] -> -89.77510190109941080556768800756595520756719231704504928406456412237626855732024673545575652599672448`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {2, 2, 4}] -> -17.63343444629252930347446586236538168154997788963911336826527266068862963009439482112139258541340547`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {2, 2, 4}] -> 18.72444097279836298426082573532263048538728331850993157614959047771101846604444970313966283678675842`100., mmv[{0, 0, 2}, {2, 6, 4}, {2, 2, 4}] -> 23.8166594116676967789799123174747985273070943593746423706629339694858360998608954396448811284911921`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {2, 2, 4}] -> 13.77825602156841634221000809541751540462821128708265360028623905650034086504167897720446200089261597`100., mmv[{0, 1, 1}, {2, 6, 4}, {2, 2, 4}] -> 16.13454794540922762684002692023433250047963574813475152509080088211306942896035284773112935150703453`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {2, 2, 4}] -> -23.70857889762748007623993278074094576964323002846275142866843244882640804180180009335317078734442192`100., mmv[{0, 2, 0}, {2, 6, 4}, {2, 2, 4}] -> 12.53560347106156134853830765409460821234816184187615521609051168022070944206104078041982712606387208`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {2, 2, 4}] -> -17.41962822669549860717929672098895146572156787346699203074397483145015845329400156605983337622792369`100., mmv[{0, 2, 2}, {2, 6, 4}, {2, 2, 4}] -> -30.33706007816074839259208491340194359993824116527209429596374268303408101755880706294080587675028306`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {2, 2, 4}] -> -14.26432721756235824961712225426603260324739236778381953977551180911121271973678060186593116648648103`100., mmv[{0, 3, 1}, {2, 6, 4}, {2, 2, 4}] -> -24.09060586071629871052764639249363847330640667421662893473566139724244564128332417535510672961990005`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {2, 2, 4}] -> 49.71600342812131588527188506590215618682673949372028617080532738533559668253070211207946820928133638`100., mmv[{0, 4, 0}, {2, 6, 4}, {2, 2, 4}] -> -20.57536504197583943067979334104957784080695303957880930644640957969241547232100884631227417765249448`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {2, 2, 4}] -> 41.78664831016643094690350725427580646924417178969213636874266330580898930076111556045520531320237794`100., mmv[{0, 4, 2}, {2, 6, 4}, {2, 2, 4}] -> 100.3460304461036232795415906859011782636596541437634865064573613303567941494927455028721414154405618`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {2, 3, 2}] -> 23.85685252180739804665414510458875376354488353345293180188193227872812953634989758791445451818365983`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {2, 3, 2}] -> -15.35156678231288281929626734188203072243935288417612757667375124201883686368279887385218946904225972`100., mmv[{0, 0, 2}, {2, 6, 4}, {2, 3, 2}] -> -13.85832042155043854543284011204169608827850843605611991852631365741514562489576526066629403381677594`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {2, 3, 2}] -> -18.15994822794153826303920950821693414444649751998841133327197298698850351488212409146509142387410232`100., mmv[{0, 1, 1}, {2, 6, 4}, {2, 3, 2}] -> -14.12455015494880400985570900532982083553798543124842865567352304546126401692576627063055568677345854`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {2, 3, 2}] -> 15.32542924575749369795649529889206791233146833250234580495712142098035669846393154087802233380209372`100., mmv[{0, 2, 0}, {2, 6, 4}, {2, 3, 2}] -> -19.98551079964020973926151114713049773150871942039511814658323817396411428994964052271992385228585053`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {2, 3, 2}] -> 19.00813152904025516482820497444384900935694232586420890388621723058734684732158370862205031522485499`100., mmv[{0, 2, 2}, {2, 6, 4}, {2, 3, 2}] -> 24.73759197853939957513837942667444564773499196468789855345581703782255068136935117477443732450516683`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {2, 3, 2}] -> 29.60189503275830611630429310772418054833138653291717456661177322028208629927614094237551543490259019`100., mmv[{0, 3, 1}, {2, 6, 4}, {2, 3, 2}] -> 33.31540922905281459438030902419088054277065100213480272689009551046430402210050939790572485618337951`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {2, 3, 2}] -> -50.24679987905022471029934801572446972810867438250990197492243522540244274702557059380510103244473077`100., mmv[{0, 4, 0}, {2, 6, 4}, {2, 3, 2}] -> 54.90327830635684122021631457314125351899324951084582363844137751412607682985798566835707302636380355`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {2, 3, 2}] -> -70.63568708112743234538591707422445588862513652123825972169161351415357499014967103895602698648306796`100., mmv[{0, 4, 2}, {2, 6, 4}, {2, 3, 2}] -> -120.2378556383832880785619820891229477704537259752226677578069008506987826115685209582519264833710197`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {2, 3, 3}] -> -12.36385140241230401158636085215758644533709587271633216473952742022573708090159453882695184037436571`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {2, 3, 3}] -> 15.45651843045734161059561056853680537423565764974524928762909665731741873276935721235096716474630068`100., mmv[{0, 0, 2}, {2, 6, 4}, {2, 3, 3}] -> 17.95200456003761500663250914617440323001337647298779048558534205923653521157191239646816632068379502`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {2, 3, 3}] -> 19.24213714449109111204238651089998203869620189654862952968785660112356831041478087948874017446890986`100., mmv[{0, 1, 1}, {2, 6, 4}, {2, 3, 3}] -> 20.02854718525079150244230195887951421627028243986071286702182605592523839749763990264536855566201822`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {2, 3, 3}] -> -25.32255677461583702171970816343324486013114418826682918688603199686906294612735033366236924951162121`100., mmv[{0, 2, 0}, {2, 6, 4}, {2, 3, 3}] -> 24.77464118748591702946119635213130561434962166937994604300292695656989921528831708258474773764324449`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {2, 3, 3}] -> -28.16796603241619035237362045126672055628986498096998367660285068075089511316321901524716616446471683`100., mmv[{0, 2, 2}, {2, 6, 4}, {2, 3, 3}] -> -41.26644753093022067563964891450316570505493034207143980712322042546648366206424734966071726809601182`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {2, 3, 3}] -> -36.56355599171666915020192206376918729990647956499948894566416747420708605085476734780462468167730756`100., mmv[{0, 3, 1}, {2, 6, 4}, {2, 3, 3}] -> -47.46999743302050312718676461077125064008812094846338160464704831610522551137341485199654601672616258`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {2, 3, 3}] -> 80.69868929892203643071596345695621952810940388775434998527616198625911219373925925970797262819268614`100., mmv[{0, 4, 0}, {2, 6, 4}, {2, 3, 3}] -> -65.19724003740402364856876563035212142458268833317210316426763622755848512914126374049887111060762257`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {2, 3, 3}] -> 95.99977348870487886762756538237003956725980062429339397936224405698712772385373110687315608903874224`100., mmv[{0, 4, 2}, {2, 6, 4}, {2, 3, 3}] -> 186.3621053634753101515898352602165701356646798557960410150701516335972847343782945689731003885331282`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {2, 3, 4}] -> -4.861979991068373575462294824225763735457590535130257992921566782742103227726323959846459006124682612`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {2, 3, 4}] -> -2.181039683690994920092024653533584595108338863958868281483742229524033705276127313580565852532211802`100., mmv[{0, 0, 2}, {2, 6, 4}, {2, 3, 4}] -> -5.664553654260472991557642721875439682860325597402470082106931517508330738036448100286059686348253355`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {2, 3, 4}] -> -0.7363266861808289790255571627868221953679742319663102634557518029208036431039843479956101547020365754`100., mmv[{0, 1, 1}, {2, 6, 4}, {2, 3, 4}] -> -3.963143323774266039919510156327288625919596615368065754890748650727981630099223274603739133775794045`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {2, 3, 4}] -> 7.478856755854384156318733298189332250405814447121210685286931008447216200969149024257645008300250669`100., mmv[{0, 2, 0}, {2, 6, 4}, {2, 3, 4}] -> -1.153511516716191551373907817123222265786211943295538989077158929605915066772783402336388710359223809`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {2, 3, 4}] -> 3.778115685723861460193045360384068022009352388058913725042098439351086794975599876545665442431703059`100., mmv[{0, 2, 2}, {2, 6, 4}, {2, 3, 4}] -> 8.708211400390257440285296846247040208557469562524686582073000386514716177819827803636191493088579915`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {2, 3, 4}] -> -1.01831050253679390630583190848713909342490704884062276794165858694427814445673689250554506785135492`100., mmv[{0, 3, 1}, {2, 6, 4}, {2, 3, 4}] -> 1.812713626109402159351083611333553803103598822399635657362608086129827487780102050124850789147766008`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {2, 3, 4}] -> -9.496151682449069680022549650293071161712606563028900174640979742636166282793682502231242943802169601`100., mmv[{0, 4, 0}, {2, 6, 4}, {2, 3, 4}] -> -7.785465074784869652328342044838996976283969562143035406307991105110833949752707425644827116606884118`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {2, 3, 4}] -> 5.518448172687238224409383899102490684595722208414761323620370115751648190225140167289984894495527141`100., mmv[{0, 4, 2}, {2, 6, 4}, {2, 3, 4}] -> -6.233296003277167806552118151583096993275400853631013490820932040265470369675077631138927467310774167`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {2, 4, 2}] -> -24.41704641452994341599970302036445707952426167738039081563372109180796478066165043836558766307249243`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {2, 4, 2}] -> 17.23784580572513072175852270962846995805753658862221950919309804145426477714655005064519765352924042`100., mmv[{0, 0, 2}, {2, 6, 4}, {2, 4, 2}] -> 14.72994956616798882524900052794597793563802843671364846676835947980607766517563873905362151451688103`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {2, 4, 2}] -> 20.99102026756228209320860254051408903604504156584239489122336482665955433140585068345808570238044347`100., mmv[{0, 1, 1}, {2, 6, 4}, {2, 4, 2}] -> 16.93940502699016324930912869683892947574395985190504073101912441331454694027669764628633593126576228`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {2, 4, 2}] -> -17.77606705519742258521501634576025264220183372962326302409079242626447587787774468896424350244094022`100., mmv[{0, 2, 0}, {2, 6, 4}, {2, 4, 2}] -> 22.80551840207643867198373868786341850719134140491090555793289498802133059754526774450402276784365392`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {2, 4, 2}] -> -21.71644088872708937971197347514932175724738673422701045611738933525675621923301044791652140370234067`100., mmv[{0, 2, 2}, {2, 6, 4}, {2, 4, 2}] -> -27.47341333601280217956104952881346992453893617344225991957278555427710673558494725503487834632923371`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {2, 4, 2}] -> -32.15255861561607631298458086853956608579416957633150199502758259604038762163748351843242223084155056`100., mmv[{0, 3, 1}, {2, 6, 4}, {2, 4, 2}] -> -35.90487067746493678665274249157702321490863834697087155017003412847102946429232463014002967407405091`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {2, 4, 2}] -> 53.16695096230035773704555326969349935542562155161808525505856724274042725610755628855773892876285271`100., mmv[{0, 4, 0}, {2, 6, 4}, {2, 4, 2}] -> -57.34565951423265423803564321114122960143163101781344495350845557060018754395906480388432123841657361`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {2, 4, 2}] -> 73.32076226018448426197472609948361308169959663368127381174337365529148025281120328734306839152835876`100., mmv[{0, 4, 2}, {2, 6, 4}, {2, 4, 2}] -> 123.5618306618337463447406043144038475256047190437402505416158782381463949561758768107164697351964619`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {2, 4, 3}] -> 0.3367800258348222324861279871684740430079036060122324484565361007524227191868853780983430530910670719`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {2, 4, 3}] -> 2.876186741577347313692538814991554866124357678167664671519923374060770245772520296796902095811282242`100., mmv[{0, 0, 2}, {2, 6, 4}, {2, 4, 3}] -> 8.892651544983505713995021370970206080568878291886752189206766912019226892537006242713469694429756533`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {2, 4, 3}] -> -5.858936287592171042691332196315573547938397420802420981769872685883042321416092489723442831324266284`100., mmv[{0, 1, 1}, {2, 6, 4}, {2, 4, 3}] -> -0.1765574270987123661857013992629502462904647245306810153790845342987961991032106332296863131535786354`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {2, 4, 3}] -> -7.826690685028535801798190074607752244637441547386168023530862657525437938067582930073899826897377706`100., mmv[{0, 2, 0}, {2, 6, 4}, {2, 4, 3}] -> -9.542809528406063759710280841188253231952277968035549111543768156268554202780586156690651035343540104`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {2, 4, 3}] -> 2.689277353070565201912937694094913541449842967854903802532530232743962021152733946387433578342921929`100., mmv[{0, 2, 2}, {2, 6, 4}, {2, 4, 3}] -> -8.174270073313370419438995850342924194481415514216369339725897345665007201807257370444340523689222202`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {2, 4, 3}] -> 16.16289065313742269454719777357115307595520860112071774533667711667583083815789644975388148596483674`100., mmv[{0, 3, 1}, {2, 6, 4}, {2, 4, 3}] -> 7.782374163971826018627940885167302194084376663090170044447897790930844538801100385156339549414048936`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {2, 4, 3}] -> 8.296112471224292133074416773605166018469944499653323722885696816031342288478972407752807736229169977`100., mmv[{0, 4, 0}, {2, 6, 4}, {2, 4, 3}] -> 32.25303191966363976301510257398314752781294282114356160772446508413272909629178935065755108231907601`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {2, 4, 3}] -> -21.90126496373256703336465885305349991554509782163692887544914397160822933740598886906556080816103925`100., mmv[{0, 4, 2}, {2, 6, 4}, {2, 4, 3}] -> 2.965252188840654266081913646517629223513453527158352069500972097053035624859872022336346780092212149`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {2, 4, 4}] -> 19.09039191511012355359365817447034069708020215324958928916331075052552319405455241502548779707498115`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {2, 4, 4}] -> -17.74782333803888094390465898228965993932030603304669083883456245816487026936648067240416931554269867`100., mmv[{0, 0, 2}, {2, 6, 4}, {2, 4, 4}] -> -22.27924467974295251313657405029090271127019635984877941934528635743475114299882561766922001404776204`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {2, 4, 4}] -> -14.13175845458384287012074584943848720959101526155861946553581171449115821180013528795308692042854869`100., mmv[{0, 1, 1}, {2, 6, 4}, {2, 4, 4}] -> -17.07829910104702118564780747442905663063643137428214827780468181605586541393311258441285796160926337`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {2, 4, 4}] -> 26.68160245333672409169376317279702057746308441794197845154909425365853023073668451601745518881464039`100., mmv[{0, 2, 0}, {2, 6, 4}, {2, 4, 4}] -> -15.24850618429682367508462458775744920899799934077098580880958894776573838347474419171878166063618618`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {2, 4, 4}] -> 22.71191789786831050594826303788429361274485029420114450316383767255949317814310141329130386863094072`100., mmv[{0, 2, 2}, {2, 6, 4}, {2, 4, 4}] -> 41.70803753488967031079200032065728059042684055485919627417584263011132487234333401254531675534524986`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {2, 4, 4}] -> 22.46350714971667843320866356076721689680065377605172259179700564411543834746720912789746443244496905`100., mmv[{0, 3, 1}, {2, 6, 4}, {2, 4, 4}] -> 38.85126888337827187623784114976770143456464125775787010406592073786475002468193833264515351387575433`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {2, 4, 4}] -> -80.54032916207270320620618917913341656789037981063259804710019876440596550436467797878815091014375526`100., mmv[{0, 4, 0}, {2, 6, 4}, {2, 4, 4}] -> 41.79230844419715029087512321568938069506468998313335374062175191769742683862832107745964541160427485`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {2, 4, 4}] -> -80.69057105427348286114091021887317107212009815266912884686474237048613978840384449201132960905015767`100., mmv[{0, 4, 2}, {2, 6, 4}, {2, 4, 4}] -> -184.3435044934232947069903455732821752344845145251590828148785328810172887200798589144808059352522635`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {3, 2, 2}] -> -104.3791560528154165712645972128935116452504667916740766626646966805412099670065818386224869632396331`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {3, 2, 2}] -> 52.50057280486914269002485620198883464532322108765695284080533002288893368820981691461256095367730253`100., mmv[{0, 0, 2}, {2, 6, 4}, {3, 2, 2}] -> 37.6978432201062111917849655180122513281719754759030248501626714902938739989115322226873418146580642`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {3, 2, 2}] -> 47.20659878205848488817871401545014671113396425051021361256196821235229174628055594491251924537355544`100., mmv[{0, 1, 1}, {2, 6, 4}, {3, 2, 2}] -> 26.99192909709940731740256081452621499647234469655152463104860673925450002636245580379140339586624668`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {3, 2, 2}] -> -21.98378909858665358860414301274970718174568473485678150674108510201197781080442545916530870350483879`100., mmv[{0, 2, 0}, {2, 6, 4}, {3, 2, 2}] -> 26.09953623830828381481356188772558619925941237732201692378023870219852189167682047532210944896771791`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {3, 2, 2}] -> -17.30995361638435837009075265030365596467099856519705053931350812218625201449311224247635149964516198`100., mmv[{0, 2, 2}, {2, 6, 4}, {3, 2, 2}] -> -16.19670504077249006934093573432336339621797803313759316659988396999938325715746577275610393469739471`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {3, 2, 2}] -> -18.59190845696284069573697730923417479266057938266044304019604939196856585064948230370680622316750326`100., mmv[{0, 3, 1}, {2, 6, 4}, {3, 2, 2}] -> -14.60033123756553043133048709725923497245710825318809953509377100211196758133840197110470844693749121`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {3, 2, 2}] -> 15.9347990709298315224021215397968176042608650115210965371487526241639617832858334633049680920218887`100., mmv[{0, 4, 0}, {2, 6, 4}, {3, 2, 2}] -> -17.88267576381373337686982903020397037707712759034195211270485074268547203529340530257464527291790668`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {3, 2, 2}] -> 16.81470336113041576271411695501411340738490706506128740109585344701593866877855428463658694221639149`100., mmv[{0, 4, 2}, {2, 6, 4}, {3, 2, 2}] -> 21.61863626612113610271989151828007510725639822471735069539199393454247127651647627926857341470165335`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {3, 2, 3}] -> -4.701981092494451369709211292938268794567163780179157023940769320396303251004792703322816043633012107`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {3, 2, 3}] -> 14.37608099761464316243940535411546238763882185525688835888399961674494763068495268441554558988986345`100., mmv[{0, 0, 2}, {2, 6, 4}, {3, 2, 3}] -> 23.77864855172440399309633721619560135922448293709822992728715957547036664855597797323728300831161845`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {3, 2, 3}] -> -1.783359303293814560008851719160917194340089199755299586019531930999311963980107725535486268102756658`100., mmv[{0, 1, 1}, {2, 6, 4}, {3, 2, 3}] -> 6.185634436153623798369615152713792557933828177689931348734162039835071274714833431575214957783634855`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {3, 2, 3}] -> -14.94055998785033863879455274443985385112671329626925756587687161619297305333905263335310463617988324`100., mmv[{0, 2, 0}, {2, 6, 4}, {3, 2, 3}] -> -3.055413956493186593137985208326762848484534658300520307542207611390182032251486269564733109370697923`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {3, 2, 3}] -> -4.063752829521154260064303779198226921073725927244591785465316135285041958973062373572942429281817233`100., mmv[{0, 2, 2}, {2, 6, 4}, {3, 2, 3}] -> -14.00968668844844693137574098518956747016548055855282132372551064537516020270146245946784792887710667`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {3, 2, 3}] -> 3.023787416986253299483062847696358967715091951407422067452957530680941746841449593420936572721208396`100., mmv[{0, 3, 1}, {2, 6, 4}, {3, 2, 3}] -> -5.055556975548929415634901543368502373992883330597308162265473183765255524547623396603353309920271131`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {3, 2, 3}] -> 20.09012150507390715602469328624778504514387273832130473662239082209017010669539060665120224436654821`100., mmv[{0, 4, 0}, {2, 6, 4}, {3, 2, 3}] -> 2.497882457719911637067565306428270063783625942557237331654783559183909980439915553960475324671126609`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {3, 2, 3}] -> 9.860457709732192184614534377386085664222167988184550985865190721584569433653015863543638747320538392`100., mmv[{0, 4, 2}, {2, 6, 4}, {3, 2, 3}] -> 39.54272804745873459666732238884171234533441592283335149403363951181215930491653991568076681890452111`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {3, 2, 4}] -> 65.13776476530211077287404151533992167598656321863833554024362717726409946162140856013927185931931527`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {3, 2, 4}] -> -41.23214628048939030439911075964823444964130803469676986849349963543406810719952951367611532175044364`100., mmv[{0, 0, 2}, {2, 6, 4}, {3, 2, 4}] -> -39.10175131479016639683956330135377910308964510589762801280283783604138223981893688435506031619803581`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {3, 2, 4}] -> -28.44196304655469137076113794374667224067906243318695524766874293405280212210450838275670360423527422`100., mmv[{0, 1, 1}, {2, 6, 4}, {3, 2, 4}] -> -22.06908112562570266048151477322123177593632240455517668801017451409190711148073068461017818419445146`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {3, 2, 4}] -> 25.82890078461345186387136031777749578604010818465138695873615834404092719209595454991783178917867633`100., mmv[{0, 2, 0}, {2, 6, 4}, {3, 2, 4}] -> -16.02004099873106136708460103995714360655259117108554466378794989221882906363642578119110472450745951`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {3, 2, 4}] -> 16.32990016955979881330205518824578998547058406481322889997053314803105047062261509801161736241575848`100., mmv[{0, 2, 2}, {2, 6, 4}, {3, 2, 4}] -> 24.4523879596825929109269712911318119697219220109123903587649806630707202898705168254971207458194171`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {3, 2, 4}] -> 12.90488552028235510114122839329514423631123274584025510814125542852505840697969106172608378377419313`100., mmv[{0, 3, 1}, {2, 6, 4}, {3, 2, 4}] -> 17.86362830180135025784213519574072121917764504922171581180998921158486256739172116145646773512280145`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {3, 2, 4}] -> -33.80666946523364629145726711429772308745124486043428686710018704303115670842328550438934797616955482`100., mmv[{0, 4, 0}, {2, 6, 4}, {3, 2, 4}] -> 15.52350461033875187420293234751843313559414536250264178989086117792340884991741279072578278228173377`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {3, 2, 4}] -> -27.90175288408759191972120497947577984249404031765144575801860858664564130403344333963615968356339675`100., mmv[{0, 4, 2}, {2, 6, 4}, {3, 2, 4}] -> -63.48294596297321943784450794309376955285592945821964510777287729959774255531336676333522814266373832`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {3, 3, 2}] -> -11.65392570016361386075064612211658050684152347496092098170763684142852114418569396126755375230929992`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {3, 3, 2}] -> -0.3912524148587650823157794012006506882402218708119868243339556864877633996661765505340411551677616997`100., mmv[{0, 0, 2}, {2, 6, 4}, {3, 3, 2}] -> -5.650195009989120836664407382265130149424765340593546444551314167590201687496241245533571711974102059`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {3, 3, 2}] -> 10.21810008368561059507357944557604865732654636482591494444286406019793747657682047912455179695213737`100., mmv[{0, 1, 1}, {2, 6, 4}, {3, 3, 2}] -> 3.757521701705937935710002446989329513382430097404605642269703490566443798012525056409235129593452002`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {3, 3, 2}] -> -1.356053947678819850477256513423078729951923201374376070996223064299334897287980197949532943526911379`100., mmv[{0, 2, 0}, {2, 6, 4}, {3, 3, 2}] -> 10.1507971169899435559276210455250171732256360953060996111207191243219835159948278829510331305958344`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {3, 3, 2}] -> -7.068995056197351788391054247617968617993520249377147516914416978776091909317989690533285991057929214`100., mmv[{0, 2, 2}, {2, 6, 4}, {3, 3, 2}] -> -7.645994400111036265062867406004302537016000320376483894830642461317217354058521341056139051744296832`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {3, 3, 2}] -> -13.24275928760622169967679711415265741584973260153100259733619161618407683146134127122290979549785523`100., mmv[{0, 3, 1}, {2, 6, 4}, {3, 3, 2}] -> -13.24473576949292321438447798545264854522694252395610499507370778056723675604629392236572342334790595`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {3, 3, 2}] -> 19.1997196923521606245236688734389288174661765848186259595236109549867173591621251131300278216859272`100., mmv[{0, 4, 0}, {2, 6, 4}, {3, 3, 2}] -> -22.9794505358882040979293552539752003800496818799276295457104221169830941049030877588922489411827016`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {3, 3, 2}] -> 28.68068759774717150776860535961094403812150307668379593304102538946050565657270885412337059676696949`100., mmv[{0, 4, 2}, {2, 6, 4}, {3, 3, 2}] -> 49.11252155641989458218245987323589233294023870001545825267281571798826195971745523331457173651213635`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {3, 3, 3}] -> 86.62303369399237654902983894388534694317481441109448441529713582486512610663999830352932934928369483`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {3, 3, 3}] -> -43.23588055074179676338816978183399243245388738854011239590885870099045020785084453478756438769631343`100., mmv[{0, 0, 2}, {2, 6, 4}, {3, 3, 3}] -> -31.3021928856728922927587164599803833409600402170694739210078273800325787154709240599639511460968419`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {3, 3, 3}] -> -39.82837856060998623358138525811590898711191013050233362830794440612679970591913655688557100058772815`100., mmv[{0, 1, 1}, {2, 6, 4}, {3, 3, 3}] -> -24.2047623363793013186617098492013909037594556328194702782078424470226426532003516103693481031561095`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {3, 3, 3}] -> 22.17413568328335313822247186437064946818693518404135300690194425128228353690213661029464158526094936`100., mmv[{0, 2, 0}, {2, 6, 4}, {3, 3, 3}] -> -24.26059870101845354749029219543512748861508896645069764608599948633350373687401901759672020572408842`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {3, 3, 3}] -> 19.6535834425552655933651069496065268149423090419430400335539643957759798373631127286457066646970777`100., mmv[{0, 2, 2}, {2, 6, 4}, {3, 3, 3}] -> 24.26059870101845354749029219543512748861508896645069764608599948633350373687401901759672020572408842`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {3, 3, 3}] -> 22.17413568328335313822247186437064946818693518404135300690194425128228353690213661029464158526094936`100., mmv[{0, 3, 1}, {2, 6, 4}, {3, 3, 3}] -> 24.70428880504481606706586472644242247179474779305619970530544845838056647609922593536130721465681252`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {3, 3, 3}] -> -39.82837856060998623358138525811590898711191013050233362830794440612679970591913655688557100058772815`100., mmv[{0, 4, 0}, {2, 6, 4}, {3, 3, 3}] -> 31.3021928856728922927587164599803833409600402170694739210078273800325787154709240599639511460968419`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {3, 3, 3}] -> -44.54069864943756578507307202665898034389763390527778859599004088825134339468725834565542033197581158`100., mmv[{0, 4, 2}, {2, 6, 4}, {3, 3, 3}] -> -86.62303369399237654902983894388534694317481441109448441529713582486512610663999830352932934928369483`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {3, 3, 4}] -> -43.64929593728750352810840084786097167530673744707916782076696270475625111647266469131711006256502782`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {3, 3, 4}] -> 26.07105140035563346439880086996096821523401004320844353287866101493871928289988123238765870820797319`100., mmv[{0, 0, 2}, {2, 6, 4}, {3, 3, 4}] -> 22.9794505358882040979293552539752003800496818799276295457104221169830941049030877588922489411827016`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {3, 3, 4}] -> 17.10822065215953025683949858859099969573798370900818885515231794479661538619528586302605283426307654`100., mmv[{0, 1, 1}, {2, 6, 4}, {3, 3, 4}] -> 12.24568283216189371757616823097058540915635820348264614087849575785138911024854527238180520034649992`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {3, 3, 4}] -> -13.24275928760622169967679711415265741584973260153100259733619161618407683146134127122290979549785523`100., mmv[{0, 2, 0}, {2, 6, 4}, {3, 3, 4}] -> 7.645994400111036265062867406004302537016000320376483894830642461317217354058521341056139051744296832`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {3, 3, 4}] -> -7.068995056197351788391054247617968617993520249377147516914416978776091909317989690533285991057929214`100., mmv[{0, 2, 2}, {2, 6, 4}, {3, 3, 4}] -> -10.1507971169899435559276210455250171732256360953060996111207191243219835159948278829510331305958344`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {3, 3, 4}] -> -3.44755298787145021816142679827100785168011607718481317536751607448943687025481944805350793094976204`100., mmv[{0, 3, 1}, {2, 6, 4}, {3, 3, 4}] -> -4.756574639036967432518312201471392649453014417878064496464915513282291443810273706393153352594858039`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {3, 3, 4}] -> 10.21810008368561059507357944557604865732654636482591494444286406019793747657682047912455179695213737`100., mmv[{0, 4, 0}, {2, 6, 4}, {3, 3, 4}] -> 0.186969390856729782590348356890209491791264087657256012645461154358190844251450703536110038026993531`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {3, 3, 4}] -> 2.218383782532772961054025088449325134647271162663365575828408688034022974006651071201670733391234602`100., mmv[{0, 4, 2}, {2, 6, 4}, {3, 3, 4}] -> 11.65392570016361386075064612211658050684152347496092098170763684142852114418569396126755375230929992`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {3, 4, 2}] -> 63.48294596297321943784450794309376955285592945821964510777287729959774255531336676333522814266373832`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {3, 4, 2}] -> -30.16094860656950061794773145679000189869590048785133264261846888811813969564697790554230912527174467`100., mmv[{0, 0, 2}, {2, 6, 4}, {3, 4, 2}] -> -20.25308950881403262236029617658363210506376078538563477607829701025046253699285594941928840357540586`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {3, 4, 2}] -> -33.80666946523364629145726711429772308745124486043428686710018704303115670842328550438934797616955482`100., mmv[{0, 1, 1}, {2, 6, 4}, {3, 4, 2}] -> -20.14347110499669186076768310313002470730316302540839579330983417827058411734863690655197763195750062`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {3, 4, 2}] -> 17.67769470435984731301310147893527645938345253136017454190135554254073371027625172944476441933941652`100., mmv[{0, 2, 0}, {2, 6, 4}, {3, 4, 2}] -> -24.4523879596825929109269712911318119697219220109123903587649806630707202898705168254971207458194171`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {3, 4, 2}] -> 19.01869512204822120288954992943758929671017768896896176920512890888698435583835569501455879295677074`100., mmv[{0, 2, 2}, {2, 6, 4}, {3, 4, 2}] -> 21.64898402293937558817137976227353416332004019434066348728860122273370768827833403487272167335149048`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {3, 4, 2}] -> 25.82890078461345186387136031777749578604010818465138695873615834404092719209595454991783178917867633`100., mmv[{0, 3, 1}, {2, 6, 4}, {3, 4, 2}] -> 25.83148918637078893412785100593665400447595855989753843466291329660480175139686281063319343756745095`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {3, 4, 2}] -> -36.31849546422977109614147629238551116101989949865064315083567598906858150795053541275395722634429049`100., mmv[{0, 4, 0}, {2, 6, 4}, {3, 4, 2}] -> 39.10175131479016639683956330135377910308964510589762801280283783604138223981893688435506031619803581`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {3, 4, 2}] -> -47.39780744273089981227889003729640156875397150081747128103479670721584478239628871751732854403926947`100., mmv[{0, 4, 2}, {2, 6, 4}, {3, 4, 2}] -> -78.04546356796151972167377364936534946126944725479643509411398145643393631832284789694294052971461121`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {3, 4, 3}] -> -39.54272804745873459666732238884171234533441592283335149403363951181215930491653991568076681890452111`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {3, 4, 3}] -> 10.99005557097314653372779761604319669232309807328449442816512087232081862945978314649671346817471235`100., mmv[{0, 0, 2}, {2, 6, 4}, {3, 4, 3}] -> -2.497882457719911637067565306428270063783625942557237331654783559183909980439915553960475324671126609`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {3, 4, 3}] -> 20.09012150507390715602469328624778504514387273832130473662239082209017010669539060665120224436654821`100., mmv[{0, 1, 1}, {2, 6, 4}, {3, 4, 3}] -> 6.195478377146600217097675497063154118055642318690648153015395667108116299526081269151108258337620714`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {3, 4, 3}] -> 3.023787416986253299483062847696358967715091951407422067452957530680941746841449593420936572721208396`100., mmv[{0, 2, 0}, {2, 6, 4}, {3, 4, 3}] -> 14.00968668844844693137574098518956747016548055855282132372551064537516020270146245946784792887710667`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {3, 4, 3}] -> -5.408150305765365454858051149794126576693522739322458220082614015713008901580932672074413144552323366`100., mmv[{0, 2, 2}, {2, 6, 4}, {3, 4, 3}] -> 3.055413956493186593137985208326762848484534658300520307542207611390182032251486269564733109370697923`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {3, 4, 3}] -> -14.94055998785033863879455274443985385112671329626925756587687161619297305333905263335310463617988324`100., mmv[{0, 3, 1}, {2, 6, 4}, {3, 4, 3}] -> -8.066838466526166935192783269071503672203646255361112222060531431091518594672899494586722584470134597`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {3, 4, 3}] -> -1.783359303293814560008851719160917194340089199755299586019531930999311963980107725535486268102756658`100., mmv[{0, 4, 0}, {2, 6, 4}, {3, 4, 3}] -> -23.77864855172440399309633721619560135922448293709822992728715957547036664855597797323728300831161845`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {3, 4, 3}] -> 17.45891157873539791637929499293954594719515358831723906515464815263583596828333228633615220103427637`100., mmv[{0, 4, 2}, {2, 6, 4}, {3, 4, 3}] -> 4.701981092494451369709211292938268794567163780179157023940769320396303251004792703322816043633012107`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {3, 4, 4}] -> -16.88905136764585535456252768921487613778678280183435770920455810221541758944103312057506779340798125`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {3, 4, 4}] -> 14.55550763864850706448759047769989135118304689486140051649599314554344027716501971873043750050804357`100., mmv[{0, 0, 2}, {2, 6, 4}, {3, 4, 4}] -> 17.88267576381373337686982903020397037707712759034195211270485074268547203529340530257464527291790668`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {3, 4, 4}] -> 11.1619898868523393105302484541566853811886452260011771033886525101482864799892727955862874564566653`100., mmv[{0, 1, 1}, {2, 6, 4}, {3, 4, 4}] -> 12.32048843437018882840493918986993148433159027700141955359392603542624603138148622600919855010279204`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {3, 4, 4}] -> -18.59190845696284069573697730923417479266057938266044304019604939196856585064948230370680622316750326`100., mmv[{0, 2, 0}, {2, 6, 4}, {3, 4, 4}] -> 10.56776201656417584825415701200697283945052900988247434309923263948450463251555751907448698585336375`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {3, 4, 4}] -> -14.62115866389593598050325790911185665343140494104131767007891236133031812927737164547341006910414971`100., mmv[{0, 2, 2}, {2, 6, 4}, {3, 4, 4}] -> -26.09953623830828381481356188772558619925941237732201692378023870219852189167682047532210944896771791`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {3, 4, 4}] -> -14.10725668091157386322380466411086826140484766939309360357415204699619842495839842916805508139582252`100., mmv[{0, 3, 1}, {2, 6, 4}, {3, 4, 4}] -> -23.2295210363543210437562245818107927679327085412091628843958679567416053864463236777683881424932472`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {3, 4, 4}] -> 47.20659878205848488817871401545014671113396425051021361256196821235229174628055594491251924537355544`100., mmv[{0, 4, 0}, {2, 6, 4}, {3, 4, 4}] -> -24.79014441744680224298523338398682354288909143974492529629231721112403714221009288588367314426276825`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {3, 4, 4}] -> 46.33491164262763318214507692434066752621055762153625142826403295110715701301305771077134773138847669`100., mmv[{0, 4, 2}, {2, 6, 4}, {3, 4, 4}] -> 104.3791560528154165712645972128935116452504667916740766626646966805412099670065818386224869632396331`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {4, 2, 2}] -> 82.94756409311082019194748140330713281099476491311436566332898718662269479467289709062942653076586967`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {4, 2, 2}] -> -36.30600993104389406329271746524970140594244499978822738360755225641015319151897818921308861786622359`100., mmv[{0, 0, 2}, {2, 6, 4}, {4, 2, 2}] -> -23.91613813529647498727703826307532514463421688720546976307879854932973251736487681770799953008741478`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {4, 2, 2}] -> -29.88284195649890688502235993977007755894478126000009697429667932704065781422699534799813562412508753`100., mmv[{0, 1, 1}, {2, 6, 4}, {4, 2, 2}] -> -14.30734531453189993113299763055939144937676248206539671384793916425443966581124502055272837399754808`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {4, 2, 2}] -> 10.91867221676373507588410524372596801501664259519608795938590443535028250704783579013023624974199315`100., mmv[{0, 2, 0}, {2, 6, 4}, {4, 2, 2}] -> -11.99817193167136439897895080242522117101450416775210429036572231816158772136728383281482732040427237`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {4, 2, 2}] -> 6.692194540445597627579183137959234338982319912101591801709558516617083955068840376677689953157674415`100., mmv[{0, 2, 2}, {2, 6, 4}, {4, 2, 2}] -> 6.715584057277244704666436632914042106817240906645906949239645233014400449100385793572941874866205141`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {4, 2, 2}] -> 6.037978444309177509594061253740610741211035372398538866091953671919488039053625233792387132883792639`100., mmv[{0, 3, 1}, {2, 6, 4}, {4, 2, 2}] -> 4.692123114023569708109752589771966779961872510160626345524738296415412563012469566284529841049585303`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {4, 2, 2}] -> -7.039221307812803204508816159514974823405442145072371574571309223027506000580880518673477917853629459`100., mmv[{0, 4, 0}, {2, 6, 4}, {4, 2, 2}] -> 5.308004082552794751722609142988317567915604597072235398904064867067178703089704701151711774418419189`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {4, 2, 2}] -> -6.407799746665107059343754254218391010948909145912782665043028110398451913299160497105686197327880293`100., mmv[{0, 4, 2}, {2, 6, 4}, {4, 2, 2}] -> -12.82024547623460002989081619584831624892097147993924975928338410199514772308889185057506073698029459`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {4, 2, 3}] -> 3.179676395742652212972665736368013774261068341903301923038296194473825823661996476532460174760416804`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {4, 2, 3}] -> -6.710091296605169971526509155607069149224710241248852455142486160567016656389895847441005718799714376`100., mmv[{0, 0, 2}, {2, 6, 4}, {4, 2, 3}] -> -8.081209054077753168164671091603923317544610721732282842478572537661399456329475389176442148330844504`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {4, 2, 3}] -> 1.896119796922820908116367194778267284415033839337337631793272872912848940794009826914339659248318902`100., mmv[{0, 1, 1}, {2, 6, 4}, {4, 2, 3}] -> 0.5568881965709932524097308808949499114255078436681992840831449416997189637297427725598454581902439191`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {4, 2, 3}] -> -1.480857620245409925992107478447541620422436735751181098828491407588752028066671879198858580437838373`100., mmv[{0, 2, 0}, {2, 6, 4}, {4, 2, 3}] -> 3.558836004653369161105628050347191552731260308690453691408538012758160811471115298190669263668627658`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {4, 2, 3}] -> -4.594660541955964102964492101836600392177538606278406399987138250476890300293386628415217822069323725`100., mmv[{0, 2, 2}, {2, 6, 4}, {4, 2, 3}] -> -9.000115554634459863908906106664267534888274919578156005991751279888292748994054286714431179435055939`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {4, 2, 3}] -> -5.637504259172117003213879966504320946880118823253240857341607255752415811640938433889066976180879701`100., mmv[{0, 3, 1}, {2, 6, 4}, {4, 2, 3}] -> -9.864210313324855569040005062234379998835346123145978810442208600667143086813926108584811861755438289`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {4, 2, 3}] -> 21.31024074098530347481436790621066584418814953785747439742942423331232099189003421313655142178391351`100., mmv[{0, 4, 0}, {2, 6, 4}, {4, 2, 3}] -> -10.42289138413052364153250396599791571488506583057409972788311478635467572485607162257754102837296979`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {4, 2, 3}] -> 21.11532690978481365596611724571379958202544137994817662779105582274991028662836796725621593711896808`100., mmv[{0, 4, 2}, {2, 6, 4}, {4, 2, 3}] -> 50.23237385364067620890036561872424286223277639421169779003092461056410925240370681977498970709220336`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {4, 2, 4}] -> -47.5043303190095814693995756529745399944365853289992221719783545165754698315270137390178792739059098`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {4, 2, 4}] -> 22.50770530769102732013828502432560396425402471618683829234390915772304964115507981053645248496368522`100., mmv[{0, 0, 2}, {2, 6, 4}, {4, 2, 4}] -> 15.28509190312246961785965098387898057578255074652298564213990386655554613995804144471017918770684371`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {4, 2, 4}] -> 14.66370702498627502855112984832915683605085114610430164738250387755246125706282940555224160334265825`100., mmv[{0, 1, 1}, {2, 6, 4}, {4, 2, 4}] -> 5.934533180216475033641487852986899275456686656420425162919373631978837682520377836879048832687416935`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {4, 2, 4}] -> -2.120321886985971787631427537036550016396878156188635530067725895214519150294154456564661001834254406`100., mmv[{0, 2, 0}, {2, 6, 4}, {4, 2, 4}] -> 3.484437527669500018546293385862535394204429329209389447697438211998119621575385000771277598443587438`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {4, 2, 4}] -> 1.089728057135699793877241532743161480250983808653763130773441683419107982671386468048216013812165209`100., mmv[{0, 2, 2}, {2, 6, 4}, {4, 2, 4}] -> 5.884672118478155481665113622270131630216319154359703937198762019963360727688290237443685130930865964`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {4, 2, 4}] -> 1.3594416972800031484758938609708883669361596219435644316342563805861543127570895401398473827122879`100., mmv[{0, 3, 1}, {2, 6, 4}, {4, 2, 4}] -> 6.226977558914948452685511196752917254128761624994913122925672185657583073891603013898638994497098595`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {4, 2, 4}] -> -15.90933396288766959381461795160443309937549463328599930370514034230443997410741660769012023311178155`100., mmv[{0, 4, 0}, {2, 6, 4}, {4, 2, 4}] -> 5.051860431637087556476860993531144705212807677076167516555548401769006622403596055586491395370760711`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {4, 2, 4}] -> -13.88489542607883902718230227480002662675013147204069061072405471916334799672767222081904562963898119`100., mmv[{0, 4, 2}, {2, 6, 4}, {4, 2, 4}] -> -36.86308448313040384169708274280740871080372468554384139868448403075905159417937873953691327277682346`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {4, 3, 2}] -> -12.2029268216437841859034989824721732567033600584920108201742954372996083921642036266469007658743599`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {4, 3, 2}] -> 15.74281919717164790161204674308268141067957475498811440100770692850660026334897542438623062421002142`100., mmv[{0, 0, 2}, {2, 6, 4}, {4, 3, 2}] -> 19.508515431539559382097247494306826237703273776649666363077627825005347312392006506199865745790878`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {4, 3, 2}] -> 7.941848144255927667965630062640885487119951155162496388829108926790566038305303612340539626921964959`100., mmv[{0, 1, 1}, {2, 6, 4}, {4, 3, 2}] -> 10.36702845324286607414570655834049132215555533384382301340381955489482021891324121422132055718000654`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {4, 3, 2}] -> -13.96937529807867384747923878546898918237954513112796973396089835668102180117595134292848939027518234`100., mmv[{0, 2, 0}, {2, 6, 4}, {4, 3, 2}] -> 9.834713682650266183333890101605480558283083325089018535462519049642130773954812639768890721690016128`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {4, 3, 2}] -> -11.93913647284290337643715072682588039136342207648706138697180025181125493800359401808876432416692577`100., mmv[{0, 2, 2}, {2, 6, 4}, {4, 3, 2}] -> -17.09159757842836331007551202067014311071899164431141465862517457650533332731082983371829827276087`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {4, 3, 2}] -> -16.35913574515208441662749599357152313248165393138617196927558160409800946781479967115260563940473497`100., mmv[{0, 3, 1}, {2, 6, 4}, {4, 3, 2}] -> -20.07067345955989137999583103873823199754370847817869773181638772989706726605421547554000143283547355`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {4, 3, 2}] -> 31.04708018669806408577567914228554091064249779769127601539882427041572538786344548067507321075880357`100., mmv[{0, 4, 0}, {2, 6, 4}, {4, 3, 2}] -> -31.92382777046863712228695931916605313894356763091819409273095539714298272495489790946482408518110195`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {4, 3, 2}] -> 41.95499948338026083761731171461351185050363344455446378865058812469306933357696218483265638971609847`100., mmv[{0, 4, 2}, {2, 6, 4}, {4, 3, 2}] -> 71.12533408196339349637952221588705543751348727520720950513408513271052065185106572493735474685888332`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {4, 3, 3}] -> -74.25918229158007253744347809172776049783771853837815225055760840463938902573840376470237750890932912`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {4, 3, 3}] -> 27.77936212028445515279255921329718705821822973879486310827976204367303147508148732243659722295001276`100., mmv[{0, 0, 2}, {2, 6, 4}, {4, 3, 3}] -> 13.35018832563527728612620731380598011094666374408168343542248532079604350389901166349578482541304688`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {4, 3, 3}] -> 20.58624141611889512153899874721592694841570823395370409862008780500323139550435567739683082611881829`100., mmv[{0, 1, 1}, {2, 6, 4}, {4, 3, 3}] -> 4.176215151128509816219407890321876687489173192958757411186016391097404255702711707723979547494091284`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {4, 3, 3}] -> 3.148421091332483883497236299062595391944209004225476179984087745586779409225213723367727664250671853`100., mmv[{0, 2, 0}, {2, 6, 4}, {4, 3, 3}] -> -0.5140424864674634819709041566961781257345327029292483969169274702363954784142980649880275319191560701`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {4, 3, 3}] -> 8.514382589860924759008513501660193741347555939026943643048886284974915275800106286601459499767639138`100., mmv[{0, 2, 2}, {2, 6, 4}, {4, 3, 3}] -> 17.0058488299117671281493567190680382164398413756207421610372209391329799251902283320639970623719234`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {4, 3, 3}] -> 14.3894203084333160119794501993985378317195443809581359387622232229248025139526307375099830964163582`100., mmv[{0, 3, 1}, {2, 6, 4}, {4, 3, 3}] -> 22.76570862797568706012089988432882816829337315540718189934159985772465903527418891663523880206935006`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {4, 3, 3}] -> -40.87031073831205019713457819884031054099749375725201635696821758013231248782012270282240162760495799`100., mmv[{0, 4, 0}, {2, 6, 4}, {4, 3, 3}] -> 33.89504715173113135581004917037173808362264811610262924325980884752590641367033968053491996451078067`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {4, 3, 3}] -> -51.45907483926731308255449335571105922336216671901560538337220316873578432916647276121773575706293066`100., mmv[{0, 4, 2}, {2, 6, 4}, {4, 3, 3}] -> -99.73907166948293360255999631633122319248986544470155659977301580873215862773829626544377103924943334`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {4, 3, 4}] -> 48.51127592835587710357069567208673541076432798220942581368852948749835434419898865116356906868971044`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {4, 3, 4}] -> -23.89001171666463854430677621642738362012567117924957525139491878541468557762375391880709285567576138`100., mmv[{0, 0, 2}, {2, 6, 4}, {4, 3, 4}] -> -17.31489688162773110637171253209976069718935628252515946360349059947476336686663965860618925483444825`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {4, 3, 4}] -> -16.37189396597870127781394142580417750037000947704187859169656614187581174309130151503044267956103996`100., mmv[{0, 1, 1}, {2, 6, 4}, {4, 3, 4}] -> -8.282539508387627677656658074643296783236761588114580385987747107123407480149321997778066066570705873`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {4, 3, 4}] -> 5.763902531751837543358063815963325165443918154409791912049260607736860630492192246965264787197604561`100., mmv[{0, 2, 0}, {2, 6, 4}, {4, 3, 4}] -> -6.492482883394844713688959588881080271229788377080944905753483531711302287285737938719750341385073023`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {4, 3, 4}] -> 3.290879370473490328198008887233900595984167861318233791872318539425005114342389813987620548626226155`100., mmv[{0, 2, 2}, {2, 6, 4}, {4, 3, 4}] -> 1.442585716599686115642324199277976964668166532781413029047718737807267338175000079314841637507254485`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {4, 3, 4}] -> 4.46586349040824412446725870675814694510502312602543594330917466143371501471155634055905299880111696`100., mmv[{0, 3, 1}, {2, 6, 4}, {4, 3, 4}] -> 2.943861012927565273167228590137838846349415595478428839102307427152463956030171656268302563447092032`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {4, 3, 4}] -> -0.7219484012365409150510297952829774956139398017970147698018843175617711937831379768933088531499677653`100., mmv[{0, 4, 0}, {2, 6, 4}, {4, 3, 4}] -> 7.598495683928139869737993687948787484492705474485779393662529950752643105501256722108717078579890587`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {4, 3, 4}] -> -7.736831955220011185463408987551815819242993371078126899448778803785671164231791238491655627886761742`100., mmv[{0, 4, 2}, {2, 6, 4}, {4, 3, 4}] -> -5.420629696886446054198527970533483513566122621329907490886704801163050774510616330128626284998525755`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {4, 4, 2}] -> -39.06589954844327602184480492272931247333166778083925429213915620778977777465171632496964047959124589`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {4, 4, 2}] -> 12.92310280084436989618920874716153194063836389922911313342537084666387491850042785489711147174250425`100., mmv[{0, 0, 2}, {2, 6, 4}, {4, 4, 2}] -> 5.523139942646043797111295648637654169425732348671986309309937530444384871817217210365666889058524828`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {4, 4, 2}] -> 12.81564919767136419824866457378363405140620329459189197587682221637160237701743482093126227378911135`100., mmv[{0, 1, 1}, {2, 6, 4}, {4, 4, 2}] -> 3.204066078006528611458554406291095231559203173503355062290709764956037177071939260265641700691738341`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {4, 4, 2}] -> 0.09837235083757527220191486682497618281838119826308848218943688372374216760149295951947908310152370281`100., mmv[{0, 2, 0}, {2, 6, 4}, {4, 4, 2}] -> 1.646869557606154238943232603268393462530580606001484800832085675049389692325249080993097977975763178`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {4, 4, 2}] -> 2.697745766678868176822423545711732460537209045258048686912260426369771863394654752901962610745569925`100., mmv[{0, 2, 2}, {2, 6, 4}, {4, 4, 2}] -> 5.824429313073426591389669766539935761218895979101596432284184331543399047306613220162156672977743235`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {4, 4, 2}] -> 6.323657831002624449113220550762070299754061391680115036291424251999460429541528968514590441662874228`100., mmv[{0, 3, 1}, {2, 6, 4}, {4, 4, 2}] -> 10.07338149109414785252489148564036921043267978707333311550712083186622771289546181950683623650659997`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {4, 4, 2}] -> -16.84845549807058664090407697730798819440572205296744210422289125367184574815702087580378170241856222`100., mmv[{0, 4, 0}, {2, 6, 4}, {4, 4, 2}] -> 18.2439081994424878411960799097874504983419859119158169407056177345588053041401279195292609222185378`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {4, 4, 2}] -> -25.92295481745358444969583606218721151294562513286380253070857694807563547041491456982573984748908929`100., mmv[{0, 4, 2}, {2, 6, 4}, {4, 4, 2}] -> -45.51636709387222662306683066503849806433527178894381544750189678171245863785302891377352920548185064`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {4, 4, 3}] -> 39.20594802162391236418119440167323830232651231682111904557710341105973658572965453758242376581345404`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {4, 4, 3}] -> -13.86624231255049384742033643103475155844745575145215909968504424638158887523230344329361556398599459`100., mmv[{0, 0, 2}, {2, 6, 4}, {4, 4, 3}] -> -6.394769087263594076927456064541936016785252349329514857551983352835316912097090688752994369758629924`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {4, 4, 3}] -> -14.23118521748173611333336108993221149720547531751888375485251813620712778527929811692775941304228192`100., mmv[{0, 1, 1}, {2, 6, 4}, {4, 4, 3}] -> -6.018920950047887850911974097800203871765177594159967137636311132809320100422870635921421945184042079`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {4, 4, 3}] -> 4.802903268042282502315127226911393276922349595978745956077905126844496191226133336652963254176169311`100., mmv[{0, 2, 0}, {2, 6, 4}, {4, 4, 3}] -> -4.46687716004238317166546014400131423821320259051727221218174248910660599992087630277719689353356657`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {4, 4, 3}] -> 2.718872952694800252945113455699213035243679771467554417550083782969046880428198725686979566209401437`100., mmv[{0, 2, 2}, {2, 6, 4}, {4, 4, 3}] -> 5.118856116820183826301010642016161345996880855915849032183689734274825169555771100879607414318524279`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {4, 4, 3}] -> -1.222330665287084055752645029131299224828495304851460179459805500482857784818843816400776849784953504`100., mmv[{0, 3, 1}, {2, 6, 4}, {4, 4, 3}] -> 0.2844643025543409165648423839042014781192695922709421776126336401606740558717991094303830350560856613`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {4, 4, 3}] -> -6.512753167930477573065565054444248824129855299898024136866164885032030324498864682217321468126413318`100., mmv[{0, 4, 0}, {2, 6, 4}, {4, 4, 3}] -> -8.474383367939235769918765357787546168588459884045331680437305508662362447735811377420268074007457564`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {4, 4, 3}] -> 4.442353384997169116985363860113953968349944233319689810294495818972393369122656582729408607126762876`100., mmv[{0, 4, 2}, {2, 6, 4}, {4, 4, 3}] -> -7.667233281335105635791124939455898018080617307337509093441741417449338875864664725659162823725224256`100.*I, mmv[{0, 0, 0}, {2, 6, 4}, {4, 4, 4}] -> -2.201340547464268199031130485255464559293419351415231579958752648310105604613519294450420003666999893`100.*I, mmv[{0, 0, 1}, {2, 6, 4}, {4, 4, 4}] -> 3.192315699390373879417068504589768588137259138185290322338569312621429992201460953673731815034655101`100., mmv[{0, 0, 2}, {2, 6, 4}, {4, 4, 4}] -> 4.396568915929219136266745020086932334193068769506827306640435614749279107705420315094574741129855366`100.*I, mmv[{0, 1, 0}, {2, 6, 4}, {4, 4, 4}] -> 2.969768567731503559590497395281801828402370035557442362147159204342871731810862492366799463971883384`100., mmv[{0, 1, 1}, {2, 6, 4}, {4, 4, 4}] -> 4.757810666676832357242868284559125146304841097280728724210755780629619382551626358403659411506471329`100.*I, mmv[{0, 1, 2}, {2, 6, 4}, {4, 4, 4}] -> -8.089693996373883395956785863562845784802505035281535411353044861689964380087202212310648965647137131`100., mmv[{0, 2, 0}, {2, 6, 4}, {4, 4, 4}] -> 4.680744167732647826830467575750476369547470330888511465710356308281233750959186672644294674782822431`100.*I, mmv[{0, 2, 1}, {2, 6, 4}, {4, 4, 4}] -> -8.090759233972374525445005128772436959313445353159826833084925311229175048865729767817893799526791009`100., mmv[{0, 2, 2}, {2, 6, 4}, {4, 4, 4}] -> -15.60850129658138649597843843293169439116742817753717935039560392791280298066651353722320730637753194`100.*I, mmv[{0, 3, 0}, {2, 6, 4}, {4, 4, 4}] -> -8.356250468805104569984858896656348635395806106658628988222853597119239922508810698729409351049146526`100., mmv[{0, 3, 1}, {2, 6, 4}, {4, 4, 4}] -> -15.62174784702395083248161656795690866663193271654870721967005278112314463823561465487676537138250714`100.*I, mmv[{0, 3, 2}, {2, 6, 4}, {4, 4, 4}] -> 33.33373038001421831802747516368326985675641556012238443453823055205367375808412203387563166477019982`100., mmv[{0, 4, 0}, {2, 6, 4}, {4, 4, 4}] -> -17.00216402675034804788988983170255715217559854338842844432943470657338969641822819157597226734150659`100.*I, mmv[{0, 4, 1}, {2, 6, 4}, {4, 4, 4}] -> 34.35565941164584967899583329453250354590954053113287741860070941937898277539078678123998187766168098`100., mmv[{0, 4, 2}, {2, 6, 4}, {4, 4, 4}] -> 79.9643484406078781357257483603886635892340477334850061522138362004760787530732770758583189720126304`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {2, 2, 2}] -> 22.20421244554022910250669748645457803828481531365857544674978941996215897156965169818330200010319212`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {2, 2, 2}] -> -6.864438399655883319093167611830240560725120889354579177240510896665549030076301744894865890971548001`100., mmv[{0, 2, 0}, {2, 8, 2}, {2, 2, 2}] -> -1.670178420318656605809235276781149656313604054333587447851985014673987078134622214714528403852209564`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {2, 2, 2}] -> -0.5564327331738202102543043379494274907896817650689157261058509103794402661249745092002586557289278721`100., mmv[{0, 4, 0}, {2, 8, 2}, {2, 2, 2}] -> -2.095370668909189478969556383145851556248557336799435948992676101931449470681395767522824933647797567`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {2, 2, 2}] -> 4.020437300934324672562202579211382300915733407865190531704591199614827016072366032344499345463787905`100., mmv[{0, 6, 0}, {2, 8, 2}, {2, 2, 2}] -> 7.609093484766531754154607396451095022055153668291908851817825884210679356986430848257085241313027258`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {2, 2, 3}] -> 25.73971738182701368817627853351223572489895411803625502673407662325771057398017522640213438594860827`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {2, 2, 3}] -> -11.34030467341639629625973669776149396822880523599316201445176615445134757592272953890264201019863589`100., mmv[{0, 2, 0}, {2, 8, 2}, {2, 2, 3}] -> -5.208026237956996160242701063365828041395032705672209972857711076548727089067744589941762047502796074`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {2, 2, 3}] -> 1.416896068257493429571687474537445750617840650858896766182648935409958403195840984335523155162373625`100., mmv[{0, 4, 0}, {2, 8, 2}, {2, 2, 3}] -> -3.013216321358825176015634160516413529398386571987792376401862293539825263557468067383404288105549236`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {2, 2, 3}] -> 11.88353244616120694077990244475585953334865969383183527808276507172113291655724457627801390776258461`100., mmv[{0, 6, 0}, {2, 8, 2}, {2, 2, 3}] -> 34.78429865885075436033349508515103910663008981282722861403457898792085485124640037801520219846809086`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {2, 2, 4}] -> -47.94392982736724279068297601996681376318376943169483047348386604321986954554982692458543638605180039`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {2, 2, 4}] -> 18.20474307307227961535290430959173452895392612534774119169227705111689660599903128379750790117018389`100., mmv[{0, 2, 0}, {2, 8, 2}, {2, 2, 4}] -> 6.878204658275652766051936340146977697708636760005797420709696091222714167202366804656290451355005638`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {2, 2, 4}] -> -0.8604633350836732193173831365880182598281588857899810400767980250305181370708664751352644994334457526`100., mmv[{0, 4, 0}, {2, 8, 2}, {2, 2, 4}] -> 5.108586990268014654985190543662265085646943908787228325394538395471274734238863834906229221753346804`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {2, 2, 4}] -> -15.90396974709553161334210502396724183426439310169702580978735627133595993262961060862251325322637251`100., mmv[{0, 6, 0}, {2, 8, 2}, {2, 2, 4}] -> -42.39339214361728611448810248160213412868524348111913746585240487213153420823283122627228743978111812`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {2, 3, 2}] -> 11.9570498049582564956950696897508851942922180768811400506065815802884004716155533219754071988735953`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {2, 3, 2}] -> -3.64546905949544162457164398370757598570302664252145989074492274050834562804802178762849149949234905`100., mmv[{0, 2, 0}, {2, 8, 2}, {2, 3, 2}] -> 0.3097441988829021304370815491991548046569287027424650279814606873020034577775546361225856011650792182`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {2, 3, 2}] -> -3.400649941359790117769450300810680266720308129176696444041994326232102194005124034545429454361601953`100., mmv[{0, 4, 0}, {2, 8, 2}, {2, 3, 2}] -> -8.44265765662222056244236036994210547332370187695037820080384325713794177910028781280619609016880066`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {2, 3, 2}] -> 21.02257574968681346171188552713910233597230545268041367187965264224986751815361689045785011201691091`100., mmv[{0, 6, 0}, {2, 8, 2}, {2, 3, 2}] -> 58.28744018280127064384159505473306250302068399785232095821297491821976512605576421333245110356502885`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {2, 3, 3}] -> 27.39663874103348764417035487982377610231288055297003631415619478816338394020178327738018606385129745`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {2, 3, 3}] -> -17.13031423332830306694352326231488366612459831259587148470360468309111386044896595698608950340901212`100., mmv[{0, 2, 0}, {2, 8, 2}, {2, 3, 3}] -> -13.53877965182552284190942016400477848233024674796039977447900202422131330536425224798436263355460877`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {2, 3, 3}] -> 14.59496249904149928673786753750172363371653108027245892793692153075116922107294970520446907008984452`100., mmv[{0, 4, 0}, {2, 8, 2}, {2, 3, 3}] -> 21.67169310956484127391469898474772915099701992216831294730138459405725162668698542466797312255833022`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {2, 3, 3}] -> -41.79835904251055815322705277316156198779993040779774504732818006584932700665060463507243111491827207`100., mmv[{0, 6, 0}, {2, 8, 2}, {2, 3, 3}] -> -97.6411287287930147837070196243077237996257826277034973229757512866715495378731008126880443662899216`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {2, 3, 4}] -> -39.35368854599174413986542456957466129660509862985117636476277636845178441181733659935559326272489275`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {2, 3, 4}] -> 20.77578329282374469151516724602245965182762495511733137544852742359945948849698774461458100290136117`100., mmv[{0, 2, 0}, {2, 8, 2}, {2, 3, 4}] -> 13.22903545294262071147233861480562367767331804521793474649754133691930984758669761186177703238952956`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {2, 3, 4}] -> -11.19431255768170916896841723669104336699622295109576248389492720451906702706782567065903961572824257`100., mmv[{0, 4, 0}, {2, 8, 2}, {2, 3, 4}] -> -13.22903545294262071147233861480562367767331804521793474649754133691930984758669761186177703238952956`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {2, 3, 4}] -> 20.77578329282374469151516724602245965182762495511733137544852742359945948849698774461458100290136117`100., mmv[{0, 6, 0}, {2, 8, 2}, {2, 3, 4}] -> 39.35368854599174413986542456957466129660509862985117636476277636845178441181733659935559326272489275`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {2, 4, 2}] -> -19.56614328972478824984967708620198021634737174517304890242440746449907982860198417023249244018662256`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {2, 4, 2}] -> 5.655687709962603960852745273313267136160893346454055156597218340315759136084204803800741172224243003`100., mmv[{0, 2, 0}, {2, 8, 2}, {2, 4, 2}] -> 0.2140984683443952393053075465873080844052106314573939592667083381808589098927943057581206322468701736`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {2, 4, 2}] -> 3.331095849713062591487662258567001830371597908543081978278762962434672160739502220895397122395485969`100., mmv[{0, 4, 0}, {2, 8, 2}, {2, 4, 2}] -> 8.547043807892136600305437574740927326843302130346227416294592320555065971483701701225854115409563757`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {2, 4, 2}] -> -21.23708944967605981543354701500879735349496548047274427116841860777066592534350131998581467110977178`100., mmv[{0, 6, 0}, {2, 8, 2}, {2, 4, 2}] -> -58.63438100226283672356826220295891528486888423712823619956844037790667385998654002111656519731664123`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {2, 4, 3}] -> -22.82724885389249786463842539540015391233787173594608856342799740763245437963084705603979499959449556`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {2, 4, 3}] -> 10.24828203713292765248935975065397469810349975524297065319013793102020079654540580482177208100212951`100., mmv[{0, 2, 0}, {2, 8, 2}, {2, 4, 3}] -> 4.89448852192361941567988299707495700124173327732983436612783005729041582434606952914810858950647663`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {2, 4, 3}] -> -2.470632514629389372170279121978983570543439022753100938201964937404154023668635745760132622962040216`100., mmv[{0, 4, 0}, {2, 8, 2}, {2, 4, 3}] -> -1.668839149616483834253501234593949629134665370340429995584896229332351804281334896569563664054558119`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {2, 4, 3}] -> 3.032346376603780200080642705417062824541039355125003079476141556653769319344470036188306769939587893`100., mmv[{0, 6, 0}, {2, 8, 2}, {2, 4, 3}] -> 10.69045117489559393288528618299210152168511480543340572608457433468680431443671309653112881126484084`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {2, 4, 4}] -> 42.39339214361728611448810248160213412868524348111913746585240487213153420823283122627228743978111812`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {2, 4, 4}] -> -15.90396974709553161334210502396724183426439310169702580978735627133595993262961060862251325322637251`100., mmv[{0, 2, 0}, {2, 8, 2}, {2, 4, 4}] -> -5.108586990268014654985190543662265085646943908787228325394538395471274734238863834906229221753346804`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {2, 4, 4}] -> -0.8604633350836732193173831365880182598281588857899810400767980250305181370708664751352644994334457526`100., mmv[{0, 4, 0}, {2, 8, 2}, {2, 4, 4}] -> -6.878204658275652766051936340146977697708636760005797420709696091222714167202366804656290451355005638`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {2, 4, 4}] -> 18.20474307307227961535290430959173452895392612534774119169227705111689660599903128379750790117018389`100., mmv[{0, 6, 0}, {2, 8, 2}, {2, 4, 4}] -> 47.94392982736724279068297601996681376318376943169483047348386604321986954554982692458543638605180039`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {3, 2, 2}] -> 25.68971758994617407683023329580524256191254071525136961672107626499546428240976510889214774977158599`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {3, 2, 2}] -> -10.04635956543085613493345826091612294041971854956211508248053642147939253256210060761101205235483689`100., mmv[{0, 2, 0}, {2, 8, 2}, {3, 2, 2}] -> -4.330179297302238091806332580096450470284386724377687973923529892044889739278906232960503911095277653`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {3, 2, 2}] -> 1.740382345253878469903257083748788507570112322466658499175456368652947164035998217158430644623323374`100., mmv[{0, 4, 0}, {2, 8, 2}, {3, 2, 2}] -> -0.3794702035129748913791174270799463508299921559702174748311155110305282975804278876997145405076729403`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {3, 2, 2}] -> 4.276398545171317119585759228587227421984187966686921086579620672088715117508803169560418361551814155`100., mmv[{0, 6, 0}, {2, 8, 2}, {3, 2, 2}] -> 14.97061443564311199553506602747431260323670286413784231139352151900765454600045049979410247309441722`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {3, 2, 3}] -> -14.99926641505058014394494711281314104022742590981796389063650193030865996797305201236101893850674515`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {3, 2, 3}] -> 7.014013188827075934852815555499060115878679194437112003004394864825623213217630571422705282415248998`100., mmv[{0, 2, 0}, {2, 8, 2}, {3, 2, 3}] -> 2.661340147685754257552831345502500841149721354037257978338633662712537934997571336390940247040719533`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {3, 2, 3}] -> 0.7302501693755109022670220382301950629733267002864424390265085687512068596326375286017019783387168422`100., mmv[{0, 4, 0}, {2, 8, 2}, {3, 2, 3}] -> 5.27395872543659430705900042415490335207172543330005184095894556832094412192649741684782313001414957`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {3, 2, 3}] -> -14.52468058230424477207511897924120212008768772192989173976975860310891591405420897438219044255394366`100., mmv[{0, 6, 0}, {2, 8, 2}, {3, 2, 3}] -> -37.79786328953560986017349142287446651557457460008393087482151892664010892563129755583389747268891279`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {3, 2, 4}] -> -10.69045117489559393288528618299210152168511480543340572608457433468680431443671309653112881126484084`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {3, 2, 4}] -> 3.032346376603780200080642705417062824541039355125003079476141556653769319344470036188306769939587893`100., mmv[{0, 2, 0}, {2, 8, 2}, {3, 2, 4}] -> 1.668839149616483834253501234593949629134665370340429995584896229332351804281334896569563664054558119`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {3, 2, 4}] -> -2.470632514629389372170279121978983570543439022753100938201964937404154023668635745760132622962040216`100., mmv[{0, 4, 0}, {2, 8, 2}, {3, 2, 4}] -> -4.89448852192361941567988299707495700124173327732983436612783005729041582434606952914810858950647663`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {3, 2, 4}] -> 10.24828203713292765248935975065397469810349975524297065319013793102020079654540580482177208100212951`100., mmv[{0, 6, 0}, {2, 8, 2}, {3, 2, 4}] -> 22.82724885389249786463842539540015391233787173594608856342799740763245437963084705603979499959449556`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {3, 3, 2}] -> -24.2510750308677437331878713783859522751702286936760470450866819514604729151512945218152007387978685`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {3, 3, 2}] -> 8.557008764087404264440125628732079500477349010498173662893157955983163502682789598568905075477620512`100., mmv[{0, 2, 0}, {2, 8, 2}, {3, 3, 2}] -> 2.475923644159511102968630860065051465930747725956441477594218437058386081584303581197169206391648233`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {3, 3, 2}] -> 1.087054908314356516470482963291535275843701597696448464620378115038090476577438252460584307121917708`100., mmv[{0, 4, 0}, {2, 8, 2}, {3, 3, 2}] -> 5.656989813579807329036647960677899202736025448251471695228164132777552239738429595486441282612073209`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {3, 3, 2}] -> -16.11103604509485082184340388211459882119798308470369989973141742677504964351884907951743653603163945`100., mmv[{0, 6, 0}, {2, 8, 2}, {3, 3, 2}] -> -45.99341495689178340634879336609799542214267338105741396373287454704769268252002301349265756364075565`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {3, 3, 3}] -> -73.39005369792527105051914824592177152445555393402745027788906933521107662272180629087284362749205309`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {3, 3, 3}] -> 33.24135027842315388878692714442948248732258139729957138443502210986616350396781503650352603944065156`100., mmv[{0, 2, 0}, {2, 8, 2}, {3, 3, 3}] -> 19.19576946540533017094606812468267768506627219621187146970716615699886554510268184347080391616668198`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {3, 3, 3}] -> -15.68201740735585580320835050079325890956023267796890739255729964578925969765038795766505337721176223`100., mmv[{0, 4, 0}, {2, 8, 2}, {3, 3, 3}] -> -19.19576946540533017094606812468267768506627219621187146970716615699886554510268184347080391616668198`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {3, 3, 3}] -> 33.24135027842315388878692714442948248732258139729957138443502210986616350396781503650352603944065156`100., mmv[{0, 6, 0}, {2, 8, 2}, {3, 3, 3}] -> 73.39005369792527105051914824592177152445555393402745027788906933521107662272180629087284362749205309`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {3, 3, 4}] -> 97.6411287287930147837070196243077237996257826277034973229757512866715495378731008126880443662899216`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {3, 3, 4}] -> -41.79835904251055815322705277316156198779993040779774504732818006584932700665060463507243111491827207`100., mmv[{0, 2, 0}, {2, 8, 2}, {3, 3, 4}] -> -21.67169310956484127391469898474772915099701992216831294730138459405725162668698542466797312255833022`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {3, 3, 4}] -> 14.59496249904149928673786753750172363371653108027245892793692153075116922107294970520446907008984452`100., mmv[{0, 4, 0}, {2, 8, 2}, {3, 3, 4}] -> 13.53877965182552284190942016400477848233024674796039977447900202422131330536425224798436263355460877`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {3, 3, 4}] -> -17.13031423332830306694352326231488366612459831259587148470360468309111386044896595698608950340901212`100., mmv[{0, 6, 0}, {2, 8, 2}, {3, 3, 4}] -> -27.39663874103348764417035487982377610231288055297003631415619478816338394020178327738018606385129745`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {3, 4, 2}] -> -3.013564630684855499839996337723427408944484787256702260786939938719254074384897177818695274220821922`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {3, 4, 2}] -> 2.641148136143037831295216534485342586739028028098056461686993531387782997496964398104176534791359057`100., mmv[{0, 2, 0}, {2, 8, 2}, {3, 4, 2}] -> 2.260742404077769131043366263638489822673338861312259464557083274781118858369029349464418841908600334`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {3, 4, 2}] -> -2.147146237633004331838709512767640813591167351145339205209157504161165262828478512937225133501090467`100., mmv[{0, 4, 0}, {2, 8, 2}, {3, 4, 2}] -> -2.546686090271241902689869717863327200245311351634951994519077413836189154070173253550821800462076541`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {3, 4, 2}] -> 4.32629148458932036140692114226243385235012604155605001144737128962572436270509896747993672778338689`100., mmv[{0, 6, 0}, {2, 8, 2}, {3, 4, 2}] -> 10.74045096677643354423133142069909468467152820821829113609757469294905060600712321404111544744186312`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {3, 4, 3}] -> 37.79786328953560986017349142287446651557457460008393087482151892664010892563129755583389747268891279`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {3, 4, 3}] -> -14.52468058230424477207511897924120212008768772192989173976975860310891591405420897438219044255394366`100., mmv[{0, 2, 0}, {2, 8, 2}, {3, 4, 3}] -> -5.27395872543659430705900042415490335207172543330005184095894556832094412192649741684782313001414957`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {3, 4, 3}] -> 0.7302501693755109022670220382301950629733267002864424390265085687512068596326375286017019783387168422`100., mmv[{0, 4, 0}, {2, 8, 2}, {3, 4, 3}] -> -2.661340147685754257552831345502500841149721354037257978338633662712537934997571336390940247040719533`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {3, 4, 3}] -> 7.014013188827075934852815555499060115878679194437112003004394864825623213217630571422705282415248998`100., mmv[{0, 6, 0}, {2, 8, 2}, {3, 4, 3}] -> 14.99926641505058014394494711281314104022742590981796389063650193030865996797305201236101893850674515`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {3, 4, 4}] -> -34.78429865885075436033349508515103910663008981282722861403457898792085485124640037801520219846809086`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {3, 4, 4}] -> 11.88353244616120694077990244475585953334865969383183527808276507172113291655724457627801390776258461`100., mmv[{0, 2, 0}, {2, 8, 2}, {3, 4, 4}] -> 3.013216321358825176015634160516413529398386571987792376401862293539825263557468067383404288105549236`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {3, 4, 4}] -> 1.416896068257493429571687474537445750617840650858896766182648935409958403195840984335523155162373625`100., mmv[{0, 4, 0}, {2, 8, 2}, {3, 4, 4}] -> 5.208026237956996160242701063365828041395032705672209972857711076548727089067744589941762047502796074`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {3, 4, 4}] -> -11.34030467341639629625973669776149396822880523599316201445176615445134757592272953890264201019863589`100., mmv[{0, 6, 0}, {2, 8, 2}, {3, 4, 4}] -> -25.73971738182701368817627853351223572489895411803625502673407662325771057398017522640213438594860827`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {4, 2, 2}] -> -47.89393003548640317933693078225982060019735602890994506347086568495762325397941680707544974987477811`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {4, 2, 2}] -> 16.91079796508673945402662587274636350114483943891669425972104731814494156263840235250587794332638489`100., mmv[{0, 2, 0}, {2, 8, 2}, {4, 2, 2}] -> 6.000357717620894697615567856877600126597990778711275421775514906718876817413528447675032314947487216`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {4, 2, 2}] -> -1.183949612080058259648952745799361016780430557397742773069605458273506897911023707958171988894395502`100., mmv[{0, 4, 0}, {2, 8, 2}, {4, 2, 2}] -> 2.474840872422164370348673810225797907078549492769653423823791612961977768261823655222539474155470508`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {4, 2, 2}] -> -8.29683584610564179214796180779860972289992137455211161828421187170354213358116920190491770701560206`100., mmv[{0, 6, 0}, {2, 8, 2}, {4, 2, 2}] -> -22.57970792040964374968967342392540762529185653242975116321134740321833390298688134805118771440744448`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {4, 2, 3}] -> -10.74045096677643354423133142069909468467152820821829113609757469294905060600712321404111544744186312`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {4, 2, 3}] -> 4.32629148458932036140692114226243385235012604155605001144737128962572436270509896747993672778338689`100., mmv[{0, 2, 0}, {2, 8, 2}, {4, 2, 3}] -> 2.546686090271241902689869717863327200245311351634951994519077413836189154070173253550821800462076541`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {4, 2, 3}] -> -2.147146237633004331838709512767640813591167351145339205209157504161165262828478512937225133501090467`100., mmv[{0, 4, 0}, {2, 8, 2}, {4, 2, 3}] -> -2.260742404077769131043366263638489822673338861312259464557083274781118858369029349464418841908600334`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {4, 2, 3}] -> 2.641148136143037831295216534485342586739028028098056461686993531387782997496964398104176534791359057`100., mmv[{0, 6, 0}, {2, 8, 2}, {4, 2, 3}] -> 3.013564630684855499839996337723427408944484787256702260786939938719254074384897177818695274220821922`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {4, 2, 4}] -> 58.63438100226283672356826220295891528486888423712823619956844037790667385998654002111656519731664123`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {4, 2, 4}] -> -21.23708944967605981543354701500879735349496548047274427116841860777066592534350131998581467110977178`100., mmv[{0, 2, 0}, {2, 8, 2}, {4, 2, 4}] -> -8.547043807892136600305437574740927326843302130346227416294592320555065971483701701225854115409563757`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {4, 2, 4}] -> 3.331095849713062591487662258567001830371597908543081978278762962434672160739502220895397122395485969`100., mmv[{0, 4, 0}, {2, 8, 2}, {4, 2, 4}] -> -0.2140984683443952393053075465873080844052106314573939592667083381808589098927943057581206322468701736`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {4, 2, 4}] -> 5.655687709962603960852745273313267136160893346454055156597218340315759136084204803800741172224243003`100., mmv[{0, 6, 0}, {2, 8, 2}, {4, 2, 4}] -> 19.56614328972478824984967708620198021634737174517304890242440746449907982860198417023249244018662256`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {4, 3, 2}] -> 12.2940252259094872374928016886350670808780106167949069944801003711720724435357411998397935399242732`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {4, 3, 2}] -> -4.911539704591962639868481645024503514774322367976713772148235215474817874634767810940413575985271461`100., mmv[{0, 2, 0}, {2, 8, 2}, {4, 3, 2}] -> -2.785667843042413233405712409264206270587676428698906505575679124360389539361858217319754807556727451`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {4, 3, 2}] -> 2.313595033045433601298967337519144990876606531480247979421616211194011717427685782084845147239684245`100., mmv[{0, 4, 0}, {2, 8, 2}, {4, 3, 2}] -> 2.785667843042413233405712409264206270587676428698906505575679124360389539361858217319754807556727451`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {4, 3, 2}] -> -4.911539704591962639868481645024503514774322367976713772148235215474817874634767810940413575985271461`100., mmv[{0, 6, 0}, {2, 8, 2}, {4, 3, 2}] -> -12.2940252259094872374928016886350670808780106167949069944801003711720724435357411998397935399242732`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {4, 3, 3}] -> 45.99341495689178340634879336609799542214267338105741396373287454704769268252002301349265756364075565`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {4, 3, 3}] -> -16.11103604509485082184340388211459882119798308470369989973141742677504964351884907951743653603163945`100., mmv[{0, 2, 0}, {2, 8, 2}, {4, 3, 3}] -> -5.656989813579807329036647960677899202736025448251471695228164132777552239738429595486441282612073209`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {4, 3, 3}] -> 1.087054908314356516470482963291535275843701597696448464620378115038090476577438252460584307121917708`100., mmv[{0, 4, 0}, {2, 8, 2}, {4, 3, 3}] -> -2.475923644159511102968630860065051465930747725956441477594218437058386081584303581197169206391648233`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {4, 3, 3}] -> 8.557008764087404264440125628732079500477349010498173662893157955983163502682789598568905075477620512`100., mmv[{0, 6, 0}, {2, 8, 2}, {4, 3, 3}] -> 24.2510750308677437331878713783859522751702286936760470450866819514604729151512945218152007387978685`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {4, 3, 4}] -> -58.28744018280127064384159505473306250302068399785232095821297491821976512605576421333245110356502885`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {4, 3, 4}] -> 21.02257574968681346171188552713910233597230545268041367187965264224986751815361689045785011201691091`100., mmv[{0, 2, 0}, {2, 8, 2}, {4, 3, 4}] -> 8.44265765662222056244236036994210547332370187695037820080384325713794177910028781280619609016880066`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {4, 3, 4}] -> -3.400649941359790117769450300810680266720308129176696444041994326232102194005124034545429454361601953`100., mmv[{0, 4, 0}, {2, 8, 2}, {4, 3, 4}] -> -0.3097441988829021304370815491991548046569287027424650279814606873020034577775546361225856011650792182`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {4, 3, 4}] -> -3.64546905949544162457164398370757598570302664252145989074492274050834562804802178762849149949234905`100., mmv[{0, 6, 0}, {2, 8, 2}, {4, 3, 4}] -> -11.9570498049582564956950696897508851942922180768811400506065815802884004716155533219754071988735953`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {4, 4, 2}] -> 22.57970792040964374968967342392540762529185653242975116321134740321833390298688134805118771440744448`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {4, 4, 2}] -> -8.29683584610564179214796180779860972289992137455211161828421187170354213358116920190491770701560206`100., mmv[{0, 2, 0}, {2, 8, 2}, {4, 4, 2}] -> -2.474840872422164370348673810225797907078549492769653423823791612961977768261823655222539474155470508`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {4, 4, 2}] -> -1.183949612080058259648952745799361016780430557397742773069605458273506897911023707958171988894395502`100., mmv[{0, 4, 0}, {2, 8, 2}, {4, 4, 2}] -> -6.000357717620894697615567856877600126597990778711275421775514906718876817413528447675032314947487216`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {4, 4, 2}] -> 16.91079796508673945402662587274636350114483943891669425972104731814494156263840235250587794332638489`100., mmv[{0, 6, 0}, {2, 8, 2}, {4, 4, 2}] -> 47.89393003548640317933693078225982060019735602890994506347086568495762325397941680707544974987477811`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {4, 4, 3}] -> -14.97061443564311199553506602747431260323670286413784231139352151900765454600045049979410247309441722`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {4, 4, 3}] -> 4.276398545171317119585759228587227421984187966686921086579620672088715117508803169560418361551814155`100., mmv[{0, 2, 0}, {2, 8, 2}, {4, 4, 3}] -> 0.3794702035129748913791174270799463508299921559702174748311155110305282975804278876997145405076729403`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {4, 4, 3}] -> 1.740382345253878469903257083748788507570112322466658499175456368652947164035998217158430644623323374`100., mmv[{0, 4, 0}, {2, 8, 2}, {4, 4, 3}] -> 4.330179297302238091806332580096450470284386724377687973923529892044889739278906232960503911095277653`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {4, 4, 3}] -> -10.04635956543085613493345826091612294041971854956211508248053642147939253256210060761101205235483689`100., mmv[{0, 6, 0}, {2, 8, 2}, {4, 4, 3}] -> -25.68971758994617407683023329580524256191254071525136961672107626499546428240976510889214774977158599`100.*I, mmv[{0, 0, 0}, {2, 8, 2}, {4, 4, 4}] -> -7.609093484766531754154607396451095022055153668291908851817825884210679356986430848257085241313027258`100.*I, mmv[{0, 1, 0}, {2, 8, 2}, {4, 4, 4}] -> 4.020437300934324672562202579211382300915733407865190531704591199614827016072366032344499345463787905`100., mmv[{0, 2, 0}, {2, 8, 2}, {4, 4, 4}] -> 2.095370668909189478969556383145851556248557336799435948992676101931449470681395767522824933647797567`100.*I, mmv[{0, 3, 0}, {2, 8, 2}, {4, 4, 4}] -> -0.5564327331738202102543043379494274907896817650689157261058509103794402661249745092002586557289278721`100., mmv[{0, 4, 0}, {2, 8, 2}, {4, 4, 4}] -> 1.670178420318656605809235276781149656313604054333587447851985014673987078134622214714528403852209564`100.*I, mmv[{0, 5, 0}, {2, 8, 2}, {4, 4, 4}] -> -6.864438399655883319093167611830240560725120889354579177240510896665549030076301744894865890971548001`100., mmv[{0, 6, 0}, {2, 8, 2}, {4, 4, 4}] -> -22.20421244554022910250669748645457803828481531365857544674978941996215897156965169818330200010319212`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {2, 2, 2}] -> -13.34084229490280624076257734987406054276981775361046268342330068271995683983434367717233053534756638`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {2, 2, 2}] -> 8.802428895961482592672423726638145610010238414688310414778717317771973946725116839730992483401140599`100., mmv[{0, 0, 2}, {4, 2, 6}, {2, 2, 2}] -> 6.488961722358718842447803441882414418901485300775535756803227567944511646540850183264687615328078458`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {2, 2, 2}] -> -5.378586576709717065050406388998618196807651216190019910405543138523647768076018126537895690310522228`100., mmv[{0, 0, 4}, {4, 2, 6}, {2, 2, 2}] -> -4.685418612367349491350116687808503393383801501353132756393486834145465353286197718387760651364705514`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {2, 2, 2}] -> 4.231773013963990692661233134201700786930831850281867294497750421601086408418593679541701418891652278`100., mmv[{1, 0, 1}, {4, 2, 6}, {2, 2, 2}] -> 3.519939724702064415002655701452573442593101539090568069899401943297691466060284135074097306901165833`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {2, 2, 2}] -> -3.139257356282812651815443320807459176838710389080610800017079739999715544147663267649676510203439833`100., mmv[{1, 0, 3}, {4, 2, 6}, {2, 2, 2}] -> -3.255258731030949058799541331227848471316098490914818673466735718002030370180391431238136351504030688`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {2, 2, 2}] -> 4.492221764592468047081179540323932505829528388490053347888752732699771593520618821334233381321204396`100., mmv[{2, 0, 0}, {4, 2, 6}, {2, 2, 2}] -> 1.081492614771744117386836800917242998311030929652385407829193562226774119038493568060665995406907724`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {2, 2, 2}] -> -1.507771566840002997593563735500763896953905311501686062522124021920549142281970477448705355055288841`100., mmv[{2, 0, 2}, {4, 2, 6}, {2, 2, 2}] -> -1.735414658421608945623222024185063034476394112675475482694064453539509964614279429854144472234449817`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {2, 2, 2}] -> 2.204983540329808732445209809005408177162076362810602358939761154548948534090082153804348882924196244`100., mmv[{2, 0, 4}, {4, 2, 6}, {2, 2, 2}] -> 3.877045579668445779006360865765967924675512903098616293467408432587245101944283180145375337811747627`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {2, 2, 3}] -> -35.03712313730883138295832428200400800495985024743674619635405417909093262618154726336842088910507464`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {2, 2, 3}] -> 18.8681120801707948428265000315619339859312264549212938268930650151523704921419646529982499136987439`100., mmv[{0, 0, 2}, {4, 2, 6}, {2, 2, 3}] -> 14.53403985729505328464472228143404341094659696500726253120320325196317396519178362258692752873794982`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {2, 2, 3}] -> -16.9865238484134439648931523622691782174984926717675899506281535311287772170835384698754930774529888`100., mmv[{0, 0, 4}, {4, 2, 6}, {2, 2, 3}] -> -28.01792176935884478078323984442203033585718046612730392898129117737890816454249080516824829146861554`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {2, 2, 3}] -> 17.31409946082584852457754746396233420256435541354404746992971889527283640542376083832171579313239733`100., mmv[{1, 0, 1}, {4, 2, 6}, {2, 2, 3}] -> 10.20736493633180558621443109220048986282691174237215637424031972888825809783960913527403185883508249`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {2, 2, 3}] -> -8.88784417691144962222316566936364261776199383615891907818135556780257473952320909027901547552765333`100., mmv[{1, 0, 3}, {4, 2, 6}, {2, 2, 3}] -> -12.05634090997332671910034122923936845163100374617070845127693775335224603164334500912200292121094044`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {2, 2, 3}] -> 23.56948671421868481905700659505611439106576774742308809516107329108752330244636893580198463944671719`100., mmv[{2, 0, 0}, {4, 2, 6}, {2, 2, 3}] -> 10.60101374525280387376720387764343789544821479961751529263390472260450699987615288405252267576633725`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {2, 2, 3}] -> -7.123220840293597166864301101859440323712759477949946826104580499623774802692903172147393254474413008`100., mmv[{2, 0, 2}, {4, 2, 6}, {2, 2, 3}] -> -7.535778748074916606423437169116877797489799473502059522466469111842979075729149218675766707888903601`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {2, 2, 3}] -> 12.58394898352611466125034089372706155237555867452759949857864532168197694349586627826349408176664513`100., mmv[{2, 0, 4}, {4, 2, 6}, {2, 2, 3}] -> 29.17451651199444995517627203247719332879186373329750464519925952012213413480654366768906208658817672`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {2, 2, 4}] -> 24.453674171873888580568892701870122409142698026190586820497521666713113998901505877686599220395855`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {2, 2, 4}] -> -14.83794046585461540998974984547126375314006540284942000828846335731355578649200247702031426946201356`100., mmv[{0, 0, 2}, {4, 2, 6}, {2, 2, 4}] -> -12.81477268461373669511166383266971288428197630399400723706598946296365138108558155166306773854356507`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {2, 2, 4}] -> 16.16524481771555765174315994814179906811315874811364523933963761694060586784829113370205738484153057`100., mmv[{0, 0, 4}, {4, 2, 6}, {2, 2, 4}] -> 27.57337378759066302015203090004821025446015680373552304784888484564322120318479814189718158504748291`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {2, 2, 4}] -> -11.00151965457432327466599966410438979046252294631125404756156229513725827861179639976412620231981618`100., mmv[{1, 0, 1}, {4, 2, 6}, {2, 2, 4}] -> -7.517360477072983590252450997574290598376336634329339056367938025279211943409147011834751119280625408`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {2, 2, 4}] -> 7.570113243108649373419107808388826771429198615517024041674810024843164733342241990507567642089012229`100., mmv[{1, 0, 3}, {4, 2, 6}, {2, 2, 4}] -> 11.31079177868200567535949876417983016682292639492072488004076426375697485895525093004636808939049473`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {2, 2, 4}] -> -23.10481608863090692165194227918126347773160727565280824080417208826618695948531168110495330288005801`100., mmv[{2, 0, 0}, {4, 2, 6}, {2, 2, 4}] -> -5.974975434067128433252393993779116889881992997651264015471034297284380566956463247804969122817922381`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {2, 2, 4}] -> 4.927366953334696969142090658791059209660191013362908578370777816526063738488716397836179388448502662`100., mmv[{2, 0, 2}, {4, 2, 6}, {2, 2, 4}] -> 6.312605000059414815848677896025346686426881807821234027149409565825262474368606488644327834320618432`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {2, 2, 4}] -> -11.77899655656838993322025027443226260914628662771934988988882031663761952919910906891503220674007426`100., mmv[{2, 0, 4}, {4, 2, 6}, {2, 2, 4}] -> -28.5759326089855192838730782057710646126779743313654981086964096243864678644466265769989604033771924`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {2, 3, 2}] -> 22.0348101570096142181408214337611589477309197795773999767922532414325217641756270953338055070965758`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {2, 3, 2}] -> -10.67842676216579574519554802931490900974408843460217460057679546646836382464365469602073289901689364`100., mmv[{0, 0, 2}, {4, 2, 6}, {2, 3, 2}] -> -6.750483502142914431996058972827775660307200223646196125990108470196327171746128695394033272083694834`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {2, 3, 2}] -> 5.756841593288361874103568584895122560708743177237489887161230503158701251472205829192484296558689436`100., mmv[{0, 0, 4}, {4, 2, 6}, {2, 3, 2}] -> 5.70022719202781732082868617105516965573131626254754452289590208429838754492750965396044273660735196`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {2, 3, 2}] -> -12.4434518236411652132936351603993523541403689355351462614443963242556758939052293068651898573228753`100., mmv[{1, 0, 1}, {4, 2, 6}, {2, 3, 2}] -> -6.669441501432816001753122258283639226220346117467092756326693867388905349799015111357033594994808172`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {2, 3, 2}] -> 4.933633327220238357480384526866834831138758169805903488808561438686493995541487744842846922751667293`100., mmv[{1, 0, 3}, {4, 2, 6}, {2, 3, 2}] -> 5.268823307390551168065330812539575507700925823619503452327996476307310425354076095035847791210956719`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {2, 3, 2}] -> -7.155809540088655534083717804374366471080353969359782819129563473987004246745970309922050326848406635`100., mmv[{2, 0, 0}, {4, 2, 6}, {2, 3, 2}] -> -9.389907965623279101629177162603761153285223516562649071348343621962406035846266310921279616607185595`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {2, 3, 2}] -> 6.005221711201795127569904841343091532944279742963683151453603908170309525127701045794393250221757518`100., mmv[{2, 0, 2}, {4, 2, 6}, {2, 3, 2}] -> 5.633663832523698119571198130388274122020375402863882664490865699473378545965856861095762070994209948`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {2, 3, 2}] -> -7.756587287441102676479134119595707094899169069729105207859918581764449808443412723181991223995377891`100., mmv[{2, 0, 4}, {4, 2, 6}, {2, 3, 2}] -> -13.73149369296748530352092599271573447229088314792556295681897321628781205328965403723141508938622567`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {2, 3, 3}] -> -11.96280891304835005063711453679422194415390005654522087687334480542644601796236351095803035294035776`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {2, 3, 3}] -> 5.890636662695802313262774989447655551911047723908635187681262901738800306602268635549165762395415416`100., mmv[{0, 0, 2}, {4, 2, 6}, {2, 3, 3}] -> 3.205678881629137650828160875059791343545950365860532063488099313413781813447572429412015376898021673`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {2, 3, 3}] -> -1.486402754384053497299826790788269864104049540937712785483257477054152540080522377527029297361414538`100., mmv[{0, 0, 4}, {4, 2, 6}, {2, 3, 3}] -> -0.02796353403983187047107110051967765708790561851548374205383419962593281863741117188271035158372858438`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {2, 3, 3}] -> 6.041257680308035250023692190482138694319383785629857554691343559653638046791381744959688352095291179`100., mmv[{1, 0, 1}, {4, 2, 6}, {2, 3, 3}] -> 3.393003805310528386835966480101840267703680721530330774991731876564216441487342341938508350526785983`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {2, 3, 3}] -> -2.392583238284852602257448926490023043676661576976584589673571904084337022207107131756588952301450162`100., mmv[{1, 0, 3}, {4, 2, 6}, {2, 3, 3}] -> -1.979483558869885989535532539957525768904004961643364605511537677642249966428732772683889145214602761`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {2, 3, 3}] -> 2.098798346590934263593092875782468017883093578796163436811968872681684308103351885083928160856910169`100., mmv[{2, 0, 0}, {4, 2, 6}, {2, 3, 3}] -> 4.620921511973244906958275668452176566533597894305251175410861122023889645478927701102657499534569406`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {2, 3, 3}] -> -3.092345985602129414724798129362430877291596944695372381573769136551316768673325012600671401952224474`100., mmv[{2, 0, 2}, {4, 2, 6}, {2, 3, 3}] -> -2.814747467521418508368713920474864206601763213835453399041465564560976666737364878683435491317586756`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {2, 3, 3}] -> 3.267870305134528916952747434642023584537533701406705088833078810159086574492798801062338456971117757`100., mmv[{2, 0, 4}, {4, 2, 6}, {2, 3, 3}] -> 4.843984796187977725694735331867649969625341714466356199758046893005078774914066029211517913928450724`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {2, 3, 4}] -> -8.080620571723622350791693441047936438154873523924537984189350201268270872655431593388116171714717538`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {2, 3, 4}] -> 5.859836905981496241616419619295957174746586200987518383015860805947878724711143244656227075968397246`100., mmv[{0, 0, 2}, {4, 2, 6}, {2, 3, 4}] -> 6.413390489308774252550130391537503545065250816245501045359611255619662233672929073445128067977053238`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {2, 3, 4}] -> -9.423091430325547502790834173568071302196044512822254445846470639774488882629959950576190817501694514`100., mmv[{0, 0, 4}, {4, 2, 6}, {2, 3, 4}] -> -16.15566020637776969968219490339007394241206882781720147891919084029572578023276757001480348801867638`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {2, 3, 4}] -> 5.535759354749617523691383196134688088743112770450896694855874794955462197703419781946401002519458012`100., mmv[{1, 0, 1}, {4, 2, 6}, {2, 3, 4}] -> 4.387646467446236457800315791842686066846060415381365276576596461847140940100180726490904849847142215`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {2, 3, 4}] -> -5.186953529109881296966033258671253164490531081466408145816172615560704617915721642307999168722273519`100., mmv[{1, 0, 3}, {4, 2, 6}, {2, 3, 4}] -> -8.301984058095535876332110588169718794508358253233564647763753651756517394232123637991747785825723375`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {2, 3, 4}] -> 15.82207674306429159815097928486637765138350626566980742458895901610479972970092791855510399157996751`100., mmv[{2, 0, 0}, {4, 2, 6}, {2, 3, 4}] -> 4.889927168533590722690571972531075374186651994814123387512361189702162404057270064027519275962517296`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {2, 3, 4}] -> -4.689400903048109645550212195420863043680406030206075173452974205183786710566782993079964027387686711`100., mmv[{2, 0, 2}, {4, 2, 6}, {2, 3, 4}] -> -6.483243258443438019638628607047068870947808819025035721094618956307903718812268690899219849202701329`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {2, 3, 4}] -> 11.77703608625300158712896720217455122379363877940398158228375959852547387706320251081895148446064497`100., mmv[{2, 0, 4}, {4, 2, 6}, {2, 3, 4}] -> 25.47817152169901869611843933526833487333725659386175826889964857923335225410158241725144263977375018`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {2, 4, 2}] -> -8.69396786210680797737824408388709840496110202596693729336895255871256492434128341816147497174900942`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {2, 4, 2}] -> 1.875997866204313152523124302676763399733850019913864185798078148696389877918537856289740415615753043`100., mmv[{0, 0, 2}, {4, 2, 6}, {2, 4, 2}] -> 0.2615217797841955895482555309453612414057149228706603691868809022518155252052785121293456567556163758`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {2, 4, 2}] -> -0.378255016578644809053162195896504363901091961047469976755687364635053483396187702654588606248167208`100., mmv[{0, 0, 4}, {4, 2, 6}, {2, 4, 2}] -> -1.014808579660467829478569483246666262347514761194411766502415250152922191641311935572682085242646446`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {2, 4, 2}] -> 8.211678809677174520632402026197651567209537085253278966946645902654589485486635627323488438431223023`100., mmv[{1, 0, 1}, {4, 2, 6}, {2, 4, 2}] -> 3.149501776730751586750466556831065783627244578376524686427291924091213883738730976282936288093642339`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {2, 4, 2}] -> -1.794375970937425705664941206059375654300047780725292688791481698686778451393824477193170412548227459`100., mmv[{1, 0, 3}, {4, 2, 6}, {2, 4, 2}] -> -2.013564576359602109265789481311727036384827332704684778861260758305280055173684663797711439706926031`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {2, 4, 2}] -> 2.663587775496187487002538264050433965250825580869729471240810741287232653225351488587816945527202239`100., mmv[{2, 0, 0}, {4, 2, 6}, {2, 4, 2}] -> 8.308415350851534984242340361686518154974192586910263663519150059735631916807772742860613621200277871`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {2, 4, 2}] -> -4.497450144361792129976341105842327635990374431461997088931479886249760382845730568345687895166468678`100., mmv[{2, 0, 2}, {4, 2, 6}, {2, 4, 2}] -> -3.898249174102089173947976106203211087543981290188407181796801245933868581351577431241617598759760131`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {2, 4, 2}] -> 5.551603747111293944033924310590298917737092706918502848920157427215501274353330569377642341071181647`100., mmv[{2, 0, 4}, {4, 2, 6}, {2, 4, 2}] -> 9.854448113299039524514565126949766547615370244826946663351564783700566951345370857086039751574478042`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {2, 4, 3}] -> 46.99993205035718143359543881879822994911375030398196707322739898451737864414391077432645124204543241`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {2, 4, 3}] -> -24.75874874286659715608927502100958953784227417882992901457432791689117079874423328854741567609415931`100., mmv[{0, 0, 2}, {4, 2, 6}, {2, 4, 3}] -> -17.73971873892419093547288315649383475449254733086779459469130256537695577863935605199894290563597149`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {2, 4, 3}] -> 18.47292660279749746219297915305744808160254221270530273611141100818292975716406084740252237481440334`100., mmv[{0, 0, 4}, {4, 2, 6}, {2, 4, 3}] -> 28.04588530339867665125431094494170799294508608464278767103512537700484098317990197705095864305234412`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {2, 4, 3}] -> -23.35535714113388377460123965444447289688373919917390502462106245492647445221514258328140414522768851`100., mmv[{1, 0, 1}, {4, 2, 6}, {2, 4, 3}] -> -13.60036874164233397305039757230233013053059246390248714923205160545247453932695147721254020936186848`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {2, 4, 3}] -> 11.28042741519630222448061459585366566143865541313550366785492747188691176173031622203560442782910349`100., mmv[{1, 0, 3}, {4, 2, 6}, {2, 4, 3}] -> 14.0358244688432127086358737691968942205350087078140730567884754309944959980720777818058920664255432`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {2, 4, 3}] -> -25.66828506080961908265009947083858240894886132621925153197304216376920761054972082088591280030362736`100., mmv[{2, 0, 0}, {4, 2, 6}, {2, 4, 3}] -> -15.22193525722604878072547954609561446198181269392276646804476584462839664535508058515518017530090666`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {2, 4, 3}] -> 10.21556682589572658158909923122187120100435642264531920767834963617509157136622818474806465642663748`100., mmv[{2, 0, 2}, {4, 2, 6}, {2, 4, 3}] -> 10.35052621559633511479215108959174200409156268733751292150793467640395574246651409735920219920649036`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {2, 4, 3}] -> -15.85181928866064357820308832836908513691309237593430458741172413184106351798866507932583253873776289`100., mmv[{2, 0, 4}, {4, 2, 6}, {2, 4, 3}] -> -34.01850130818242768087100736434484329841720544776386084495730641312721290972060969690058000051662745`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {2, 4, 4}] -> -16.37305360015026622977719926082218597098782450226604883630817146544484312624607428429848304868113747`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {2, 4, 4}] -> 8.978103559873119168373330226175306578393479201861901625272602551365677061780859232364087193493616313`100., mmv[{0, 0, 2}, {4, 2, 6}, {2, 4, 4}] -> 6.401382195304962442561533441132209339216725487748506191706378207343989147412652478217939670566511834`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {2, 4, 4}] -> -6.742153387390010148952325774573727765917114235291390793493166977166116985218331183125866567339836057`100., mmv[{0, 0, 4}, {4, 2, 6}, {2, 4, 4}] -> -11.41771358121289332046983599665813631204808797591832156892969400534749542295203057188237809702880652`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {2, 4, 4}] -> 5.465760299824705750974616467969701701719410175860357352705687500181796080908376617817725199800358165`100., mmv[{1, 0, 1}, {4, 2, 6}, {2, 4, 4}] -> 3.129714009626747132452135205731604531530276218947973779791341563432071003308966285343846269433483192`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {2, 4, 4}] -> -2.38315971399876807645307454971757360693866753405061589585863740928246011542652034819956847336673871`100., mmv[{1, 0, 3}, {4, 2, 6}, {2, 4, 4}] -> -3.008807720586469799027388176010111372314568141687160232277010612000457464723127292054620303564771352`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {2, 4, 4}] -> 7.282739345566615323500962994314885826348101009983000816215213072161387229784383762549849311300090501`100., mmv[{2, 0, 0}, {4, 2, 6}, {2, 4, 4}] -> 1.085048265533537710561822021248041515695341002837140627958673107582218162899193183777449846855405085`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {2, 4, 4}] -> -0.2379660502865873235918784633701961659797849831568334049178036113422770279219334047562153610608159512`100., mmv[{2, 0, 2}, {4, 2, 6}, {2, 4, 4}] -> 0.1706382583840232037899507110217221845209270112038016939452093904826412444436622022548920148820828972`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {2, 4, 4}] -> 0.00196047031538834609128307225771138535264784831536830760506071811214565213590655809608072227942929397`100., mmv[{2, 0, 4}, {4, 2, 6}, {2, 4, 4}] -> 3.097761087286500587754638870502729739340717737503739839796761045153115610345044159747517763603442218`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {3, 2, 2}] -> 12.67510353542939132860574009780078919716294816841584442384235937692377593610371761078914469497919136`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {3, 2, 2}] -> -6.938433007509067479427258117001506691386692169238624870207688171334527610119627396594173496044360475`100., mmv[{0, 0, 2}, {4, 2, 6}, {3, 2, 2}] -> -4.72205673367798395850908638134440225973074365151950028732302879358822516099850871787086347939105778`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {3, 2, 2}] -> 3.760180861523595428119611691332501813735153006030705437488361005019534530013396416885446989395999202`100., mmv[{0, 0, 4}, {4, 2, 6}, {3, 2, 2}] -> 2.301888882712280231554142224652472911906404671149398344223651612965693530580313624930546149524806804`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {3, 2, 2}] -> -10.30846208767253836072363842228224287167561931084099318292158408364541562152063005815311232808857371`100., mmv[{1, 0, 1}, {4, 2, 6}, {3, 2, 2}] -> -6.069263392509351284574075633682692790539073318457515460800329512160950221062993919272566558314997683`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {3, 2, 2}] -> 4.763917772763050731737948657260658891102019695754365926376755009713522704067324457586134244083449915`100., mmv[{1, 0, 3}, {4, 2, 6}, {3, 2, 2}] -> 4.971576478053466235539184327623476078536968835175266144217037034874110677356313668352316477782543762`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {3, 2, 2}] -> -6.237088490886085179881985193755900239414195194703478863915059197861801451803746772556135961910885465`100., mmv[{2, 0, 0}, {4, 2, 6}, {3, 2, 2}] -> -13.19590550828562036299467177415341663763618262548544509345931933229024326838280122496664492271333706`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {3, 2, 2}] -> 8.798125586923029648690974341776154551067756587338085435706397233107868534191471682609797034575000799`100., mmv[{2, 0, 2}, {4, 2, 6}, {3, 2, 2}] -> 8.120649367986279032094591889896539865881346148761761485843591996343511731518854549141799460760896578`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {3, 2, 2}] -> -10.26971462529102685627404377606222184362410434460492940021155613204561892622621012286320162209054699`100., mmv[{2, 0, 4}, {4, 2, 6}, {3, 2, 2}] -> -16.18224144956412054898065588570731704550111945477734603384875431096155097760438115834644399022896381`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {3, 2, 3}] -> -17.60911194489762817145146861066482524867662166238294083006868579488205989601581532477990687001464765`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {3, 2, 3}] -> 5.601081623084851860245200246054406395359200880965787092024756979134458435651580165959475319314448524`100., mmv[{0, 0, 2}, {4, 2, 6}, {3, 2, 3}] -> -0.2947571348861759413737434594318250186609219181379297506148639584340659446221602977915852546343204673`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {3, 2, 3}] -> 5.697991777277337217200037530478334065600929552088943434592644596896530207312436848366265613174763428`100., mmv[{0, 0, 4}, {4, 2, 6}, {3, 2, 3}] -> 14.4189052118341779239737387282698551286792015358375366458222704157880997372293032098546022231241947`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {3, 2, 3}] -> 18.39574463315355296714749597943101436301234065010015077517357793151668565888667773799635312394506852`100., mmv[{1, 0, 1}, {4, 2, 6}, {3, 2, 3}] -> 8.722296579774084202185568332213616689596188212110629766935094070238136602524553462820641434183838935`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {3, 2, 3}] -> -4.001922748774242558921651979163834764784777428703549047542085551336241141844806711772803311266863916`100., mmv[{1, 0, 3}, {4, 2, 6}, {3, 2, 3}] -> -0.1020072255617682831056326920776000153995545113807580287971167549079381807901466379016085774387299946`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {3, 2, 3}] -> -6.409469767666578979246834484540631841215850627404813811577657729079443478369752602651116375401683303`100., mmv[{2, 0, 0}, {4, 2, 6}, {3, 2, 3}] -> 22.26356241415538968770025654000972327208737256417556015706796767681574230400679291058510275175597053`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {3, 2, 3}] -> -12.94569766858139284705620039698049275572174109420189484333848491401310270855653658950600209892602678`100., mmv[{2, 0, 2}, {4, 2, 6}, {3, 2, 3}] -> -8.770578749750488723048448590390315496506981569877139495081482424367278181438797080258702594632313717`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {3, 2, 3}] -> 6.063596899170803394899569989937350618155600414061594758349921811548462891620571619536039617974073896`100., mmv[{2, 0, 4}, {4, 2, 6}, {3, 2, 3}] -> 1.595846824195541567279724579364728957395108897103289593105295559151834046563954541462337392470349489`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {3, 2, 4}] -> 0.7313020236896187136238769194956060319054574961986365028282445179793101048234288602051992091632590296`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {3, 2, 4}] -> 3.161895666959197262243015038134447445060876153494611235548405161957547227780257998839942385031715872`100., mmv[{0, 0, 2}, {4, 2, 6}, {3, 2, 4}] -> 6.313180511775019645812112936774090176589404787118166619652481275519275614583527106445633737022438238`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {3, 2, 4}] -> -11.28974365314775645775050645021845761352065687264171225715975227069023308349889605055135392674706666`100., mmv[{0, 0, 4}, {4, 2, 6}, {3, 2, 4}] -> -21.26483182978545771312020061262162374829238220974676536235856160304169108333670520414537715251189175`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {3, 2, 4}] -> -1.010465533463173064860705413638953727982733157705168442419628237061235675031821745310723667312899731`100., mmv[{1, 0, 1}, {4, 2, 6}, {3, 2, 4}] -> 2.175915716429533898767988439687435830435030310629824061515298952337926968358953909855230476355435385`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {3, 2, 4}] -> -5.155397478159611838997901399131159447374550974966595592142968625735867081403509647152503614278724886`100., mmv[{1, 0, 3}, {4, 2, 6}, {3, 2, 4}] -> -10.22398167163099351059859016659419158575511141013045449138209944965995475277963342396974980962976548`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {3, 2, 4}] -> 21.46413283384918228294612352103311566263257458808564692055832199386921089183219173999666564259183405`100., mmv[{2, 0, 0}, {4, 2, 6}, {3, 2, 4}] -> 0.7594852645461003798440544795848522857232552811342899119428204589220633437485442289237391675830722041`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {3, 2, 4}] -> -4.114913224678654158693484989976413761796275063785730860034872213099584850012019190679768011590676831`100., mmv[{2, 0, 2}, {4, 2, 6}, {3, 2, 4}] -> -8.302058101742086695223191320040507115398508006821523745622737515761330094086477323156851678290036492`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {3, 2, 4}] -> 16.59575484175984013682540045430649203043750060748781102241901784391161994968279463987217451264957777`100., mmv[{2, 0, 4}, {4, 2, 6}, {3, 2, 4}] -> 36.50166670319697554142555488445462039077676097851157670732466179348548034761626119474682121321126777`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {3, 3, 2}] -> 23.82656316776758421281981478665383119361381281009573228348230241656170441151254358395767651823207641`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {3, 3, 2}] -> -9.24390769611352578395947859835731685267083393351038093257513124501168348906052141614094193459296901`100., mmv[{0, 0, 2}, {4, 2, 6}, {3, 3, 2}] -> -3.580001368064102736714104938696104855667764355302023458299708722173104933087968605285988198898978712`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {3, 3, 2}] -> 1.078207104895240759091534841802331799226077441047934556909858456319515808378252971284174415716112121`100., mmv[{0, 0, 4}, {4, 2, 6}, {3, 3, 2}] -> 1.294270773778701529683813525080719698257843712785134214142719128534116618629934076365687493687743961`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {3, 3, 2}] -> -13.54685906470109853414453563854350608916752153700075797575854783502802125595772954179117224990288306`100., mmv[{1, 0, 1}, {4, 2, 6}, {3, 3, 2}] -> -5.274976988893717896112020052938705154178761111916835409962786171453547894792087012637606498148529937`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {3, 3, 2}] -> 1.481173372799454459730458498059853803390089811710056057888538010962553896222925397911510189305210108`100., mmv[{1, 0, 3}, {4, 2, 6}, {3, 3, 2}] -> -1.035273532981751067875137567887083411459303077171642529731540157968033375079326110903781796403088435`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {3, 3, 2}] -> 2.744648859781486225809246497903621383542334208599190810000851922510148754319597305968435200885957102`100., mmv[{2, 0, 0}, {4, 2, 6}, {3, 3, 2}] -> -8.068926321499837350125528838468207110656199584261320268899242270751447814953903979178732229798554695`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {3, 3, 2}] -> 1.994764944692845499964282018056899302253032338846367128369327624714841905697761204231159118619701608`100., mmv[{2, 0, 2}, {4, 2, 6}, {3, 3, 2}] -> -1.80746885621125938628247895312244968929194136164359486619111072082423611693532744269616572373845834`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {3, 3, 2}] -> 6.238325995651037303114341079753317818213459284810113701766102997569907072129041587530063133342193679`100., mmv[{2, 0, 4}, {4, 2, 6}, {3, 3, 2}] -> 13.50434577924680634308204312474303346805141881732198897577910690900421001718924082345718594911320969`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {3, 3, 3}] -> 19.20495876909316973873119319002955420607173055948623042317398135403389394257976986624224426248499714`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {3, 3, 3}] -> -12.02641589312574626940360100757096693909727898667383641755635241480265407146196688424044163404923967`100., mmv[{0, 0, 2}, {4, 2, 6}, {3, 3, 3}] -> -8.47582161486431278167470513095849047784605965173920974446661846593321223681663678246711733999799325`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {3, 3, 3}] -> 6.885968520433964615597332094922948764538333850466496841564166692996839757054284642394809788990546103`100., mmv[{0, 0, 4}, {4, 2, 6}, {3, 3, 3}] -> 7.844657202321211763726517811739868143408171028338023511245697261027642566777489700730500528631775836`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {3, 3, 3}] -> -9.551858905550250617102496011408283582251813420857717321214807864440099797873744041524306083409713103`100., mmv[{1, 0, 1}, {4, 2, 6}, {3, 3, 3}] -> -7.608926930488718381861737679722697251619632821069080854608025446528793425628925273397941217307214585`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {3, 3, 3}] -> 6.850475877935262304791987798536679680326436755014261692338103336360333408872590692661383329383649946`100., mmv[{1, 0, 3}, {4, 2, 6}, {3, 3, 3}] -> 7.374149490215926450111784887419412414643045505757818023872150621190569228866454340651720434901884167`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {3, 3, 3}] -> -10.85667700424601963878739825623327149369555993759539352129599005170099298471015785239216202768921125`100., mmv[{2, 0, 0}, {4, 2, 6}, {3, 3, 3}] -> -7.844657202321211763726517811739868143408171028338023511245697261027642566777489700730500528631775836`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {3, 3, 3}] -> 7.682452372644451775314506695589386980295695995263053640194364303375654814402555009386334537609582068`100., mmv[{2, 0, 2}, {4, 2, 6}, {3, 3, 3}] -> 8.47582161486431278167470513095849047784605965173920974446661846593321223681663678246711733999799325`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {3, 3, 3}] -> -11.2299320409152591096864264069045287233399168418772796189261548044238390141136965172489168854302037`100., mmv[{2, 0, 4}, {4, 2, 6}, {3, 3, 3}] -> -19.20495876909316973873119319002955420607173055948623042317398135403389394257976986624224426248499714`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {3, 3, 4}] -> -19.75021786519862064399843407535126340184757005377622518310054911151860788788951349092413767502170141`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {3, 3, 4}] -> 7.83129370007201162254869028108619424972818357440322729902649821832753718682558232151311263058026561`100., mmv[{0, 0, 2}, {4, 2, 6}, {3, 3, 4}] -> 1.80746885621125938628247895312244968929194136164359486619111072082423611693532744269616572373845834`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {3, 3, 4}] -> 2.90503220436197368249819584738997154883287479004243204108955346514777339981007019507861597418431414`100., mmv[{0, 0, 4}, {4, 2, 6}, {3, 3, 4}] -> 8.068926321499837350125528838468207110656199584261320268899242270751447814953903979178732229798554695`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {3, 3, 4}] -> 9.632515736413641440791095781537627635753059567181922506309394037310820819346180582407243662519548474`100., mmv[{1, 0, 1}, {4, 2, 6}, {3, 3, 4}] -> 3.643802752456035229646126860670367965545821016360967036148424314703190189380474498927896532632504893`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {3, 3, 4}] -> 0.1367758965552432649367111274639541477702929996321896232712401305345869536150550994100394740347039742`100., mmv[{1, 0, 3}, {4, 2, 6}, {3, 3, 4}] -> 4.232977425879239536607832130345927074208233863443359974160394879278412597304129815612590178783211266`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {3, 3, 4}] -> -10.46402848358034378020464599971942252961118980394040726948789929913713291835934993987056563875847014`100., mmv[{2, 0, 0}, {4, 2, 6}, {3, 3, 4}] -> 4.951601312173112771232577425527510235538307523669101993178723073980281252070338591101264232220747752`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {3, 3, 4}] -> -0.5147605995257335603428143595305446322886468485451790403505367644381143063182877626988750815219598103`100., mmv[{2, 0, 2}, {4, 2, 6}, {3, 3, 4}] -> 3.580001368064102736714104938696104855667764355302023458299708722173104933087968605285988198898978712`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {3, 3, 4}] -> -10.15417495578265396649339242769038909925067638470644584529535708544461498317283040698839879015758154`100., mmv[{2, 0, 4}, {4, 2, 6}, {3, 3, 4}] -> -23.82656316776758421281981478665383119361381281009573228348230241656170441151254358395767651823207641`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {3, 4, 2}] -> -36.50166670319697554142555488445462039077676097851157670732466179348548034761626119474682121321126777`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {3, 4, 2}] -> 16.18234070362259326338673671535882354405752610274900580278281941634621109918014881273511543063732949`100., mmv[{0, 0, 2}, {4, 2, 6}, {3, 4, 2}] -> 8.302058101742086695223191320040507115398508006821523745622737515761330094086477323156851678290036492`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {3, 4, 2}] -> -4.838387966418836187211146533134833612961230447078639994398219461339050338391649388169621405112111322`100., mmv[{0, 0, 4}, {4, 2, 6}, {3, 4, 2}] -> -3.596159656490981761237955749733192610164248383934532558366370741499810149210247701296233643212550766`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {3, 4, 2}] -> 23.85532115237363689486817406082574896084314084784175115868013191867343687747835959994428457799145677`100., mmv[{1, 0, 1}, {4, 2, 6}, {3, 4, 2}] -> 11.34424038140306918068609568662139794471783443037435087076311568361449811585508093191017305646352762`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {3, 4, 2}] -> -6.245091145562505191468407155320512694492109507464421984265293020676076600290249855497644433388660023`100., mmv[{1, 0, 3}, {4, 2, 6}, {3, 4, 2}] -> -3.936302945071715167664046759736392667077665758003623614485496876906077302276987557448534681379455327`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {3, 4, 2}] -> 3.492439631104598954072738695852278855871860986104288053914207275351652697484149466587700761024928363`100., mmv[{2, 0, 0}, {4, 2, 6}, {3, 4, 2}] -> 21.26483182978545771312020061262162374829238220974676536235856160304169108333670520414537715251189175`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {3, 4, 2}] -> -10.79289053161587514865525635983305385332078892618445256407572485782271043988923288684095615319470241`100., mmv[{2, 0, 2}, {4, 2, 6}, {3, 4, 2}] -> -6.313180511775019645812112936774090176589404787118166619652481275519275614583527106445633737022438238`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {3, 4, 2}] -> 4.031388629639989553159702696308904025410645059794815698445453134475711854097168535333138488748353312`100., mmv[{2, 0, 4}, {4, 2, 6}, {3, 4, 2}] -> 2.677895670317314205898612760964283577449700637455357058069647401957340960415140334889258041115754122`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {3, 4, 3}] -> -1.595846824195541567279724579364728957395108897103289593105295559151834046563954541462337392470349489`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {3, 4, 3}] -> 6.425334270040894409158400761516560543738078105708049325531595435668195635810386718280966314734791141`100., mmv[{0, 0, 2}, {4, 2, 6}, {3, 4, 3}] -> 8.770578749750488723048448590390315496506981569877139495081482424367278181438797080258702594632313717`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {3, 4, 3}] -> -12.58396029771130183279736962540128283013926340255544027615681128989336996436672149076107540216530953`100., mmv[{0, 0, 4}, {4, 2, 6}, {3, 4, 3}] -> -22.26356241415538968770025654000972327208737256417556015706796767681574230400679291058510275175597053`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {3, 4, 3}] -> -8.843885727603302350044999968022730780760527229242433453958770067076585861012933696472047040535355414`100., mmv[{1, 0, 1}, {4, 2, 6}, {3, 4, 3}] -> -1.113369649285365820323830652490919437976555391041548912327068623709343176895628189422700216876624349`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {3, 4, 3}] -> -2.84855312916101974587033581937284491554165932631071264479601778502409226702778398088858001811678603`100., mmv[{1, 0, 3}, {4, 2, 6}, {3, 4, 3}] -> -7.272142264654158167006152195341812399243490994377059995075033866282631048076307702750111857463154172`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {3, 4, 3}] -> 17.26614677191259861803423274077390333491141056500020733287364778078043646307991045504327840309089456`100., mmv[{2, 0, 0}, {4, 2, 6}, {3, 4, 3}] -> -14.4189052118341779239737387282698551286792015358375366458222704157880997372293032098546022231241947`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {3, 4, 3}] -> 5.263245295936941071741693701391105775426045098938841203144120610637447894153981580119667561316444708`100., mmv[{2, 0, 2}, {4, 2, 6}, {3, 4, 3}] -> 0.2947571348861759413737434594318250186609219181379297506148639584340659446221602977915852546343204673`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {3, 4, 3}] -> 5.166335141744455714786856416967178105184316427815684860576232992875376122493124897712877267456129804`100., mmv[{2, 0, 4}, {4, 2, 6}, {3, 4, 3}] -> 17.60911194489762817145146861066482524867662166238294083006868579488205989601581532477990687001464765`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {3, 4, 4}] -> 19.01891584150900193037455715585565736994211255757758868027230459353929778306608463071893846585844238`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {3, 4, 4}] -> -10.99318936703120888479170531922064169478905972789783853457490338028508441460584032035305501561198148`100., mmv[{0, 0, 2}, {4, 2, 6}, {3, 4, 4}] -> -8.120649367986279032094591889896539865881346148761761485843591996343511731518854549141799460760896578`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {3, 4, 4}] -> 8.384711448785782775252310602828486064687782082599280216070198805542459683688825855472737952562752518`100., mmv[{0, 0, 4}, {4, 2, 6}, {3, 4, 4}] -> 13.19590550828562036299467177415341663763618262548544509345931933229024326838280122496664492271333706`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {3, 4, 4}] -> -8.622050202950468375930390367898673907770326409476754063889765800249585144314358837096519995206648743`100., mmv[{1, 0, 1}, {4, 2, 6}, {3, 4, 4}] -> -5.819718468885569128414115300357803795980851326990791097663723267041117157739428408783127008987940278`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {3, 4, 4}] -> 5.018621581604368574061190271667205299604257975334405968871728495201280127788454547742464140244020912`100., mmv[{1, 0, 3}, {4, 2, 6}, {3, 4, 4}] -> 5.991004245751753973990758036248264511546877546687094517221704570381542155475503608357159630846554211`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {3, 4, 4}] -> -11.00010435026883850274147752131369313302138478414523965107042269473207797347284180012610000383336391`100., mmv[{2, 0, 0}, {4, 2, 6}, {3, 4, 4}] -> -5.711086576719213151076631905112362521261562804803391905121543532902344595818882820025003399803819956`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {3, 4, 4}] -> 4.629673824204387719036299349506958394084921912330909900385408977537699156330306953378643093112636642`100., mmv[{2, 0, 2}, {4, 2, 6}, {3, 4, 4}] -> 4.72205673367798395850908638134440225973074365151950028732302879358822516099850871787086347939105778`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {3, 4, 4}] -> -6.441579885977186170332008026616102931186824222781365177123660758467004966509964232883775722491996224`100., mmv[{2, 0, 4}, {4, 2, 6}, {3, 4, 4}] -> -12.67510353542939132860574009780078919716294816841584442384235937692377593610371761078914469497919136`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {4, 2, 2}] -> -0.2018802498979809647484423056117343706156325531423359616345579159682917955384248145606362967719592121`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {4, 2, 2}] -> -1.271300182920224192065921170892372075846202965948049544601167226970491069842610161475389125886062821`100., mmv[{0, 0, 2}, {4, 2, 6}, {4, 2, 2}] -> -1.237073783108400567464293579222737304529038301227216108577187034625318933179517930160825331683958114`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {4, 2, 2}] -> 0.5115479575352174056957314194102331086413052449288180316048934058477650414627653181431899179940062507`100., mmv[{0, 0, 4}, {4, 2, 6}, {4, 2, 2}] -> -2.084202970644894188893070200483617154317442306333486826956344064115805009856470015438379489022884132`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {4, 2, 2}] -> 5.899454820374015039465284796251985303656570063374507879917535849988062525879960278603873959810510109`100., mmv[{1, 0, 1}, {4, 2, 6}, {4, 2, 2}] -> 2.707505389351159278770300889386766556400294247834228413542403492529745717760873400419162902284999917`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {4, 2, 2}] -> -1.873752096316132391806591320904480789934190974890535810868690438306945267984260167886908681045596717`100., mmv[{1, 0, 3}, {4, 2, 6}, {4, 2, 2}] -> -2.234616121275925344193787602874301500965175750756027858208718854399731829282897203048199905401842329`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {4, 2, 2}] -> 3.837209950611972468753589581250625733943705776733339834388715231476161726306922113441217053214861282`100., mmv[{2, 0, 0}, {4, 2, 6}, {4, 2, 2}] -> 11.41771358121289332046983599665813631204808797591832156892969400534749542295203057188237809702880652`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {4, 2, 2}] -> -7.12115109898130767385263594711309255043299215591271015050799717111817567518142341425294494004936421`100., mmv[{2, 0, 2}, {4, 2, 6}, {4, 2, 2}] -> -6.401382195304962442561533441132209339216725487748506191706378207343989147412652478217939670566511834`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {4, 2, 2}] -> 8.314857564588348499797787424231418205490692840774592750496649711949574354345447827891700041251942045`100., mmv[{2, 0, 4}, {4, 2, 6}, {4, 2, 2}] -> 13.77253028974564785902735864317598326675715030392655430452776800980520924642071821567494311798752949`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {4, 2, 3}] -> 38.74808620665770842902837119341004226788682087064685383114474224545426659679605285559408562181029954`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {4, 2, 3}] -> -20.52274959456193196501170267940367190697674210310706476552691472471943379913665072959407505627912289`100., mmv[{0, 0, 2}, {4, 2, 6}, {4, 2, 3}] -> -15.17964259626136631312317266075737122085292824307507093403460277381182610055653055511136916044911491`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {4, 2, 3}] -> 16.70511804625494679650133766031971790849422396993285002754839425178584781293727874112101763988730044`100., mmv[{0, 0, 4}, {4, 2, 6}, {4, 2, 3}] -> 25.41474577483372058295690240053573408908492936974204988613805469018746117567531428584614747054168728`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {4, 2, 3}] -> -27.92748078329152778087662594815280446515072149641913841657290246524170600216325538679206224201197528`100., mmv[{1, 0, 1}, {4, 2, 6}, {4, 2, 3}] -> -16.53554005242637278024894887163482659907907088556166060785322096125467021359848910266396387067733664`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {4, 2, 3}] -> 13.58716665442274785058324691543564535992489161792117647334706300451120951136436168380405101412925926`100., mmv[{1, 0, 3}, {4, 2, 6}, {4, 2, 3}] -> 16.43171553799329417865508143274504523944414452646665302413579724033787414806858133114414514718215325`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {4, 2, 3}] -> -28.22418906100733051619757062140867077597309240284914430938328713092075921750150477092326547549503273`100., mmv[{2, 0, 0}, {4, 2, 6}, {4, 2, 3}] -> -28.04588530339867665125431094494170799294508608464278767103512537700484098317990197705095864305234412`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {4, 2, 3}] -> 18.80454960043988279648075055402939226805393539324895717349938742789098111088176654963871595093524047`100., mmv[{2, 0, 2}, {4, 2, 6}, {4, 2, 3}] -> 17.73971873892419093547288315649383475449254733086779459469130256537695577863935605199894290563597149`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {4, 2, 3}] -> -24.42712574522421182180150362003764535139088099828627457718635149718311944502652758631122209997332218`100., mmv[{2, 0, 4}, {4, 2, 6}, {4, 2, 3}] -> -46.99993205035718143359543881879822994911375030398196707322739898451737864414391077432645124204543241`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {4, 2, 4}] -> -17.72304512097877381927949158153111279844544569589693462730439527970743554686338569219886379727876446`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {4, 2, 4}] -> 10.12065517483637850577927992701934023479217237574410377139043849895656653335274120219544674058867827`100., mmv[{0, 0, 2}, {4, 2, 6}, {4, 2, 4}] -> 8.460756673586026031360411960318586524303319023420111590665474932306069517257629957017301230801915876`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {4, 2, 4}] -> -10.78886119367588955767885097500574688450153204758150546833054043908837046094892734277231221596308116`100., mmv[{0, 0, 4}, {4, 2, 6}, {4, 2, 4}] -> -18.32023331612242431003587593082095057153199143870695933922730120972064495870259273447740082476409081`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {4, 2, 4}] -> 8.528025029715698414993643021466427764023455838069109582276040830043076367837524287680405882196828754`100., mmv[{1, 0, 1}, {4, 2, 6}, {4, 2, 4}] -> 4.733152940330580649566391778798288305347433712013179899490906852139906936269591560418345151375813748`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {4, 2, 4}] -> -3.973763305743212410605952718438082148535164845720945473036130488567197489167304893883452050768097734`100., mmv[{1, 0, 3}, {4, 2, 6}, {4, 2, 4}] -> -5.847839821025408068349200078377679875451356056258091151081181395029828488026860505630054037977825009`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {4, 2, 4}] -> 12.99405544672608374447650310578291816363066960476548744319026575226304145677897134721872630923046847`100., mmv[{2, 0, 0}, {4, 2, 6}, {4, 2, 4}] -> 3.615331890065086200228410100892868966578188959533906298282818705792556071466668004196222015936254423`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {4, 2, 4}] -> -1.041501011863415477628704997840392736803878322134778851531640204051156190831599107126975758489841476`100., mmv[{2, 0, 2}, {4, 2, 6}, {4, 2, 4}] -> -0.2615217797841955895482555309453612414057149228706603691868809022518155252052785121293456567556163758`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {4, 2, 4}] -> 1.49700015461301562762281413013739861521797209929254482878324795474433118795544562516266204290622489`100., mmv[{2, 0, 4}, {4, 2, 6}, {4, 2, 4}] -> 8.69396786210680797737824408388709840496110202596693729336895255871256492434128341816147497174900942`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {4, 3, 2}] -> -38.38587032435842764491817146929376265862014063001985782277000285840318911080302175405511131016904612`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {4, 3, 2}] -> 19.15671538239620000341405546042798638393460789841040979236666524067373061929956637710580733301729699`100., mmv[{0, 0, 2}, {4, 2, 6}, {4, 3, 2}] -> 12.11218628265175224072540732936345942771525784228015454459527028682278234345417694458083679804673229`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {4, 3, 2}] -> -10.33170304980639414833877293923545184710239472202619907011012229171762664018025419729184076666954754`100., mmv[{0, 0, 4}, {4, 2, 6}, {4, 3, 2}] -> -13.02870976101580439037042548205616395301142555135110993459768894196586715637128241781548214753520254`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {4, 3, 2}] -> 21.98773790530580110603075856251454477049616973179050883713025608788657640489768712239631721386879335`100., mmv[{1, 0, 1}, {4, 2, 6}, {4, 3, 2}] -> 11.60657149409011700855472433939293964914932897118215268852463543123988415601102125054849178298206448`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {4, 3, 2}] -> -7.875748481598303686553527999863052475730124705622141015050768376416638503131462239310940599263285787`100., mmv[{1, 0, 3}, {4, 2, 6}, {4, 3, 2}] -> -7.468675363954962058217378041843341959294242907007149243387191183834536276797256870152389445060993548`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {4, 3, 2}] -> 10.93632815214755933179369313501538151388153097107031646108817603249789361973672397255681036423383561`100., mmv[{2, 0, 0}, {4, 2, 6}, {4, 3, 2}] -> 16.15566020637776969968219490339007394241206882781720147891919084029572578023276757001480348801867638`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {4, 3, 2}] -> -8.906428012550452583737109735395491710223780255730991638346167511369029550508653335409189607581285852`100., mmv[{2, 0, 2}, {4, 2, 6}, {4, 3, 2}] -> -6.413390489308774252550130391537503545065250816245501045359611255619662233672929073445128067977053238`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {4, 3, 2}] -> 6.763997887087912349960437386097971460698048650897228296141391280657432555923429821198479193329112405`100., mmv[{2, 0, 4}, {4, 2, 6}, {4, 3, 2}] -> 11.62574820828929276411777666870268962322682334010702497454234096466035645502617727700747428215180785`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {4, 3, 3}] -> 0.6192408229444133283793236935072706880081595384699342321478061202269320683307245127859437600186578035`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {4, 3, 3}] -> 1.611117746282294694726920978881322752984225278746370215910309786228066914684414819204961521406585815`100., mmv[{0, 0, 2}, {4, 2, 6}, {4, 3, 3}] -> 2.814747467521418508368713920474864206601763213835453399041465564560976666737364878683435491317586756`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {4, 3, 3}] -> -4.749098544454363636950624585123131708844905367355707254496538160482336428481708994458048337516756415`100., mmv[{0, 0, 4}, {4, 2, 6}, {4, 3, 3}] -> -10.08414713110563596103233469382709722416709914724154160731671413525590048872371824310011917348167793`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {4, 3, 3}] -> -0.510837850800603779776711613867507805004399454679188963350395501840102065569475736651783727702086132`100., mmv[{1, 0, 1}, {4, 2, 6}, {4, 3, 3}] -> 1.381023668195548491472979956781138834994752898889457743971700532577239214001064321982958271402772807`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {4, 3, 3}] -> -2.392583238284852602257448926490023043676661576976584589673571904084337022207107131756588952301450162`100., mmv[{1, 0, 3}, {4, 2, 6}, {4, 3, 3}] -> -3.991463695984865884898519063278227201612932784284237636531569021629227193915010792639439224338615936`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {4, 3, 3}] -> 8.650893877699573293393496680132114517206876819105209954853707934175424420464209366695400240654287481`100., mmv[{2, 0, 0}, {4, 2, 6}, {4, 3, 3}] -> 0.02796353403983187047107110051967765708790561851548374205383419962593281863741117188271035158372858438`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {4, 3, 3}] -> -1.938483244937261551471835674189277007079780765892567742046022714408929455686665665798155356041772118`100., mmv[{2, 0, 2}, {4, 2, 6}, {4, 3, 3}] -> -3.205678881629137650828160875059791343545950365860532063488099313413781813447572429412015376898021673`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {4, 3, 3}] -> 5.438556172142594259090766106046648408935316498953780231118497664384023390996125347278039703715057837`100., mmv[{2, 0, 4}, {4, 2, 6}, {4, 3, 3}] -> 11.96280891304835005063711453679422194415390005654522087687334480542644601796236351095803035294035776`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {4, 3, 4}] -> 21.87027628544969897120077950224082305111565670446254950390430096855151680560366639101937796095891092`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {4, 3, 4}] -> -13.39888943419938717926769486341029589832115776154922910451706666829828973805688392739386796327723872`100., mmv[{0, 0, 2}, {4, 2, 6}, {4, 3, 4}] -> -11.26260685673201234065797685270466467878782442611900148799151702998825717060776511477737901983824091`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {4, 3, 4}] -> 13.38490100734499354385499309959652669308524886197011136153650955031856626736406491208124909877840954`100., mmv[{0, 0, 4}, {4, 2, 6}, {4, 3, 4}] -> 22.29760676828268805042890929662918893856810755272074862521869790113224289254770564772494828700248154`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {4, 3, 4}] -> -12.55637833748659734218602774325505989621877216997920258536186471152943566877927450053245968856278423`100., mmv[{1, 0, 1}, {4, 2, 6}, {4, 3, 4}] -> -8.349852203899276768482393062540231400149108315245287419138591198294705762051152238697332386424808052`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {4, 3, 4}] -> 7.62242827970866074706787926805863414237835179396163635804315719954242788075722834184578835329267956`100., mmv[{1, 0, 3}, {4, 2, 6}, {4, 3, 4}] -> 9.974028937427397133975736009506860080861316835415680797087575646872272111577912723913777592151149276`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {4, 3, 4}] -> -18.60911298588267472117341443804751947325303240165584767398569339603745256910198851070640307961170114`100., mmv[{2, 0, 0}, {4, 2, 6}, {4, 3, 4}] -> -9.245354828593487734154769398709922840803266078730031513248892847690473127298255337579800847044442276`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {4, 3, 4}] -> 6.661002574394777982447586351697136846660205627147199800286760977868255082684492405734736413919404595`100., mmv[{2, 0, 2}, {4, 2, 6}, {4, 3, 4}] -> 6.750483502142914431996058972827775660307200223646196125990108470196327171746128695394033272083694834`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {4, 3, 4}] -> -10.16176334439070082614182359114232941777182417751091179307649233806290449252234808085373168909648498`100., mmv[{2, 0, 4}, {4, 2, 6}, {4, 3, 4}] -> -22.0348101570096142181408214337611589477309197795773999767922532414325217641756270953338055070965758`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {4, 4, 2}] -> 38.58775057425640860966661377490549702923577318316219378440456077437148090634144656861574760694100534`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {4, 4, 2}] -> -17.88541519947597581134813428953561430808840493246236024776549801370323954945695621563041820713123417`100., mmv[{0, 0, 2}, {4, 2, 6}, {4, 4, 2}] -> -10.87511249954335167326111375014072212318621954105293843601808325219746341027465901442001146636277418`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {4, 4, 2}] -> 9.820155092271176742643041519825218738461089477097381038505228885869861598717488879148650848675541294`100., mmv[{0, 0, 4}, {4, 2, 6}, {4, 4, 2}] -> 15.11291273166069857926349568253978110732886785768459676155403300608167216622775243325386163655808668`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {4, 4, 2}] -> -27.88719272567981614549604335876653007415273979516501671704779193787463893077764740100019117367930346`100., mmv[{1, 0, 1}, {4, 2, 6}, {4, 4, 2}] -> -14.3140768834412762873250252287797062055496232190163811020670389237696298737718946509676546852670644`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {4, 4, 2}] -> 9.749500577914436078360119320767533265664315680512676825919458814723583771115722407197849280308882503`100., mmv[{1, 0, 3}, {4, 2, 6}, {4, 4, 2}] -> 9.703291485230887402411165644717643460259418657763177101595910038234268106080154073200589350462835877`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {4, 4, 2}] -> -14.77353810275953180054728271626600724782523674780365629547689126397405534604364608599802741744869689`100., mmv[{2, 0, 0}, {4, 2, 6}, {4, 4, 2}] -> -27.57337378759066302015203090004821025446015680373552304784888484564322120318479814189718158504748291`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {4, 4, 2}] -> 16.02757911153176025758974568250858426065677241164370178885416468248720522569007674966213454763065006`100., mmv[{2, 0, 2}, {4, 2, 6}, {4, 4, 2}] -> 12.81477268461373669511166383266971288428197630399400723706598946296365138108558155166306773854356507`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {4, 4, 2}] -> -15.07885545167626084975822481032938966618874149167182104663804099260700691026887764909017923458105445`100., mmv[{2, 0, 4}, {4, 2, 6}, {4, 4, 2}] -> -25.39827849803494062314513531187867288998397364403357927907010897446556570144689549268241740013933734`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {4, 4, 3}] -> -39.36732702960212175740769488691731295589498040911678806329254836568119866512677736838002938182895734`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {4, 4, 3}] -> 18.91163184827963727028478170052234915399251682436069454961660493849136688445223591038911353487253708`100., mmv[{0, 0, 2}, {4, 2, 6}, {4, 4, 3}] -> 12.36489512873994780475445874028250701425116502923961753499313720925084943381916567642793366913152815`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {4, 4, 3}] -> -11.95601950180058315955071307519658619964931860257714277305185609130351138445556974666296930237054402`100., mmv[{0, 0, 4}, {4, 2, 6}, {4, 4, 3}] -> -15.33059864372808462192456770670863686491783022250050827882134055493156068695159604274602829706000935`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {4, 4, 3}] -> 28.43831863409213156065333756202031227015512095109832737992329796708180806773273112344384596971406141`100., mmv[{1, 0, 1}, {4, 2, 6}, {4, 4, 3}] -> 15.15451638423082428877596891485368776408431798667220286388152042867743099959742478068100559927456384`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {4, 4, 3}] -> -11.1945834161378952483257979889456223162482300409445918836734911004268724891572545520474620618278091`100., mmv[{1, 0, 3}, {4, 2, 6}, {4, 4, 3}] -> -12.44025184200842829375656236946681803783121174218241538760422821870864695415357053850470592284353731`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {4, 4, 3}] -> 19.57329518330775722280407394127655625876621558374393435452957919674533479703729540422786523484074525`100., mmv[{2, 0, 0}, {4, 2, 6}, {4, 4, 3}] -> 28.01792176935884478078323984442203033585718046612730392898129117737890816454249080516824829146861554`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {4, 4, 3}] -> -16.86606635550262124500891487984011526097415462735638943145336471348205165519510088384056059489346836`100., mmv[{2, 0, 2}, {4, 2, 6}, {4, 4, 3}] -> -14.53403985729505328464472228143404341094659696500726253120320325196317396519178362258692752873794982`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {4, 4, 3}] -> 18.98856957308161756271073751399099694245556449933249434606785383279909605403040223903318239625826434`100., mmv[{2, 0, 4}, {4, 2, 6}, {4, 4, 3}] -> 35.03712313730883138295832428200400800495985024743674619635405417909093262618154726336842088910507464`100.*I, mmv[{0, 0, 0}, {4, 2, 6}, {4, 4, 4}] -> -4.14723116447092515192128792070971025267021100856561487659990568884408125874028069882051416368014646`100.*I, mmv[{0, 0, 1}, {4, 2, 6}, {4, 4, 4}] -> 3.278234259363008673488414936390955663528985385805125333126628169341723204704142725198421222688560457`100., mmv[{0, 0, 2}, {4, 2, 6}, {4, 4, 4}] -> 2.801850183145986309297564892386078154484505402698889897326042097682187653350135157760077789036325033`100.*I, mmv[{0, 0, 3}, {4, 2, 6}, {4, 4, 4}] -> -2.596039813669103986176142124590779808583716814388605893205969111230195806415137569308936882815328378`100., mmv[{0, 0, 4}, {4, 2, 6}, {4, 4, 4}] -> -3.97737345216026374039303336580823836703611611401378928599139669141159793384511291324754746223839073`100.*I, mmv[{1, 0, 0}, {4, 2, 6}, {4, 4, 4}] -> 4.028353307770898927192384721788632132195316331910093003085823881486359300941750212852053806365955475`100., mmv[{1, 0, 1}, {4, 2, 6}, {4, 4, 4}] -> 3.616699263568696118916001283741943094801674603232107519647684346154798825781560678278987235048994303`100.*I, mmv[{1, 0, 2}, {4, 2, 6}, {4, 4, 4}] -> -3.648664973965448336461926549620551993843186948240690885007026710975230391589923447962336302524581827`100., mmv[{1, 0, 3}, {4, 2, 6}, {4, 4, 4}] -> -4.126189116401989065626535931129180205409960779157589646006394251842443623551052218283723554173324267`100.*I, mmv[{1, 0, 4}, {4, 2, 6}, {4, 4, 4}] -> 5.61505753915659097669691133226460130962236279689036023079542764377441111232301716348767677038123267`100., mmv[{2, 0, 0}, {4, 2, 6}, {4, 4, 4}] -> 5.630022938528401533926359297817053874225077119196125214966074141897917055831587333383578831108187853`100.*I, mmv[{2, 0, 1}, {4, 2, 6}, {4, 4, 4}] -> -5.619501562531362504818881353856744109856327305012420948755120773817098891852893298607760655429563119`100., mmv[{2, 0, 2}, {4, 2, 6}, {4, 4, 4}] -> -6.488961722358718842447803441882414418901485300775535756803227567944511646540850183264687615328078458`100.*I, mmv[{2, 0, 3}, {4, 2, 6}, {4, 4, 4}] -> 8.66476318977768519851900946100493080255385207821836696429324438331857330456690245569106964619026009`100., mmv[{2, 0, 4}, {4, 2, 6}, {4, 4, 4}] -> 13.34084229490280624076257734987406054276981775361046268342330068271995683983434367717233053534756638`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {2, 2, 2}] -> 0, mmv[{0, 0, 1}, {4, 4, 4}, {2, 2, 2}] -> -1.340426163083157457305492987248019404325111478813768070559867658726465779143324413098898949445539017`100., mmv[{0, 0, 2}, {4, 4, 4}, {2, 2, 2}] -> -1.483070163937319243182619859464125298042614982282890226593518770846906080731197940253660503824735897`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {2, 2, 2}] -> 2.680852326166314914610985974496038808650222957627536141119735317452931558286648826197797898891078035`100., mmv[{0, 1, 1}, {4, 4, 4}, {2, 2, 2}] -> 0.9870247291026860436167722957697871084469232762132155530625465071790742531351039137376802357072470306`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {2, 2, 2}] -> -0.5536256956635419732676492987597438247834593814582325775356494863922566694739135920882658779192513704`100., mmv[{0, 2, 0}, {4, 4, 4}, {2, 2, 2}] -> 2.966140327874638486365239718928250596085229964565780453187037541693812161462395880507321007649471794`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {2, 2, 2}] -> -1.644638914921606786534928569731817906861091947378826458206226599297629279753228477892834138829958567`100., mmv[{0, 2, 2}, {4, 4, 4}, {2, 2, 2}] -> -1.319787304277046854658882386173711898769003187412673219459539491986269981879484207029862733716246089`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {2, 2, 2}] -> -1.340426163083157457305492987248019404325111478813768070559867658726465779143324413098898949445539017`100., mmv[{1, 0, 1}, {4, 4, 4}, {2, 2, 2}] -> -1.741849105056917311147640934242375647597358090995266590426550045682127025083413100031831599803278587`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {2, 2, 2}] -> 1.86956043588293775012122572743027385630997550794693328542737532417152904355246554210856892442017675`100., mmv[{1, 1, 0}, {4, 4, 4}, {2, 2, 2}] -> 0.7548243759542312675308686384725885391504348147820510373640035385030527719483091862941513640960315568`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {2, 2, 2}] -> -0.1222857792790963577683601715257767393357796952716241630634303428267696821706385892382928170866938941`100., mmv[{1, 1, 2}, {4, 4, 4}, {2, 2, 2}] -> -0.1697649884190260855833780844998377176709635430218591828782371954520608835386247199582219540306733444`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {2, 2, 2}] -> -1.315934740219395776853576428670530031526516126488700707891725837779272374078551950020303046500925379`100., mmv[{1, 2, 1}, {4, 4, 4}, {2, 2, 2}] -> -0.8687361792396144404207420282880007932517767586540010071777375509219628296532082358604526266771169865`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {2, 2, 2}] -> 1.362456753169510690321018251275601032654688526709246370116430476707782765088199295186285958250113732`100., mmv[{2, 0, 0}, {4, 4, 4}, {2, 2, 2}] -> -1.483070163937319243182619859464125298042614982282890226593518770846906080731197940253660503824735897`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {2, 2, 2}] -> 1.712157420870268653640350391739176981613848935408983349523399227019549651407718475649523003671086038`100., mmv[{2, 0, 2}, {4, 4, 4}, {2, 2, 2}] -> 1.951438434575565435144361637639937497878451435419291376308815220180063167076737228316308413627825372`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {2, 2, 2}] -> -0.06751850594866186710542182200735907475275698803015689131717262772192037165448999775668886484112747191`100., mmv[{2, 1, 1}, {4, 4, 4}, {2, 2, 2}] -> 0.2704920449147473628641612570875189800527013068030308791070196528556344311804142217300394760150818417`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {2, 2, 2}] -> -0.1954304216039978502963973988334527957633599415812836193994015767669828899796394309115624455989467143`100., mmv[{2, 2, 0}, {4, 4, 4}, {2, 2, 2}] -> -0.6316511302985185804854792514662255991094482480066181568492757281937931851972530212864456799115792828`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {2, 2, 2}] -> 0.4407867112240336099572178760478727809248069187099627412259250004210528268699550552862166155209850231`100., mmv[{2, 2, 2}, {4, 4, 4}, {2, 2, 2}] -> 1.121975726593991204810981493965847036495535330294602323967341742790595121405031472635796217523983636`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {2, 2, 3}] -> 40.87471379519582931529478414523055102610028306968716887648413983070111154482351842005521237114697281`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {2, 2, 3}] -> -22.30487923311403259940061701109775135758470413106783589588215154228332002182934807138811228549754241`100., mmv[{0, 0, 2}, {4, 4, 4}, {2, 2, 3}] -> -18.04104499102720918068476096187105666645624360947203357760859378546969200908155625470149184391804354`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {2, 2, 3}] -> -19.39129267897687014586469829763346973223563041039561936427428212853355971881376556629837723063775882`100., mmv[{0, 1, 1}, {4, 4, 4}, {2, 2, 3}] -> -13.88353480450599087663607932301002949293252744253847795939904696034635041064441959827888176989776017`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {2, 2, 3}] -> 15.47478229909805882606035364653952239889613080543562649308035013217158610328519146742214844725904216`100., mmv[{0, 2, 0}, {4, 4, 4}, {2, 2, 3}] -> -12.5803329194463531996932543710629207039919252724264946793474037002647022574626953390218805735658741`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {2, 2, 3}] -> 12.80060295556933742323934424703357642480392559105178386452791204126960519588226809978957627011105288`100., mmv[{0, 2, 2}, {4, 4, 4}, {2, 2, 3}] -> 19.72802016246816258632320926356764082129708778624597466553523960039764169059249554925496722486190087`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {2, 2, 3}] -> -21.10388699223849446372016224873642846718020762277235750080707186973540453110701492050114993215973795`100., mmv[{1, 0, 1}, {4, 4, 4}, {2, 2, 3}] -> -12.31545663966787364413595774687285822673100326985535906288742716540595590120400757684910066445759284`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {2, 2, 3}] -> 11.06460448863609048833051652406436506399605271530536093896306058048488140694683049227196731191490622`100., mmv[{1, 1, 0}, {4, 4, 4}, {2, 2, 3}] -> -10.63537772800941636502257115464162711051237960840701988240858298607972351096569898242303540025311853`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {2, 2, 3}] -> 8.43897556524834883664120622842782629637181169617110857376821261044616490669892830042528798699979076`100., mmv[{1, 1, 2}, {4, 4, 4}, {2, 2, 3}] -> 10.84140639543809717426004325884844013168795789284372525100960482438106556129899172285849191698128333`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {2, 2, 3}] -> 7.585773944719087669466358092535920942215822035264389377852102898095080821149425805820849427430053417`100., mmv[{1, 2, 1}, {4, 4, 4}, {2, 2, 3}] -> 9.09495536548381870582103144648248760348761995642455858515704452384001766367413611548876679443879155`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {2, 2, 3}] -> -16.4571407784502740788410658170837277975751176028192566495002583791506104173709908616354119013177883`100., mmv[{2, 0, 0}, {4, 4, 4}, {2, 2, 3}] -> -13.45253414192702861840460014185549270873133216391248519167433108973481480521950140376588385402898971`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {2, 2, 3}] -> 9.028758951878549581533860648209731087255498851656141521013126618673944068057891361259735475133240526`100., mmv[{2, 0, 2}, {4, 4, 4}, {2, 2, 3}] -> 9.889998871477102346268456388963098813122721788742797366807149821494119618879977830091481842003447705`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {2, 2, 3}] -> 7.713313883695697229335039186878922711079841423337058854556555907627354020624993589511405514002643882`100., mmv[{2, 1, 1}, {4, 4, 4}, {2, 2, 3}] -> 7.579950235201637639770770932479733461775929855810784632502771909366109580134827775807016808378697604`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {2, 2, 3}] -> -12.28159730030999529171345958513299137046079711295627256747353787102989092855228216442668434238973952`100., mmv[{2, 2, 0}, {4, 4, 4}, {2, 2, 3}] -> 6.71267140084487429074110180177990383597968733507476155027072006729522167361383296319342007589779967`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {2, 2, 3}] -> -10.36436132200163854270600197849802894218293240661989465686148810583842762964429656092996897829382353`100., mmv[{2, 2, 2}, {4, 4, 4}, {2, 2, 3}] -> -22.91205323193378951728790655413010667415543427109885322969363567812413418709966748866184645996228284`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {2, 2, 4}] -> -25.56775405567182573602722473528262611954196774450267609768299376647236392850830646425054532704666158`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {2, 2, 4}] -> 16.26548199596713940699840101635756981195485105230560751819094861690020963285024034358245198256445203`100., mmv[{0, 0, 2}, {4, 4, 4}, {2, 2, 4}] -> 15.28284889220559826068829080936338003000052797130765055561306071410588624557635606726049198720132348`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {2, 2, 4}] -> 11.24810942533414647564883020829037096753512210387561617264690288823391298590045709696493369247030801`100., mmv[{0, 1, 1}, {4, 4, 4}, {2, 2, 4}] -> 9.999105649239907221929535820877087756536445272034443803256171182016112323086197916802640977608022133`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {2, 2, 4}] -> -13.22729806286404773053367186322452893354542528746730814048678773942637858912785013637796198159345088`100., mmv[{0, 2, 0}, {4, 4, 4}, {2, 2, 4}] -> 7.336647985404574645233030142758861845873492658401880717260696437148470707846244704977359407156654882`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {2, 2, 4}] -> -9.77682842419341735773657873568384807543511640455218972111042539025522341890655805372156252665192649`100., mmv[{0, 2, 2}, {4, 4, 4}, {2, 2, 4}] -> -17.58487120653647412800850291432047948259047491261051008186927937478818997244229807372997246713695366`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {2, 2, 4}] -> 13.66617008728674205336009206051085019102561163830828703518667133120662976536603041286841123454193688`100., mmv[{1, 0, 1}, {4, 4, 4}, {2, 2, 4}] -> 9.349591732905770539620906917468066127265424983364257983524923350750820189937662818595884693878791759`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {2, 2, 4}] -> -9.750126108221221774273507832220509610852664122466876867079131320998108509228651250751032527954301699`100., mmv[{1, 1, 0}, {4, 4, 4}, {2, 2, 4}] -> 6.571590482964004201272725098707179641704300727350906385083326579778148144176950883293855184344803898`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {2, 2, 4}] -> -6.464709850479894869474470463510876257513386580730428217825559190066837219853663982836832539773939966`100., mmv[{1, 1, 2}, {4, 4, 4}, {2, 2, 4}] -> -9.648050499464973562665527620194980128119378391671266376391145293141798878149322192345393792955822639`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {2, 2, 4}] -> -4.886431022593573364452312773058805475194716671565430570838496183376833357745019432782315514352860354`100., mmv[{1, 2, 1}, {4, 4, 4}, {2, 2, 4}] -> -7.474436384657845554533287615684105911563660981612712280390114231135807173056650060997951689945803295`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {2, 2, 4}] -> 15.16333705817293224657488389541065436453592144024409735965739007702042885028369556113127136397305297`100., mmv[{2, 0, 0}, {4, 4, 4}, {2, 2, 4}] -> 9.152270761118765509260877119402271089691741099758936021146352425772683620843629906640012678700219932`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {2, 2, 4}] -> -7.287153190044313279553089237928953258084395618176439773268117583640511636221338542421023474281705762`100., mmv[{2, 0, 2}, {4, 4, 4}, {2, 2, 4}] -> -9.146514793742429702431631362646228025611498832673962363328199998316535849177824567449724127020586101`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {2, 2, 4}] -> -5.2491899999379475052386707363398757778671959543511057056868916130230911613103500304215876620160589`100., mmv[{2, 1, 1}, {4, 4, 4}, {2, 2, 4}] -> -6.351897779007410136706405093432895113151292675307048201496957813287592325017020135348699539904747959`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {2, 2, 4}] -> 11.51078047384805960833723066470757356881558980998196166636588994319058981913574628266861638862306597`100., mmv[{2, 2, 0}, {4, 4, 4}, {2, 2, 4}] -> -4.982780180106606418166784282936663457344249293207227286790165635860149938702671329763993868619738346`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {2, 2, 4}] -> 9.271662932204676782986132744715513762253256983813349982527520197048947356265408083167757358732943039`100., mmv[{2, 2, 2}, {4, 4, 4}, {2, 2, 4}] -> 21.93743233156152324689256005652112653364640593107418001819560611456561568504659365235991504268574007`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {2, 3, 2}] -> -81.74942759039165863058956829046110205220056613937433775296827966140222308964703684011042474229394562`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {2, 3, 2}] -> 49.45782951284343924154317635034256257021448344702041976253000653445541053397324914347599859793420432`100., mmv[{0, 0, 2}, {4, 4, 4}, {2, 3, 2}] -> 44.79601047540109588838711692063971526861475418052270928269057255838244581148855758839315425707496702`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {2, 3, 2}] -> 44.60975846622806519880123402219550271516940826213567179176430308456664004365869614277622457099508482`100., mmv[{0, 1, 1}, {4, 4, 4}, {2, 3, 2}] -> 33.38188559269611467908796341319320059039942787715211345779247523314296674490809087010060180691661975`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {2, 3, 2}] -> -36.866619350055026250909740854263940683557651462089726627350001709154576449544262425480755167579565`100., mmv[{0, 2, 0}, {4, 4, 4}, {2, 3, 2}] -> 36.08208998205441836136952192374211333291248721894406715521718757093938401816311250940298368783608708`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {2, 3, 2}] -> -33.8921356160692241111732330055593200862877888068654149918974745697364598684244487880885286090333178`100., mmv[{0, 2, 2}, {4, 4, 4}, {2, 3, 2}] -> -45.01086414015489782227828751490775451959690684031761837187459777619939390373175328381027989865526577`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {2, 3, 2}] -> 40.49517967121536460958486054636989819941583803316797686508135399826896424992078048679952716279749677`100., mmv[{1, 0, 1}, {4, 4, 4}, {2, 3, 2}] -> 27.04580337210909200198623675634504753510347865906095932098044292137351345538889681196258255607603243`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {2, 3, 2}] -> -27.38904494904241286403569680897014778834273225644987020521417660407189610104150579218914895567628631`100., mmv[{1, 1, 0}, {4, 4, 4}, {2, 3, 2}] -> 26.19899144417386452077203706988288771966353071239383702228647412575230631184842717512798243435535301`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {2, 3, 2}] -> -22.1836699968626112277347161106231991533988551346806345069851312530482362978192433790187295421233887`100., mmv[{1, 1, 2}, {4, 4, 4}, {2, 3, 2}] -> -27.78233094511378030868417167484713241370260999048290941304284464439171432743228997757595567695134732`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {2, 3, 2}] -> -26.53938678773414931439087017060388746289218352074098743204341071265646751023202195969411575917394839`100., mmv[{1, 2, 1}, {4, 4, 4}, {2, 3, 2}] -> -28.39642486192111421137773556225768661522608704294194131107763603676059355579025885807090066752667627`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {2, 3, 2}] -> 42.79356208070757152305698255141557599405042232797953736911494421577100655608170380130202319667890523`100., mmv[{2, 0, 0}, {4, 4, 4}, {2, 3, 2}] -> 26.03286706137338181809785451291841341272325743633897987102173478999951706268219674278776442759486381`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {2, 3, 2}] -> -19.8042900004568219085897251602210391245183027606308355311676836997382683809413560347237812526113127`100., mmv[{2, 0, 2}, {4, 4, 4}, {2, 3, 2}] -> -22.85690109716128273887646482799094235852322925727546832848785905300833833451431361685468530096071323`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {2, 3, 2}] -> -21.8293619074478870047732048952433075120594244427079253855410386599435492639401594610493117452442934`100., mmv[{2, 1, 1}, {4, 4, 4}, {2, 3, 2}] -> -21.61362008558842753565324407008297769574892887070223857165744444283112989771443917308031821940683721`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {2, 3, 2}] -> 31.06783103254851317931125645794010263460922266174153103989328746303168890063787634465475022230247179`100., mmv[{2, 2, 0}, {4, 4, 4}, {2, 3, 2}] -> -29.61801903394526493259166565253073963441980957498877203234238942189176130947247337934644906686534858`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {2, 3, 2}] -> 36.4278688761817547908966331341566514963233687317277719019475813589281605113700912319569181980413804`100., mmv[{2, 2, 2}, {4, 4, 4}, {2, 3, 2}] -> 61.92116106608434969567921834547897740418208706132289983447616501427450290116605650316424945739998084`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {2, 3, 3}] -> -29.3745885498754092067319640952062667882219317026279280347026865430618716349858359090591307238005958`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {2, 3, 3}] -> 23.78727479322602506854494638391628868651008799527997928445759170425363395312533808339745456902950779`100., mmv[{0, 0, 2}, {4, 4, 4}, {2, 3, 3}] -> 29.92906118518016190228818869080244577463926419405050490419316254301443338883224916354051927567576495`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {2, 3, 3}] -> 5.526720994146611948309965122458650321102114753597866084847784051699533021819297550461009577665843507`100., mmv[{0, 1, 1}, {4, 4, 4}, {2, 3, 3}] -> 7.460642524366024438853658394706416281897739661440534065197371975581945210872877224406957692525439388`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {2, 3, 3}] -> -15.55445961942187044176485194458858910875163128226044042361478052025979170527775982580021175529403628`100., mmv[{0, 2, 0}, {4, 4, 4}, {2, 3, 3}] -> -7.132495775386215371436282348935870188182467429029048975145091730386530740704614541179336850591025868`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {2, 3, 3}] -> 3.05680005345834461070498856445377637008530725107753913158001865894951345730484001426227802159941314`100., mmv[{0, 2, 2}, {4, 4, 4}, {2, 3, 3}] -> -5.657675237488462983970546570855421577152056188586592402163985290421353960184172339874986809772521614`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {2, 3, 3}] -> 9.716075546617604110648557097462433224878230572682349194600420243112754449315834990481677974170476016`100., mmv[{1, 0, 1}, {4, 4, 4}, {2, 3, 3}] -> 9.455880101059607565943154486731126088566955152957058443005628598209213388842110807454971018725455226`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {2, 3, 3}] -> -14.57598056097380302614612377631886958910041095836737601876662212581422894270191960510144627535407052`100., mmv[{1, 1, 0}, {4, 4, 4}, {2, 3, 3}] -> -0.9948112397645620994116509325275827358181227823403670904647566882765865125179292921189304738887313877`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {2, 3, 3}] -> -1.120912022151977338408463199865588938465428800548491818187395171316691118786063632375211264979294779`100., mmv[{1, 1, 2}, {4, 4, 4}, {2, 3, 3}] -> -6.737962959184207108810061545231916533821011781210040972403019561172480046077218786669235464546693556`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {2, 3, 3}] -> 9.536365998112560108546455892287261997751244648085425865930013988609349078080677898460640745453575848`100., mmv[{1, 2, 1}, {4, 4, 4}, {2, 3, 3}] -> 7.11714759299032667526504367254737716652322264602969552882665059512558637718495707879883790449130025`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {2, 3, 3}] -> -1.856108743319147091052020205627159807394230759233090126911474921928332553667639599720142019197001411`100., mmv[{2, 0, 0}, {4, 4, 4}, {2, 3, 3}] -> 1.616749188369956316745911201779601627916333846014780709536248011958370693933782321592992270496312543`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {2, 3, 3}] -> -2.965371125242570590560416197911506332706604641392249790546423506798987273997580376822440830487427651`100., mmv[{2, 0, 2}, {4, 4, 4}, {2, 3, 3}] -> -7.410586442360501058155029754978567366907645436151510637348646031294659562014219094632971707412375043`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {2, 3, 3}] -> 5.663765872096321184951524115186675046104865640361608644896687036081156196284485362653766772280371429`100., mmv[{2, 1, 1}, {4, 4, 4}, {2, 3, 3}] -> 3.791439004432739030767253534761871858730397756223037731442001994865581746163506247752759251468188962`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {2, 3, 3}] -> 0.3042904377542055408960694088887565308589470531468403945236423602014597577394641216783066682899241007`100., mmv[{2, 2, 0}, {4, 4, 4}, {2, 3, 3}] -> 15.75586545114851960930844583691705128634804467679467530222423131756821547931200977286391916562402116`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {2, 3, 3}] -> -15.1464593785970568373733508807046832486668075098673221053143725630743214305843870021353475609296518`100., mmv[{2, 2, 2}, {4, 4, 4}, {2, 3, 3}] -> -13.87274842904995940863078561593288757132842645385718342348408655780431387374358774896284208968770901`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {2, 3, 4}] -> 67.86219509326811408630657172463479773877788699227032437176438974954390810902914436915226636320772896`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {2, 3, 4}] -> -47.03979612376972538609278068364162278149651462631410815039252064991600033032952911657804196369689222`100., mmv[{0, 0, 2}, {4, 4, 4}, {2, 3, 4}] -> -49.98357777795796877983700618758925569759523060091352586145514187115927642329847677892112546698989569`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {2, 3, 4}] -> -33.74343302820989688839631143808999219097247109744624549191984391121349093759310480648377937505634349`100., mmv[{0, 1, 1}, {4, 4, 4}, {2, 3, 4}] -> -30.29328573383471766711344717714266893771250044761060607638278501534636060883898261432082295932672464`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {2, 3, 4}] -> 40.99680539571098113654110430650397936553711265315616592580877060890105136465432033589227547291203354`100., mmv[{0, 2, 0}, {4, 4, 4}, {2, 3, 4}] -> -24.38757625049035094949012895837294939120676742914908710493798736347578052481219174290787375256544694`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {2, 3, 4}] -> 29.5518934981635263356380630810059265649365918055540245385582918007584106146396237597604826565017416`100., mmv[{0, 2, 2}, {4, 4, 4}, {2, 3, 4}] -> 49.98357777795796877983700618758925569759523060091352586145514187115927642329847677892112546698989569`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {2, 3, 4}] -> -31.32359374287877792413916068442033437720368196663159427714397179874768678830226710411370316023244337`100., mmv[{1, 0, 1}, {4, 4, 4}, {2, 3, 4}] -> -24.39812428319388603729801347873239331567651713811694963205130134355516072940360444149340753882239074`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {2, 3, 4}] -> 29.5518934981635263356380630810059265649365918055540245385582918007584106146396237597604826565017416`100., mmv[{1, 1, 0}, {4, 4, 4}, {2, 3, 4}] -> -18.39815344203687915495991954318411482837830135984725441240144123706947507923449243470160755421278252`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {2, 3, 4}] -> 19.34188965902965233734276344321400231051775081411208486837966249003969377233023677630600108966602046`100., mmv[{1, 1, 2}, {4, 4, 4}, {2, 3, 4}] -> 30.29328573383471766711344717714266893771250044761060607638278501534636060883898261432082295932672464`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {2, 3, 4}] -> 17.08217797570434024115584252475464214929059106794063113435847876046401207552852110494821288256388815`100., mmv[{1, 2, 1}, {4, 4, 4}, {2, 3, 4}] -> 24.39812428319388603729801347873239331567651713811694963205130134355516072940360444149340753882239074`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {2, 3, 4}] -> -47.03979612376972538609278068364162278149651462631410815039252064991600033032952911657804196369689222`100., mmv[{2, 0, 0}, {4, 4, 4}, {2, 3, 4}] -> -18.5325509753530183355028827632523054976514829975346888247653634099235801185640476848397960930216083`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {2, 3, 4}] -> 17.08217797570434024115584252475464214929059106794063113435847876046401207552852110494821288256388815`100., mmv[{2, 0, 2}, {4, 4, 4}, {2, 3, 4}] -> 24.38757625049035094949012895837294939120676742914908710493798736347578052481219174290787375256544694`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {2, 3, 4}] -> 14.21246679811649550448719555784902162194258426703844304261101452552631110566841647435747571552668671`100., mmv[{2, 1, 1}, {4, 4, 4}, {2, 3, 4}] -> 18.39815344203687915495991954318411482837830135984725441240144123706947507923449243470160755421278252`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {2, 3, 4}] -> -33.74343302820989688839631143808999219097247109744624549191984391121349093759310480648377937505634349`100., mmv[{2, 2, 0}, {4, 4, 4}, {2, 3, 4}] -> 18.5325509753530183355028827632523054976514829975346888247653634099235801185640476848397960930216083`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {2, 3, 4}] -> -31.32359374287877792413916068442033437720368196663159427714397179874768678830226710411370316023244337`100., mmv[{2, 2, 2}, {4, 4, 4}, {2, 3, 4}] -> -67.86219509326811408630657172463479773877788699227032437176438974954390810902914436915226636320772896`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {2, 4, 2}] -> 51.13550811134365147205444947056525223908393548900535219536598753294472785701661292850109065409332316`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {2, 4, 2}] -> -32.17890396197351087881229397673024280601112395883607915531573685237527287717808889880095038774514581`100., mmv[{0, 0, 2}, {4, 4, 4}, {2, 4, 2}] -> -31.6972770781364630125353601092123843914296928689331647679692944841618241150433830308696508593307273`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {2, 4, 2}] -> -32.53096399193427881399680203271513962390970210461121503638189723380041926570048068716490396512890406`100., mmv[{0, 1, 1}, {4, 4, 4}, {2, 4, 2}] -> -25.59302737571326732894981448415645371676631560514940696939194620137319694634874786513373996605376638`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {2, 4, 2}] -> 30.13637217552519569615804631298988181405030022775484455685187585586571828984065518219099648454111546`100., mmv[{0, 2, 0}, {4, 4, 4}, {2, 4, 2}] -> -30.56569778441119652137658161872676006000105594261530111122612142821177249115271213452098397440264695`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {2, 4, 2}] -> 29.78912639243616649188912895170614220371402665460363222441723587848810082447475232538948659638988861`100., mmv[{0, 2, 2}, {4, 4, 4}, {2, 4, 2}] -> 40.99155993670052415194875252381710997637932450179411037297195752189386759088808534892464089958422061`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {2, 4, 2}] -> -24.91427951262088852900892226880122115856073374218390320783357421944054275126648750983334492701224489`100., mmv[{1, 0, 1}, {4, 4, 4}, {2, 4, 2}] -> -17.24556201964369151072723913259407923030064012938868392199863222959223516270735348304026784629850854`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {2, 4, 2}] -> 18.72388067899436509225518898173146661850155952507159775606049250076013054248684951193663369355497972`100., mmv[{1, 1, 0}, {4, 4, 4}, {2, 4, 2}] -> -19.34869738214567776155044273834515388380187025539870178678109453276693251302386073539852567148681389`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {2, 4, 2}] -> 17.32218009895469764776926163010999627443016303368798531647331907392029325611836242226058114541528029`100., mmv[{1, 1, 2}, {4, 4, 4}, {2, 4, 2}] -> 23.02249766301578659413155654427598777506714129211718352602763622667790817042381804481632971942735`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {2, 4, 2}] -> 22.97742417108526950480717969544503854439808940993418500756591906042448709835650138712899450954775258`100., mmv[{1, 2, 1}, {4, 4, 4}, {2, 4, 2}] -> 25.54043099249753669273042698620126008920320213309323793539314225488986218962353151442600188047859777`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {2, 4, 2}] -> -39.74650809330845691378049289949530841388229945525227408849661290218100190413220042984829823620360215`100., mmv[{2, 0, 0}, {4, 4, 4}, {2, 4, 2}] -> -16.48891874652334015449390726216113293556523375816081673840704886292115432868987461161737208585687481`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {2, 4, 2}] -> 13.23350489352028639526095596988372844069161238437353566917038159706357315605340894978571007005556028`100., mmv[{2, 0, 2}, {4, 4, 4}, {2, 4, 2}] -> 16.4509235483846790134322337228876132409711244061191763532820779467678982732716098905657882653495576`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {2, 4, 2}] -> 17.06398161423773063728966797361280133351951202272862949437854297389573505512789659614258600093363225`100., mmv[{2, 1, 1}, {4, 4, 4}, {2, 4, 2}] -> 17.928715217380938799421481644296720971606992331606631633719051114459338372427121912799208707459452`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {2, 4, 2}] -> -27.13158552087219778853647096176381288994616086678176144459014509845810073596229621506824523465194654`100., mmv[{2, 2, 0}, {4, 4, 4}, {2, 4, 2}] -> 26.73138600027890383044013427696670750820197374528447244519747937310472582162012264117969659415753976`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {2, 4, 2}] -> -33.93874198137361420471548626804724958080190146687823497350544265314574879533104323276749321332901986`100., mmv[{2, 2, 2}, {4, 4, 4}, {2, 4, 2}] -> -59.08322299473616935182657296009350452315727097292070806595345785037190115644669572397210885884533263`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {2, 4, 3}] -> -12.65169061034211655110066158247148385487343599846952347287397883768234678078441946252549492761522202`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {2, 4, 3}] -> 5.501576831816084406440586560968532864372112865639712926591802264381574392745904871041034956004860794`100., mmv[{0, 0, 2}, {4, 4, 4}, {2, 4, 3}] -> 0.326496430309644291225608233219169101658878620617046291726739727747201343873732066125638966452229865`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {2, 4, 3}] -> 15.16429790729135396499665781007293269776435192791779593849087406064476587780498920983801750123408692`100., mmv[{0, 1, 1}, {4, 4, 4}, {2, 4, 3}] -> 11.99123681403059605399974552358781252412680289332634676017580821538334983666711366705537334982000192`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {2, 4, 3}] -> -11.09130559530805741647923960703336459056470332444425818541042115284227731317003970819200850319175075`100., mmv[{0, 2, 0}, {4, 4, 4}, {2, 4, 3}] -> 21.63007315439946397465795491834572076626651306943533871327592927236819164663682845399572876115302511`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {2, 4, 3}] -> -22.20132825319321481504103946731726559759754063774544476711721450896642911385672290251126075816655078`100., mmv[{0, 2, 2}, {4, 4, 4}, {2, 4, 3}] -> -28.35350462355850480517905126924353493132871753147818714817921259879108477666164832492539670583687058`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {2, 4, 3}] -> 10.15045848446257351106473237467735703021284356452280575134809554100702443596324707493984458820726334`100., mmv[{1, 0, 1}, {4, 4, 4}, {2, 4, 3}] -> 5.847288816650459765533827545518779623621942028735332603888628221505929676887357518549669725658143968`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {2, 4, 3}] -> -3.687197247308345919003977813328344725716659849384661726972500959181767364543291077903466982766181401`100., mmv[{1, 1, 0}, {4, 4, 4}, {2, 4, 3}] -> 11.81301444659980361460079954323196410242049428637683687036342601597995201161759395101352121972281631`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {2, 4, 3}] -> -10.76913492901355314587646189737906209510972287511282465439538141846650159026787700229972956129986032`100., mmv[{1, 1, 2}, {4, 4, 4}, {2, 4, 3}] -> -12.58510983659408242269721393550042921325602285174011276168787532757520871778601049047988631909957444`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {2, 4, 3}] -> -18.46058790285546891915882347397256197437188848110976635314787064791613330146958405156847415330999085`100., mmv[{1, 2, 1}, {4, 4, 4}, {2, 4, 3}] -> -21.42421391658791639681338752646050633006792022915961190751240263426614298883431251213305675679019897`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {2, 4, 3}] -> 31.87549821647837142109612287356869008373216269839631221190164658927123445252453990674002446246280531`100., mmv[{2, 0, 0}, {4, 4, 4}, {2, 4, 3}] -> 10.20313038613818772801586975969280003375546181644514656495839533066998775101643240005338374662749608`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {2, 4, 3}] -> -7.880704366805439133636090894045772607878717073133471369466755712929067712083718108824189581185003614`100., mmv[{2, 0, 2}, {4, 4, 4}, {2, 4, 3}] -> -8.329420589214830607487013003559505463896021181089542259806968079253592367547615284786412346394112213`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {2, 4, 3}] -> -13.39498072839599432215186471142629742357393121855596940738597780128224471098523002704474589979770675`100., mmv[{2, 1, 1}, {4, 4, 4}, {2, 4, 3}] -> -14.60205515224426094351698646525519517820237866845535738442880255058151483952386077437821656735908893`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {2, 4, 3}] -> 21.17313525841620441307442830974297734699083840210878852579587625774066235233902002917385857202518003`100., mmv[{2, 2, 0}, {4, 4, 4}, {2, 4, 3}] -> -24.06107982018070665826452072515378028954788880853204081321124763572857918093845967678223478611321708`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {2, 4, 3}] -> 31.87416842107012365685741073108597015032555334013262053906912296329928160780300062992654714941793316`100., mmv[{2, 2, 2}, {4, 4, 4}, {2, 4, 3}] -> 55.21050448292599753520591014216331388390445099380080089889041091186156132824472490662677143559250694`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {2, 4, 4}] -> -21.93743233156152324689256005652112653364640593107418001819560611456561568504659365235991504268574007`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {2, 4, 4}] -> 15.16333705817293224657488389541065436453592144024409735965739007702042885028369556113127136397305297`100., mmv[{0, 0, 2}, {4, 4, 4}, {2, 4, 4}] -> 17.58487120653647412800850291432047948259047491261051008186927937478818997244229807372997246713695366`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {2, 4, 4}] -> 11.51078047384805960833723066470757356881558980998196166636588994319058981913574628266861638862306597`100., mmv[{0, 1, 1}, {4, 4, 4}, {2, 4, 4}] -> 9.648050499464973562665527620194980128119378391671266376391145293141798878149322192345393792955822639`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {2, 4, 4}] -> -13.22729806286404773053367186322452893354542528746730814048678773942637858912785013637796198159345088`100., mmv[{0, 2, 0}, {4, 4, 4}, {2, 4, 4}] -> 9.146514793742429702431631362646228025611498832673962363328199998316535849177824567449724127020586101`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {2, 4, 4}] -> -9.750126108221221774273507832220509610852664122466876867079131320998108509228651250751032527954301699`100., mmv[{0, 2, 2}, {4, 4, 4}, {2, 4, 4}] -> -15.28284889220559826068829080936338003000052797130765055561306071410588624557635606726049198720132348`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {2, 4, 4}] -> 9.271662932204676782986132744715513762253256983813349982527520197048947356265408083167757358732943039`100., mmv[{1, 0, 1}, {4, 4, 4}, {2, 4, 4}] -> 7.474436384657845554533287615684105911563660981612712280390114231135807173056650060997951689945803295`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {2, 4, 4}] -> -9.77682842419341735773657873568384807543511640455218972111042539025522341890655805372156252665192649`100., mmv[{1, 1, 0}, {4, 4, 4}, {2, 4, 4}] -> 6.351897779007410136706405093432895113151292675307048201496957813287592325017020135348699539904747959`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {2, 4, 4}] -> -6.464709850479894869474470463510876257513386580730428217825559190066837219853663982836832539773939966`100., mmv[{1, 1, 2}, {4, 4, 4}, {2, 4, 4}] -> -9.999105649239907221929535820877087756536445272034443803256171182016112323086197916802640977608022133`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {2, 4, 4}] -> -7.287153190044313279553089237928953258084395618176439773268117583640511636221338542421023474281705762`100., mmv[{1, 2, 1}, {4, 4, 4}, {2, 4, 4}] -> -9.349591732905770539620906917468066127265424983364257983524923350750820189937662818595884693878791759`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {2, 4, 4}] -> 16.26548199596713940699840101635756981195485105230560751819094861690020963285024034358245198256445203`100., mmv[{2, 0, 0}, {4, 4, 4}, {2, 4, 4}] -> 4.982780180106606418166784282936663457344249293207227286790165635860149938702671329763993868619738346`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {2, 4, 4}] -> -4.886431022593573364452312773058805475194716671565430570838496183376833357745019432782315514352860354`100., mmv[{2, 0, 2}, {4, 4, 4}, {2, 4, 4}] -> -7.336647985404574645233030142758861845873492658401880717260696437148470707846244704977359407156654882`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {2, 4, 4}] -> -5.2491899999379475052386707363398757778671959543511057056868916130230911613103500304215876620160589`100., mmv[{2, 1, 1}, {4, 4, 4}, {2, 4, 4}] -> -6.571590482964004201272725098707179641704300727350906385083326579778148144176950883293855184344803898`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {2, 4, 4}] -> 11.24810942533414647564883020829037096753512210387561617264690288823391298590045709696493369247030801`100., mmv[{2, 2, 0}, {4, 4, 4}, {2, 4, 4}] -> -9.152270761118765509260877119402271089691741099758936021146352425772683620843629906640012678700219932`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {2, 4, 4}] -> 13.66617008728674205336009206051085019102561163830828703518667133120662976536603041286841123454193688`100., mmv[{2, 2, 2}, {4, 4, 4}, {2, 4, 4}] -> 25.56775405567182573602722473528262611954196774450267609768299376647236392850830646425054532704666158`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {3, 2, 2}] -> 40.87471379519582931529478414523055102610028306968716887648413983070111154482351842005521237114697281`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {3, 2, 2}] -> -30.0665368338665690956784780527090928379788530366248003982557244059218508151594835771776213672964455`100., mmv[{0, 0, 2}, {4, 4, 4}, {3, 2, 2}] -> -32.21567755595474268869386254957679456462282890809621460334316885811774355402586224937127368350909292`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {3, 2, 2}] -> -19.39129267897687014586469829763346973223563041039561936427428212853355971881376556629837723063775882`100., mmv[{0, 1, 1}, {4, 4, 4}, {3, 2, 2}] -> -16.4104256440996756369636656017034204245910990506539394385718599352937899444231978295395471558229139`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {3, 2, 2}] -> 19.80327100432332519456933871643422684612691022118548082736207370597681527989207998636829952824623289`100., mmv[{0, 2, 0}, {4, 4, 4}, {3, 2, 2}] -> -12.5803329194463531996932543710629207039919252724264946793474037002647022574626953390218805735658741`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {3, 2, 2}] -> 12.09097611676112467925468597334211641343846133729377667661112779211091436031636244521237573860866881`100., mmv[{0, 2, 2}, {4, 4, 4}, {3, 2, 2}] -> 16.14422969631640844813536302621103852254354192220070677821713898571311666090048065366126522506291356`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {3, 2, 2}] -> -22.30487923311403259940061701109775135758470413106783589588215154228332002182934807138811228549754241`100., mmv[{1, 0, 1}, {4, 4, 4}, {3, 2, 2}] -> -19.61445096476435119049483591883177038211514466532921775624269975713462707485706863554348447282446731`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {3, 2, 2}] -> 24.23036848183679433251107267776100819642101378148300563797934004864414970649933258962744444363302872`100., mmv[{1, 1, 0}, {4, 4, 4}, {3, 2, 2}] -> -13.76743462793176348859312749436143020828428321182289570154977547600833967005102223455711733409215244`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {3, 2, 2}] -> 13.92812310053290692774605013948403796603071298141696217781206415684222591437627296245088078075363878`100., mmv[{1, 1, 2}, {4, 4, 4}, {3, 2, 2}] -> 19.2915086576687949086568893270084829245118419564072105143529060914647389621233826999756371498817876`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {3, 2, 2}] -> 12.63625086821823191839866817650293248713663768060672098937066166051042674304492983585331072394653628`100., mmv[{1, 2, 1}, {4, 4, 4}, {3, 2, 2}] -> 14.19754589509184975322868289465972565054618608741542356363652165607036730122580129347348824835161626`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {3, 2, 2}] -> -21.50737623194164786159617384368708420133435800704059912900327630737418762198283724350525130809472428`100., mmv[{2, 0, 0}, {4, 4, 4}, {3, 2, 2}] -> -18.04104499102720918068476096187105666645624360947203357760859378546969200908155625470149184391804354`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {3, 2, 2}] -> 18.41735331697116528511287935901979768739165800142978849881712443756487376513925732066638016177427564`100., mmv[{2, 0, 2}, {4, 4, 4}, {3, 2, 2}] -> 25.28284397768673523595507825134011369829981905407164370633935817580175221313925773455531267379336489`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {3, 2, 2}] -> 15.47478229909805882606035364653952239889613080543562649308035013217158610328519146742214844725904216`100., mmv[{2, 1, 1}, {4, 4, 4}, {3, 2, 2}] -> 17.55501846648301703711769230340924648353812915009821606006803121237952799449126713521240875054539294`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {3, 2, 2}] -> -26.33642130225729744421591673433184819647530472516028071961468583662039613871071293966661129536111693`100., mmv[{2, 2, 0}, {4, 4, 4}, {3, 2, 2}] -> 19.72802016246816258632320926356764082129708778624597466553523960039764169059249554925496722486190087`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {3, 2, 2}] -> -24.14627157587175949918317354902366012586257161877149933447404348789826958281780906753023385565164088`100., mmv[{2, 2, 2}, {4, 4, 4}, {3, 2, 2}] -> -39.009107834150560178391311791348870730026652790224046604782529336150368714066389014502402997437698`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {3, 2, 3}] -> 58.7491770997508184134639281904125335764438634052558560694053730861237432699716718181182614476011916`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {3, 2, 3}] -> -29.3139957873726370168549115063749390076122027488778453693053757559531669749446356338584641466953513`100., mmv[{0, 0, 2}, {4, 4, 4}, {3, 2, 3}] -> -22.79656540979394653085190634186657558645679676502145592904807081262790264812763462236118242508473908`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {3, 2, 3}] -> -19.43215109323520822129711419492486644975646114536469838920084048622550889863166998096335594834095203`100., mmv[{0, 1, 1}, {4, 4, 4}, {3, 2, 3}] -> -8.461068861295045466531503554203543352748832370616691352540871909932626876324181515336040544836723839`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {3, 2, 3}] -> 5.039614562861242917599667884031607591349166310281950152836608137204879864621241706640805529900494669`100., mmv[{0, 2, 0}, {4, 4, 4}, {3, 2, 3}] -> -3.233498376739912633491822403559203255832667692029561419072496023916741387867564643185984540992625086`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {3, 2, 3}] -> -2.698394746853750594391107917275168713398260998969358854350263529282168922286904985831325941792943778`100., mmv[{0, 2, 2}, {4, 4, 4}, {3, 2, 3}] -> -8.345279008788018551153416081938483919440399240643164664875585286273555917297790678230947458211646116`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {3, 2, 3}] -> -33.79532070818667433283406940836127119301152545580406681802970202404639011697086996219669986426370508`100., mmv[{1, 0, 1}, {4, 4, 4}, {3, 2, 3}] -> -18.51273212299317395686527996106798899916342790526020634814774450485922063827558629630022507133151214`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {3, 2, 3}] -> 16.17403398013106322945104479761252905036412667424511507196179378985027442706913322573514015862430784`100., mmv[{1, 1, 0}, {4, 4, 4}, {3, 2, 3}] -> -11.34859281934017510250205077773444000978819209174015113062251038453966009305293093889429642262162152`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {3, 2, 3}] -> 4.894683477486911454043078226614951157258473472266192316099143358711335479782820653834499314020493147`100., mmv[{1, 1, 2}, {4, 4, 4}, {3, 2, 3}] -> 2.977621401716340364973842394964942543222874763807590848105582160046124885488399414047355976837448112`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {3, 2, 3}] -> -0.4457936608327320894969439768720709777869413479546652049707510822742521527034366661355627862036360789`100., mmv[{1, 2, 1}, {4, 4, 4}, {3, 2, 3}] -> -5.113520766413992466503786223963365402218105983212627785885189984918662165374274854613251194641703894`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {3, 2, 3}] -> 10.99760354213210858630622760584596055366413344874436036830383764849903209012151377750962991547280141`100., mmv[{2, 0, 0}, {4, 4, 4}, {3, 2, 3}] -> -22.79656540979394653085190634186657558645679676502145592904807081262790264812763462236118242508473908`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {3, 2, 3}] -> 12.49765956596352583105986338013481273866632403118290129203476186131027824797291981153793373369462314`100., mmv[{2, 0, 2}, {4, 4, 4}, {3, 2, 3}] -> 11.31535047497692596794109314171084315430411237717318480432797058084270792036834467974997361954504323`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {3, 2, 3}] -> 5.039614562861242917599667884031607591349166310281950152836608137204879864621241706640805529900494669`100., mmv[{2, 1, 1}, {4, 4, 4}, {3, 2, 3}] -> -0.3791846338061195664549821273154606327022108648196545564236310339531063311077382921296024399446066943`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {3, 2, 3}] -> 3.712217486638294182104040411254319614788461518466180253822949843856665107335279199440284038394002822`100., mmv[{2, 2, 0}, {4, 4, 4}, {3, 2, 3}] -> -8.345279008788018551153416081938483919440399240643164664875585286273555917297790678230947458211646116`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {3, 2, 3}] -> 14.8421689408428512964772814718159267178078604567204817107907302028728616728449228804570408926397277`100., mmv[{2, 2, 2}, {4, 4, 4}, {3, 2, 3}] -> 27.74549685809991881726157123186577514265685290771436684696817311560862774748717549792568417937541801`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {3, 2, 4}] -> -55.21050448292599753520591014216331388390445099380080089889041091186156132824472490662677143559250694`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {3, 2, 4}] -> 31.87549821647837142109612287356869008373216269839631221190164658927123445252453990674002446246280531`100., mmv[{0, 0, 2}, {4, 4, 4}, {3, 2, 4}] -> 28.35350462355850480517905126924353493132871753147818714817921259879108477666164832492539670583687058`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {3, 2, 4}] -> 21.17313525841620441307442830974297734699083840210878852579587625774066235233902002917385857202518003`100., mmv[{0, 1, 1}, {4, 4, 4}, {3, 2, 4}] -> 12.58510983659408242269721393550042921325602285174011276168787532757520871778601049047988631909957444`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {3, 2, 4}] -> -11.09130559530805741647923960703336459056470332444425818541042115284227731317003970819200850319175075`100., mmv[{0, 2, 0}, {4, 4, 4}, {3, 2, 4}] -> 8.329420589214830607487013003559505463896021181089542259806968079253592367547615284786412346394112213`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {3, 2, 4}] -> -3.687197247308345919003977813328344725716659849384661726972500959181767364543291077903466982766181401`100., mmv[{0, 2, 2}, {4, 4, 4}, {3, 2, 4}] -> -0.326496430309644291225608233219169101658878620617046291726739727747201343873732066125638966452229865`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {3, 2, 4}] -> 31.87416842107012365685741073108597015032555334013262053906912296329928160780300062992654714941793316`100., mmv[{1, 0, 1}, {4, 4, 4}, {3, 2, 4}] -> 21.42421391658791639681338752646050633006792022915961190751240263426614298883431251213305675679019897`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {3, 2, 4}] -> -22.20132825319321481504103946731726559759754063774544476711721450896642911385672290251126075816655078`100., mmv[{1, 1, 0}, {4, 4, 4}, {3, 2, 4}] -> 14.60205515224426094351698646525519517820237866845535738442880255058151483952386077437821656735908893`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {3, 2, 4}] -> -10.76913492901355314587646189737906209510972287511282465439538141846650159026787700229972956129986032`100., mmv[{1, 1, 2}, {4, 4, 4}, {3, 2, 4}] -> -11.99123681403059605399974552358781252412680289332634676017580821538334983666711366705537334982000192`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {3, 2, 4}] -> -7.880704366805439133636090894045772607878717073133471369466755712929067712083718108824189581185003614`100., mmv[{1, 2, 1}, {4, 4, 4}, {3, 2, 4}] -> -5.847288816650459765533827545518779623621942028735332603888628221505929676887357518549669725658143968`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {3, 2, 4}] -> 5.501576831816084406440586560968532864372112865639712926591802264381574392745904871041034956004860794`100., mmv[{2, 0, 0}, {4, 4, 4}, {3, 2, 4}] -> 24.06107982018070665826452072515378028954788880853204081321124763572857918093845967678223478611321708`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {3, 2, 4}] -> -18.46058790285546891915882347397256197437188848110976635314787064791613330146958405156847415330999085`100., mmv[{2, 0, 2}, {4, 4, 4}, {3, 2, 4}] -> -21.63007315439946397465795491834572076626651306943533871327592927236819164663682845399572876115302511`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {3, 2, 4}] -> -13.39498072839599432215186471142629742357393121855596940738597780128224471098523002704474589979770675`100., mmv[{2, 1, 1}, {4, 4, 4}, {3, 2, 4}] -> -11.81301444659980361460079954323196410242049428637683687036342601597995201161759395101352121972281631`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {3, 2, 4}] -> 15.16429790729135396499665781007293269776435192791779593849087406064476587780498920983801750123408692`100., mmv[{2, 2, 0}, {4, 4, 4}, {3, 2, 4}] -> -10.20313038613818772801586975969280003375546181644514656495839533066998775101643240005338374662749608`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {3, 2, 4}] -> 10.15045848446257351106473237467735703021284356452280575134809554100702443596324707493984458820726334`100., mmv[{2, 2, 2}, {4, 4, 4}, {3, 2, 4}] -> 12.65169061034211655110066158247148385487343599846952347287397883768234678078441946252549492761522202`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {3, 3, 2}] -> -29.3745885498754092067319640952062667882219317026279280347026865430618716349858359090591307238005958`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {3, 3, 2}] -> 9.716075546617604110648557097462433224878230572682349194600420243112754449315834990481677974170476016`100., mmv[{0, 0, 2}, {4, 4, 4}, {3, 3, 2}] -> 1.616749188369956316745911201779601627916333846014780709536248011958370693933782321592992270496312543`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {3, 3, 2}] -> 5.526720994146611948309965122458650321102114753597866084847784051699533021819297550461009577665843507`100., mmv[{0, 1, 1}, {4, 4, 4}, {3, 3, 2}] -> -2.605832781201450914861648528911151040609727908603992921043705944044699308158539526488125853540016288`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {3, 3, 2}] -> 9.036409985076352558745709586810340738832888456144554139341299538279266383213497575268446066815412428`100., mmv[{0, 2, 0}, {4, 4, 4}, {3, 3, 2}] -> -7.132495775386215371436282348935870188182467429029048975145091730386530740704614541179336850591025868`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {3, 3, 2}] -> 12.63044078543225615280150495223246505642514249784806043976092852281227557636217548336792560338110476`100., mmv[{0, 2, 2}, {4, 4, 4}, {3, 3, 2}] -> 22.23325439237051454723085882589354620970595355955211771076771857630231068379631537616746763860232456`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {3, 3, 2}] -> 28.26859971404006238452410428590262087190941070220620073318191797234685709515157241173569028659786157`100., mmv[{1, 0, 1}, {4, 4, 4}, {3, 3, 2}] -> 13.95442560054162601736369930664559105039792000034414405166621632858435940121147046538242227616163781`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {3, 3, 2}] -> -8.590616324243620469248765609938269761045947108189888934370548456005014230510060909132883280611776349`100., mmv[{1, 1, 0}, {4, 4, 4}, {3, 3, 2}] -> 11.05208959862714951801162156636157271726568824381967228295037252927727542740270907189326737880607275`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {3, 3, 2}] -> -3.865485789794256383960885155393694773294879443171418620209320944514721622624735963388007661856218789`100., mmv[{1, 1, 2}, {4, 4, 4}, {3, 3, 2}] -> 1.13007948129528014495154297527641366077019847827138272670594921667348309870791392333833316700033781`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {3, 3, 2}] -> -0.6195743607091927876861928530239399416124953919846746483470132695904827217913733999349284033302715677`100., mmv[{1, 2, 1}, {4, 4, 4}, {3, 3, 2}] -> 5.371363098904755559286216746650542295389742143666075954876386656894467956229429606991074867360530345`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {3, 3, 2}] -> -14.67453809286634550099648248635838277725110331767414625727209251089860203478999011180261587829776651`100., mmv[{2, 0, 0}, {4, 4, 4}, {3, 3, 2}] -> 29.92906118518016190228818869080244577463926419405050490419316254301443338883224916354051927567576495`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {3, 3, 2}] -> -17.67005534829349907040117283626407264777430880813001059259753666001715544098341719000873113328159943`100., mmv[{2, 0, 2}, {4, 4, 4}, {3, 3, 2}] -> -13.88797538358249599607744274395506229026555431890895304589213329002875476649852469793652018039067844`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {3, 3, 2}] -> -15.55445961942187044176485194458858910875163128226044042361478052025979170527775982580021175529403628`100., mmv[{2, 1, 1}, {4, 4, 4}, {3, 3, 2}] -> -8.348984500621095924260059141615484838612616907473666802981968816940592841717829021038430844197978456`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {3, 3, 2}] -> 3.6769345507342369146902548805124222235869698689297858889682548623995699446684763342929859628249651`100., mmv[{2, 2, 0}, {4, 4, 4}, {3, 3, 2}] -> -5.657675237488462983970546570855421577152056188586592402163985290421353960184172339874986809772521614`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {3, 3, 2}] -> -1.856108743319147091052020205627159807394230759233090126911474921928332553667639599720142019197001411`100., mmv[{2, 2, 2}, {4, 4, 4}, {3, 3, 2}] -> -13.87274842904995940863078561593288757132842645385718342348408655780431387374358774896284208968770901`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {3, 3, 3}] -> 0, mmv[{0, 0, 1}, {4, 4, 4}, {3, 3, 3}] -> 0.02276984715297907796202306985701751951290964668857124021010501672780259906414059025862501563051700386`100., mmv[{0, 0, 2}, {4, 4, 4}, {3, 3, 3}] -> -1.898154613484078916706980841659718386719531392108081198988725809470937232334037878104911128399479066`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {3, 3, 3}] -> -0.0455396943059581559240461397140350390258192933771424804202100334556051981282811805172500312610340077`100., mmv[{0, 1, 1}, {4, 4, 4}, {3, 3, 3}] -> -0.4070017094937443888394488273556479755839713376294354324304998095878275285447895439940393963201890238`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {3, 3, 3}] -> 3.551423601823516422308716101451608063789713910078508943688144016375045109599685908658499993831764072`100., mmv[{0, 2, 0}, {4, 4, 4}, {3, 3, 3}] -> 3.796309226968157833413961683319436773439062784216162397977451618941874464668075756209822256798958133`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {3, 3, 3}] -> -2.549230497741682222218120315712104796563331417479913115301800641738254179370217350556071211397764263`100., mmv[{0, 2, 2}, {4, 4, 4}, {3, 3, 3}] -> 1.898154613484078916706980841659718386719531392108081198988725809470937232334037878104911128399479066`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {3, 3, 3}] -> 0.02276984715297907796202306985701751951290964668857124021010501672780259906414059025862501563051700386`100., mmv[{1, 0, 1}, {4, 4, 4}, {3, 3, 3}] -> 1.619514189705933185403896452903080103563745238390683780150474247059711454909884205172676482466020498`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {3, 3, 3}] -> -2.549230497741682222218120315712104796563331417479913115301800641738254179370217350556071211397764263`100., mmv[{1, 1, 0}, {4, 4, 4}, {3, 3, 3}] -> -1.212512480212188796564447625547432127979773900761248347719974437471883926365094661178637086145831474`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {3, 3, 3}] -> 0.01528572240988704472104502144072209241697246190895302038292879285334621027132982365478660213583673676`100., mmv[{1, 1, 2}, {4, 4, 4}, {3, 3, 3}] -> 0.4070017094937443888394488273556479755839713376294354324304998095878275285447895439940393963201890238`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {3, 3, 3}] -> -1.002193104081834200090595785739503267226382492598595828386343374636790930229468558102428782433999809`100., mmv[{1, 2, 1}, {4, 4, 4}, {3, 3, 3}] -> -1.619514189705933185403896452903080103563745238390683780150474247059711454909884205172676482466020498`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {3, 3, 3}] -> 0.02276984715297907796202306985701751951290964668857124021010501672780259906414059025862501563051700386`100., mmv[{2, 0, 0}, {4, 4, 4}, {3, 3, 3}] -> -1.898154613484078916706980841659718386719531392108081198988725809470937232334037878104911128399479066`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {3, 3, 3}] -> -1.002193104081834200090595785739503267226382492598595828386343374636790930229468558102428782433999809`100., mmv[{2, 0, 2}, {4, 4, 4}, {3, 3, 3}] -> -3.796309226968157833413961683319436773439062784216162397977451618941874464668075756209822256798958133`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {3, 3, 3}] -> 3.551423601823516422308716101451608063789713910078508943688144016375045109599685908658499993831764072`100., mmv[{2, 1, 1}, {4, 4, 4}, {3, 3, 3}] -> 1.212512480212188796564447625547432127979773900761248347719974437471883926365094661178637086145831474`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {3, 3, 3}] -> -0.0455396943059581559240461397140350390258192933771424804202100334556051981282811805172500312610340077`100., mmv[{2, 2, 0}, {4, 4, 4}, {3, 3, 3}] -> 1.898154613484078916706980841659718386719531392108081198988725809470937232334037878104911128399479066`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {3, 3, 3}] -> 0.02276984715297907796202306985701751951290964668857124021010501672780259906414059025862501563051700386`100., mmv[{2, 2, 2}, {4, 4, 4}, {3, 3, 3}] -> 0, mmv[{0, 0, 0}, {4, 4, 4}, {3, 3, 4}] -> 13.87274842904995940863078561593288757132842645385718342348408655780431387374358774896284208968770901`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {3, 3, 4}] -> -1.856108743319147091052020205627159807394230759233090126911474921928332553667639599720142019197001411`100., mmv[{0, 0, 2}, {4, 4, 4}, {3, 3, 4}] -> 5.657675237488462983970546570855421577152056188586592402163985290421353960184172339874986809772521614`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {3, 3, 4}] -> 0.3042904377542055408960694088887565308589470531468403945236423602014597577394641216783066682899241007`100., mmv[{0, 1, 1}, {4, 4, 4}, {3, 3, 4}] -> 6.737962959184207108810061545231916533821011781210040972403019561172480046077218786669235464546693556`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {3, 3, 4}] -> -15.55445961942187044176485194458858910875163128226044042361478052025979170527775982580021175529403628`100., mmv[{0, 2, 0}, {4, 4, 4}, {3, 3, 4}] -> 7.410586442360501058155029754978567366907645436151510637348646031294659562014219094632971707412375043`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {3, 3, 4}] -> -14.57598056097380302614612377631886958910041095836737601876662212581422894270191960510144627535407052`100., mmv[{0, 2, 2}, {4, 4, 4}, {3, 3, 4}] -> -29.92906118518016190228818869080244577463926419405050490419316254301443338883224916354051927567576495`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {3, 3, 4}] -> -15.1464593785970568373733508807046832486668075098673221053143725630743214305843870021353475609296518`100., mmv[{1, 0, 1}, {4, 4, 4}, {3, 3, 4}] -> -7.11714759299032667526504367254737716652322264602969552882665059512558637718495707879883790449130025`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {3, 3, 4}] -> 3.05680005345834461070498856445377637008530725107753913158001865894951345730484001426227802159941314`100., mmv[{1, 1, 0}, {4, 4, 4}, {3, 3, 4}] -> -3.791439004432739030767253534761871858730397756223037731442001994865581746163506247752759251468188962`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {3, 3, 4}] -> -1.120912022151977338408463199865588938465428800548491818187395171316691118786063632375211264979294779`100., mmv[{1, 1, 2}, {4, 4, 4}, {3, 3, 4}] -> -7.460642524366024438853658394706416281897739661440534065197371975581945210872877224406957692525439388`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {3, 3, 4}] -> -2.965371125242570590560416197911506332706604641392249790546423506798987273997580376822440830487427651`100., mmv[{1, 2, 1}, {4, 4, 4}, {3, 3, 4}] -> -9.455880101059607565943154486731126088566955152957058443005628598209213388842110807454971018725455226`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {3, 3, 4}] -> 23.78727479322602506854494638391628868651008799527997928445759170425363395312533808339745456902950779`100., mmv[{2, 0, 0}, {4, 4, 4}, {3, 3, 4}] -> -15.75586545114851960930844583691705128634804467679467530222423131756821547931200977286391916562402116`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {3, 3, 4}] -> 9.536365998112560108546455892287261997751244648085425865930013988609349078080677898460640745453575848`100., mmv[{2, 0, 2}, {4, 4, 4}, {3, 3, 4}] -> 7.132495775386215371436282348935870188182467429029048975145091730386530740704614541179336850591025868`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {3, 3, 4}] -> 5.663765872096321184951524115186675046104865640361608644896687036081156196284485362653766772280371429`100., mmv[{2, 1, 1}, {4, 4, 4}, {3, 3, 4}] -> 0.9948112397645620994116509325275827358181227823403670904647566882765865125179292921189304738887313877`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {3, 3, 4}] -> 5.526720994146611948309965122458650321102114753597866084847784051699533021819297550461009577665843507`100., mmv[{2, 2, 0}, {4, 4, 4}, {3, 3, 4}] -> -1.616749188369956316745911201779601627916333846014780709536248011958370693933782321592992270496312543`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {3, 3, 4}] -> 9.716075546617604110648557097462433224878230572682349194600420243112754449315834990481677974170476016`100., mmv[{2, 2, 2}, {4, 4, 4}, {3, 3, 4}] -> 29.3745885498754092067319640952062667882219317026279280347026865430618716349858359090591307238005958`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {3, 4, 2}] -> -12.65169061034211655110066158247148385487343599846952347287397883768234678078441946252549492761522202`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {3, 4, 2}] -> 17.83958928188405893140684010661728935850029758047504843632188064975468360141006528083466654254111592`100., mmv[{0, 0, 2}, {4, 4, 4}, {3, 4, 2}] -> 26.30018498835495838911927499691156408962668033557033994004728898869622227798315392589394028410291125`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {3, 4, 2}] -> 15.16429790729135396499665781007293269776435192791779593849087406064476587780498920983801750123408692`100., mmv[{0, 1, 1}, {4, 4, 4}, {3, 4, 2}] -> 18.52662651764472347745844858779277045427066554363132767942185240397841444480986936336743805328692592`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {3, 4, 2}] -> -27.44980473034329647465432186062515424958843883075997755952712576687274992114366080228467285276908415`100., mmv[{0, 2, 0}, {4, 4, 4}, {3, 4, 2}] -> 21.63007315439946397465795491834572076626651306943533871327592927236819164663682845399572876115302511`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {3, 4, 2}] -> -25.81333673119054371594118630892799459776749376723419391300193450499612565966201087996288700316936027`100., mmv[{0, 2, 2}, {4, 4, 4}, {3, 4, 2}] -> -39.45392492639033954795114258753079517472498607386088715274345599003621177519773958124606561790313426`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {3, 4, 2}] -> 1.869264607139773231538900707004022040646917757313624952850720947914209329790104176557232225638410337`100., mmv[{1, 0, 1}, {4, 4, 4}, {3, 4, 2}] -> 8.734812774695589401504374769049676280661301749858792381970266696112962893616106942107925603443041653`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {3, 4, 2}] -> -16.67087081985629246475035716474729376430722504240671339931457006395207703493398158832809840005650784`100., mmv[{1, 1, 0}, {4, 4, 4}, {3, 4, 2}] -> 8.869071817246801270300059650682162607644580218450994168870382381080217620004670102187766202536525673`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {3, 4, 2}] -> -13.87847359638201274591860519960248677606325968133767757343298710372909866648374655217442509648996732`100., mmv[{1, 1, 2}, {4, 4, 4}, {3, 4, 2}] -> -23.65828996981474335251846129355024655319541950935948800389584122674913248597046100243210990268849672`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {3, 4, 2}] -> -18.79547714251776632150006483918671376793957201541072115869155609993462225079759743338101471474548276`100., mmv[{1, 2, 1}, {4, 4, 4}, {3, 4, 2}] -> -25.48494306832637177142962799686516928432159471904253575171297790735367120523153264223806898206798945`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {3, 4, 2}] -> 43.2791136390009517280922608361420924980985852511883338071370046960429437304513028998741878413867543`100., mmv[{2, 0, 0}, {4, 4, 4}, {3, 4, 2}] -> 0.326496430309644291225608233219169101658878620617046291726739727747201343873732066125638966452229865`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {3, 4, 2}] -> -8.192399419350382928792305694134540196939299151414049025731525853197600903710227717294993293944796798`100., mmv[{2, 0, 2}, {4, 4, 4}, {3, 4, 2}] -> -17.76097888468636476488127422799064015045987576821548748775338699767148735483426297525425749555922611`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {3, 4, 2}] -> -11.09130559530805741647923960703336459056470332444425818541042115284227731317003970819200850319175075`100., mmv[{2, 1, 1}, {4, 4, 4}, {3, 4, 2}] -> -18.36015775268434169463830838256222252733474229398703231785115227678927515124350933759639807466936981`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {3, 4, 2}] -> 33.26309237904383237830872783929828148203790719995721049860139405609012361160610642603075258626876904`100., mmv[{2, 2, 0}, {4, 4, 4}, {3, 4, 2}] -> -28.35350462355850480517905126924353493132871753147818714817921259879108477666164832492539670583687058`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {3, 4, 2}] -> 40.83814805810644605305443867754135445453080811224875510935029912545768073657700856341649589759951286`100., mmv[{2, 2, 2}, {4, 4, 4}, {3, 4, 2}] -> 73.97364789695371160549517254988461573979594773798453031055924868024449007705108575223216126507261014`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {3, 4, 3}] -> -27.74549685809991881726157123186577514265685290771436684696817311560862774748717549792568417937541801`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {3, 4, 3}] -> 10.99760354213210858630622760584596055366413344874436036830383764849903209012151377750962991547280141`100., mmv[{0, 0, 2}, {4, 4, 4}, {3, 4, 3}] -> 8.345279008788018551153416081938483919440399240643164664875585286273555917297790678230947458211646116`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {3, 4, 3}] -> 3.712217486638294182104040411254319614788461518466180253822949843856665107335279199440284038394002822`100., mmv[{0, 1, 1}, {4, 4, 4}, {3, 4, 3}] -> -2.977621401716340364973842394964942543222874763807590848105582160046124885488399414047355976837448112`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {3, 4, 3}] -> 5.039614562861242917599667884031607591349166310281950152836608137204879864621241706640805529900494669`100., mmv[{0, 2, 0}, {4, 4, 4}, {3, 4, 3}] -> -11.31535047497692596794109314171084315430411237717318480432797058084270792036834467974997361954504323`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {3, 4, 3}] -> 16.17403398013106322945104479761252905036412667424511507196179378985027442706913322573514015862430784`100., mmv[{0, 2, 2}, {4, 4, 4}, {3, 4, 3}] -> 22.79656540979394653085190634186657558645679676502145592904807081262790264812763462236118242508473908`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {3, 4, 3}] -> 14.8421689408428512964772814718159267178078604567204817107907302028728616728449228804570408926397277`100., mmv[{1, 0, 1}, {4, 4, 4}, {3, 4, 3}] -> 5.113520766413992466503786223963365402218105983212627785885189984918662165374274854613251194641703894`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {3, 4, 3}] -> -2.698394746853750594391107917275168713398260998969358854350263529282168922286904985831325941792943778`100., mmv[{1, 1, 0}, {4, 4, 4}, {3, 4, 3}] -> 0.3791846338061195664549821273154606327022108648196545564236310339531063311077382921296024399446066943`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {3, 4, 3}] -> 4.894683477486911454043078226614951157258473472266192316099143358711335479782820653834499314020493147`100., mmv[{1, 1, 2}, {4, 4, 4}, {3, 4, 3}] -> 8.461068861295045466531503554203543352748832370616691352540871909932626876324181515336040544836723839`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {3, 4, 3}] -> 12.49765956596352583105986338013481273866632403118290129203476186131027824797291981153793373369462314`100., mmv[{1, 2, 1}, {4, 4, 4}, {3, 4, 3}] -> 18.51273212299317395686527996106798899916342790526020634814774450485922063827558629630022507133151214`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {3, 4, 3}] -> -29.3139957873726370168549115063749390076122027488778453693053757559531669749446356338584641466953513`100., mmv[{2, 0, 0}, {4, 4, 4}, {3, 4, 3}] -> 8.345279008788018551153416081938483919440399240643164664875585286273555917297790678230947458211646116`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {3, 4, 3}] -> -0.4457936608327320894969439768720709777869413479546652049707510822742521527034366661355627862036360789`100., mmv[{2, 0, 2}, {4, 4, 4}, {3, 4, 3}] -> 3.233498376739912633491822403559203255832667692029561419072496023916741387867564643185984540992625086`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {3, 4, 3}] -> 5.039614562861242917599667884031607591349166310281950152836608137204879864621241706640805529900494669`100., mmv[{2, 1, 1}, {4, 4, 4}, {3, 4, 3}] -> 11.34859281934017510250205077773444000978819209174015113062251038453966009305293093889429642262162152`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {3, 4, 3}] -> -19.43215109323520822129711419492486644975646114536469838920084048622550889863166998096335594834095203`100., mmv[{2, 2, 0}, {4, 4, 4}, {3, 4, 3}] -> 22.79656540979394653085190634186657558645679676502145592904807081262790264812763462236118242508473908`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {3, 4, 3}] -> -33.79532070818667433283406940836127119301152545580406681802970202404639011697086996219669986426370508`100., mmv[{2, 2, 2}, {4, 4, 4}, {3, 4, 3}] -> -58.7491770997508184134639281904125335764438634052558560694053730861237432699716718181182614476011916`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {3, 4, 4}] -> 22.91205323193378951728790655413010667415543427109885322969363567812413418709966748866184645996228284`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {3, 4, 4}] -> -16.4571407784502740788410658170837277975751176028192566495002583791506104173709908616354119013177883`100., mmv[{0, 0, 2}, {4, 4, 4}, {3, 4, 4}] -> -19.72802016246816258632320926356764082129708778624597466553523960039764169059249554925496722486190087`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {3, 4, 4}] -> -12.28159730030999529171345958513299137046079711295627256747353787102989092855228216442668434238973952`100., mmv[{0, 1, 1}, {4, 4, 4}, {3, 4, 4}] -> -10.84140639543809717426004325884844013168795789284372525100960482438106556129899172285849191698128333`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {3, 4, 4}] -> 15.47478229909805882606035364653952239889613080543562649308035013217158610328519146742214844725904216`100., mmv[{0, 2, 0}, {4, 4, 4}, {3, 4, 4}] -> -9.889998871477102346268456388963098813122721788742797366807149821494119618879977830091481842003447705`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {3, 4, 4}] -> 11.06460448863609048833051652406436506399605271530536093896306058048488140694683049227196731191490622`100., mmv[{0, 2, 2}, {4, 4, 4}, {3, 4, 4}] -> 18.04104499102720918068476096187105666645624360947203357760859378546969200908155625470149184391804354`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {3, 4, 4}] -> -10.36436132200163854270600197849802894218293240661989465686148810583842762964429656092996897829382353`100., mmv[{1, 0, 1}, {4, 4, 4}, {3, 4, 4}] -> -9.09495536548381870582103144648248760348761995642455858515704452384001766367413611548876679443879155`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {3, 4, 4}] -> 12.80060295556933742323934424703357642480392559105178386452791204126960519588226809978957627011105288`100., mmv[{1, 1, 0}, {4, 4, 4}, {3, 4, 4}] -> -7.579950235201637639770770932479733461775929855810784632502771909366109580134827775807016808378697604`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {3, 4, 4}] -> 8.43897556524834883664120622842782629637181169617110857376821261044616490669892830042528798699979076`100., mmv[{1, 1, 2}, {4, 4, 4}, {3, 4, 4}] -> 13.88353480450599087663607932301002949293252744253847795939904696034635041064441959827888176989776017`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {3, 4, 4}] -> 9.028758951878549581533860648209731087255498851656141521013126618673944068057891361259735475133240526`100., mmv[{1, 2, 1}, {4, 4, 4}, {3, 4, 4}] -> 12.31545663966787364413595774687285822673100326985535906288742716540595590120400757684910066445759284`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {3, 4, 4}] -> -22.30487923311403259940061701109775135758470413106783589588215154228332002182934807138811228549754241`100., mmv[{2, 0, 0}, {4, 4, 4}, {3, 4, 4}] -> -6.71267140084487429074110180177990383597968733507476155027072006729522167361383296319342007589779967`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {3, 4, 4}] -> 7.585773944719087669466358092535920942215822035264389377852102898095080821149425805820849427430053417`100., mmv[{2, 0, 2}, {4, 4, 4}, {3, 4, 4}] -> 12.5803329194463531996932543710629207039919252724264946793474037002647022574626953390218805735658741`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {3, 4, 4}] -> 7.713313883695697229335039186878922711079841423337058854556555907627354020624993589511405514002643882`100., mmv[{2, 1, 1}, {4, 4, 4}, {3, 4, 4}] -> 10.63537772800941636502257115464162711051237960840701988240858298607972351096569898242303540025311853`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {3, 4, 4}] -> -19.39129267897687014586469829763346973223563041039561936427428212853355971881376556629837723063775882`100., mmv[{2, 2, 0}, {4, 4, 4}, {3, 4, 4}] -> 13.45253414192702861840460014185549270873133216391248519167433108973481480521950140376588385402898971`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {3, 4, 4}] -> -21.10388699223849446372016224873642846718020762277235750080707186973540453110701492050114993215973795`100., mmv[{2, 2, 2}, {4, 4, 4}, {3, 4, 4}] -> -40.87471379519582931529478414523055102610028306968716887648413983070111154482351842005521237114697281`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {4, 2, 2}] -> -25.56775405567182573602722473528262611954196774450267609768299376647236392850830646425054532704666158`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {4, 2, 2}] -> 21.41690172635424450932569124519225658850670424838853866888731082281169618909705539616759370835296169`100., mmv[{0, 0, 2}, {4, 4, 4}, {4, 2, 2}] -> 25.04876526671041664147573310116100884521575514993733911331886181080583020387936951163570850597873922`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {4, 2, 2}] -> 10.76200223561926636948660273153798621750441971044754048642842602956357668808103350263335667939218412`100., mmv[{0, 1, 1}, {4, 4, 4}, {4, 2, 2}] -> 11.44198065942358047259447288958721911946637839691060684786426074333247630054182133383504776664641314`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {4, 2, 2}] -> -16.36693274113581525814851531239041041285285996534337630605545569403187982493858923861532765010340012`100., mmv[{0, 2, 0}, {4, 4, 4}, {4, 2, 2}] -> 6.648511811426046371059627008051375546213937718995825654650432673355993911164013519233942353351988076`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {4, 2, 2}] -> -8.670457894426408259640323586806145428910670325861071826535938408115604758503329599024993193482524716`100., mmv[{0, 2, 2}, {4, 4, 4}, {4, 2, 2}] -> -14.83407054806004620969839392184849089311348110379575603839393753927953369878403297870918304930177017`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {4, 2, 2}] -> 16.26548199596713940699840101635756981195485105230560751819094861690020963285024034358245198256445203`100., mmv[{1, 0, 1}, {4, 4, 4}, {4, 2, 2}] -> 15.82612207962181488310618232057656452952635879454612768183431798803310610444934467577462786005695972`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {4, 2, 2}] -> -20.68824792603398934810281971836732161394975964409278058605595122712885177660877365634196505021822216`100., mmv[{1, 1, 0}, {4, 4, 4}, {4, 2, 2}] -> 9.766905296091452445843632163579889187239956810603279287557628213340090841899403189359112105996806659`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {4, 2, 2}] -> -11.22432758631209185159987168117645023492411553877242958783805091233376508277661420713862705690142201`100., mmv[{1, 1, 2}, {4, 4, 4}, {4, 2, 2}] -> -16.75632743443560765118576712587955809209718415520219061857173393736818559409762565959527456422001038`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {4, 2, 2}] -> -9.448124249491206348055226594622560200100540583662063970795924628736866513231881525849031434322893303`100., mmv[{1, 2, 1}, {4, 4, 4}, {4, 2, 2}] -> -11.90456952778364837740749606497678869160207380134752268118579154638244001470248156985088284220165735`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {4, 2, 2}] -> 19.46773563145706745553217694553832014550903938680633695400557880177100608167540305146142800409115555`100., mmv[{2, 0, 0}, {4, 4, 4}, {4, 2, 2}] -> 15.28284889220559826068829080936338003000052797130765055561306071410588624557635606726049198720132348`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {4, 2, 2}] -> -16.56182832957211876135545708848161327016860136713632408393044813906172223534690218901152461479643774`100., mmv[{2, 0, 2}, {4, 4, 4}, {4, 2, 2}] -> -23.40668873016405002394024960949663049378884958918360029110267814710567761844578727519466843244726696`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {4, 2, 2}] -> -13.22729806286404773053367186322452893354542528746730814048678773942637858912785013637796198159345088`100., mmv[{2, 1, 1}, {4, 4, 4}, {4, 2, 2}] -> -15.89238049303256313006489936600627996108382374142197155900199696174806331147420932208060808752277513`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {4, 2, 2}] -> 24.58317103513552466720560900408465404934637801500817672883922282516057305384850486871702687223054918`100., mmv[{2, 2, 0}, {4, 4, 4}, {4, 2, 2}] -> -17.58487120653647412800850291432047948259047491261051008186927937478818997244229807372997246713695366`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {4, 2, 2}] -> 22.42796150752555459637825560333967601198631165689627330713955270995515897619529695009887682470595388`100., mmv[{2, 2, 2}, {4, 4, 4}, {4, 2, 2}] -> 37.14579066317464610493401290357237798951086504184652804775785173580628547140010207161219381615959256`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {4, 2, 3}] -> -73.97364789695371160549517254988461573979594773798453031055924868024449007705108575223216126507261014`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {4, 2, 3}] -> 43.2791136390009517280922608361420924980985852511883338071370046960429437304513028998741878413867543`100., mmv[{0, 0, 2}, {4, 4, 4}, {4, 2, 3}] -> 39.45392492639033954795114258753079517472498607386088715274345599003621177519773958124606561790313426`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {4, 2, 3}] -> 33.26309237904383237830872783929828148203790719995721049860139405609012361160610642603075258626876904`100., mmv[{0, 1, 1}, {4, 4, 4}, {4, 2, 3}] -> 23.65828996981474335251846129355024655319541950935948800389584122674913248597046100243210990268849672`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {4, 2, 3}] -> -27.44980473034329647465432186062515424958843883075997755952712576687274992114366080228467285276908415`100., mmv[{0, 2, 0}, {4, 4, 4}, {4, 2, 3}] -> 17.76097888468636476488127422799064015045987576821548748775338699767148735483426297525425749555922611`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {4, 2, 3}] -> -16.67087081985629246475035716474729376430722504240671339931457006395207703493398158832809840005650784`100., mmv[{0, 2, 2}, {4, 4, 4}, {4, 2, 3}] -> -26.30018498835495838911927499691156408962668033557033994004728898869622227798315392589394028410291125`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {4, 2, 3}] -> 40.83814805810644605305443867754135445453080811224875510935029912545768073657700856341649589759951286`100., mmv[{1, 0, 1}, {4, 4, 4}, {4, 2, 3}] -> 25.48494306832637177142962799686516928432159471904253575171297790735367120523153264223806898206798945`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {4, 2, 3}] -> -25.81333673119054371594118630892799459776749376723419391300193450499612565966201087996288700316936027`100., mmv[{1, 1, 0}, {4, 4, 4}, {4, 2, 3}] -> 18.36015775268434169463830838256222252733474229398703231785115227678927515124350933759639807466936981`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {4, 2, 3}] -> -13.87847359638201274591860519960248677606325968133767757343298710372909866648374655217442509648996732`100., mmv[{1, 1, 2}, {4, 4, 4}, {4, 2, 3}] -> -18.52662651764472347745844858779277045427066554363132767942185240397841444480986936336743805328692592`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {4, 2, 3}] -> -8.192399419350382928792305694134540196939299151414049025731525853197600903710227717294993293944796798`100., mmv[{1, 2, 1}, {4, 4, 4}, {4, 2, 3}] -> -8.734812774695589401504374769049676280661301749858792381970266696112962893616106942107925603443041653`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {4, 2, 3}] -> 17.83958928188405893140684010661728935850029758047504843632188064975468360141006528083466654254111592`100., mmv[{2, 0, 0}, {4, 4, 4}, {4, 2, 3}] -> 28.35350462355850480517905126924353493132871753147818714817921259879108477666164832492539670583687058`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {4, 2, 3}] -> -18.79547714251776632150006483918671376793957201541072115869155609993462225079759743338101471474548276`100., mmv[{2, 0, 2}, {4, 4, 4}, {4, 2, 3}] -> -21.63007315439946397465795491834572076626651306943533871327592927236819164663682845399572876115302511`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {4, 2, 3}] -> -11.09130559530805741647923960703336459056470332444425818541042115284227731317003970819200850319175075`100., mmv[{2, 1, 1}, {4, 4, 4}, {4, 2, 3}] -> -8.869071817246801270300059650682162607644580218450994168870382381080217620004670102187766202536525673`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {4, 2, 3}] -> 15.16429790729135396499665781007293269776435192791779593849087406064476587780498920983801750123408692`100., mmv[{2, 2, 0}, {4, 4, 4}, {4, 2, 3}] -> -0.326496430309644291225608233219169101658878620617046291726739727747201343873732066125638966452229865`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {4, 2, 3}] -> 1.869264607139773231538900707004022040646917757313624952850720947914209329790104176557232225638410337`100., mmv[{2, 2, 2}, {4, 4, 4}, {4, 2, 3}] -> 12.65169061034211655110066158247148385487343599846952347287397883768234678078441946252549492761522202`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {4, 2, 4}] -> 59.08322299473616935182657296009350452315727097292070806595345785037190115644669572397210885884533263`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {4, 2, 4}] -> -39.74650809330845691378049289949530841388229945525227408849661290218100190413220042984829823620360215`100., mmv[{0, 0, 2}, {4, 4, 4}, {4, 2, 4}] -> -40.99155993670052415194875252381710997637932450179411037297195752189386759088808534892464089958422061`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {4, 2, 4}] -> -27.13158552087219778853647096176381288994616086678176144459014509845810073596229621506824523465194654`100., mmv[{0, 1, 1}, {4, 4, 4}, {4, 2, 4}] -> -23.02249766301578659413155654427598777506714129211718352602763622667790817042381804481632971942735`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {4, 2, 4}] -> 30.13637217552519569615804631298988181405030022775484455685187585586571828984065518219099648454111546`100., mmv[{0, 2, 0}, {4, 4, 4}, {4, 2, 4}] -> -16.4509235483846790134322337228876132409711244061191763532820779467678982732716098905657882653495576`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {4, 2, 4}] -> 18.72388067899436509225518898173146661850155952507159775606049250076013054248684951193663369355497972`100., mmv[{0, 2, 2}, {4, 4, 4}, {4, 2, 4}] -> 31.6972770781364630125353601092123843914296928689331647679692944841618241150433830308696508593307273`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {4, 2, 4}] -> -33.93874198137361420471548626804724958080190146687823497350544265314574879533104323276749321332901986`100., mmv[{1, 0, 1}, {4, 4, 4}, {4, 2, 4}] -> -25.54043099249753669273042698620126008920320213309323793539314225488986218962353151442600188047859777`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {4, 2, 4}] -> 29.78912639243616649188912895170614220371402665460363222441723587848810082447475232538948659638988861`100., mmv[{1, 1, 0}, {4, 4, 4}, {4, 2, 4}] -> -17.928715217380938799421481644296720971606992331606631633719051114459338372427121912799208707459452`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {4, 2, 4}] -> 17.32218009895469764776926163010999627443016303368798531647331907392029325611836242226058114541528029`100., mmv[{1, 1, 2}, {4, 4, 4}, {4, 2, 4}] -> 25.59302737571326732894981448415645371676631560514940696939194620137319694634874786513373996605376638`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {4, 2, 4}] -> 13.23350489352028639526095596988372844069161238437353566917038159706357315605340894978571007005556028`100., mmv[{1, 2, 1}, {4, 4, 4}, {4, 2, 4}] -> 17.24556201964369151072723913259407923030064012938868392199863222959223516270735348304026784629850854`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {4, 2, 4}] -> -32.17890396197351087881229397673024280601112395883607915531573685237527287717808889880095038774514581`100., mmv[{2, 0, 0}, {4, 4, 4}, {4, 2, 4}] -> -26.73138600027890383044013427696670750820197374528447244519747937310472582162012264117969659415753976`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {4, 2, 4}] -> 22.97742417108526950480717969544503854439808940993418500756591906042448709835650138712899450954775258`100., mmv[{2, 0, 2}, {4, 4, 4}, {4, 2, 4}] -> 30.56569778441119652137658161872676006000105594261530111122612142821177249115271213452098397440264695`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {4, 2, 4}] -> 17.06398161423773063728966797361280133351951202272862949437854297389573505512789659614258600093363225`100., mmv[{2, 1, 1}, {4, 4, 4}, {4, 2, 4}] -> 19.34869738214567776155044273834515388380187025539870178678109453276693251302386073539852567148681389`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {4, 2, 4}] -> -32.53096399193427881399680203271513962390970210461121503638189723380041926570048068716490396512890406`100., mmv[{2, 2, 0}, {4, 4, 4}, {4, 2, 4}] -> 16.48891874652334015449390726216113293556523375816081673840704886292115432868987461161737208585687481`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {4, 2, 4}] -> -24.91427951262088852900892226880122115856073374218390320783357421944054275126648750983334492701224489`100., mmv[{2, 2, 2}, {4, 4, 4}, {4, 2, 4}] -> -51.13550811134365147205444947056525223908393548900535219536598753294472785701661292850109065409332316`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {4, 3, 2}] -> 86.62533850729582815659583413235609959466938373645405378343322751792683685783550521475765619268783217`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {4, 3, 2}] -> -51.10268166092789130971556794591557084053820478043225893492327470584480721301617170686541912880988496`100., mmv[{0, 0, 2}, {4, 4, 4}, {4, 3, 2}] -> -44.06116387304132315400054922490220424008655610378582742780067598636770963281741690114819777966213735`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {4, 3, 2}] -> -48.78069047081703613453284739711062536247069811682804673372880696042451812319720777091522279739161509`100., mmv[{0, 1, 1}, {4, 4, 4}, {4, 3, 2}] -> -35.21230239411206747125368938589010233817277959143454527273105255139845409877471253685494934962869723`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {4, 3, 2}] -> 36.49849661799651414226753928822713214024543546787985198689459092859783109034549783950804037512848823`100., mmv[{0, 2, 0}, {4, 4, 4}, {4, 3, 2}] -> -39.78042135669998383917675082074996427638386469447793344447019571778341311907147164737170458435536413`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {4, 3, 2}] -> 35.64220414969367940344662755475969444652773798217402658525865162007035082485388851957966614671388095`100., mmv[{0, 2, 2}, {4, 4, 4}, {4, 3, 2}] -> 44.06116387304132315400054922490220424008655610378582742780067598636770963281741690114819777966213735`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {4, 3, 2}] -> -56.00244596539780001805109648761428715229516004016655104784117318610244661438199777325451339883359978`100., mmv[{1, 0, 1}, {4, 4, 4}, {4, 3, 2}] -> -36.88678427032906517209675697035499298160540783761835999727300468076768959605337870096383612795629573`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {4, 3, 2}] -> 35.64220414969367940344662755475969444652773798217402658525865162007035082485388851957966614671388095`100., mmv[{1, 1, 0}, {4, 4, 4}, {4, 3, 2}] -> -37.47617988235696782542937352045298180844839761236888251188878612273702104189864630929344233188799137`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {4, 3, 2}] -> 30.3201847295987685195524512653264256498355533846037920764673655828318157876849261003571866771737165`100., mmv[{1, 1, 2}, {4, 4, 4}, {4, 3, 2}] -> 35.21230239411206747125368938589010233817277959143454527273105255139845409877471253685494934962869723`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {4, 3, 2}] -> 36.90464232649860113242042591596135918833219709167845209841235565783840297283205058815489550636111102`100., mmv[{1, 2, 1}, {4, 4, 4}, {4, 3, 2}] -> 36.88678427032906517209675697035499298160540783761835999727300468076768959605337870096383612795629573`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {4, 3, 2}] -> -51.10268166092789130971556794591557084053820478043225893492327470584480721301617170686541912880988496`100., mmv[{2, 0, 0}, {4, 4, 4}, {4, 3, 2}] -> -49.98357777795796877983700618758925569759523060091352586145514187115927642329847677892112546698989569`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {4, 3, 2}] -> 36.90464232649860113242042591596135918833219709167845209841235565783840297283205058815489550636111102`100., mmv[{2, 0, 2}, {4, 4, 4}, {4, 3, 2}] -> 39.78042135669998383917675082074996427638386469447793344447019571778341311907147164737170458435536413`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {4, 3, 2}] -> 40.99680539571098113654110430650397936553711265315616592580877060890105136465432033589227547291203354`100., mmv[{2, 1, 1}, {4, 4, 4}, {4, 3, 2}] -> 37.47617988235696782542937352045298180844839761236888251188878612273702104189864630929344233188799137`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {4, 3, 2}] -> -48.78069047081703613453284739711062536247069811682804673372880696042451812319720777091522279739161509`100., mmv[{2, 2, 0}, {4, 4, 4}, {4, 3, 2}] -> 49.98357777795796877983700618758925569759523060091352586145514187115927642329847677892112546698989569`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {4, 3, 2}] -> -56.00244596539780001805109648761428715229516004016655104784117318610244661438199777325451339883359978`100., mmv[{2, 2, 2}, {4, 4, 4}, {4, 3, 2}] -> -86.62533850729582815659583413235609959466938373645405378343322751792683685783550521475765619268783217`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {4, 3, 3}] -> 13.87274842904995940863078561593288757132842645385718342348408655780431387374358774896284208968770901`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {4, 3, 3}] -> -14.67453809286634550099648248635838277725110331767414625727209251089860203478999011180261587829776651`100., mmv[{0, 0, 2}, {4, 4, 4}, {4, 3, 3}] -> -22.23325439237051454723085882589354620970595355955211771076771857630231068379631537616746763860232456`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {4, 3, 3}] -> 3.6769345507342369146902548805124222235869698689297858889682548623995699446684763342929859628249651`100., mmv[{0, 1, 1}, {4, 4, 4}, {4, 3, 3}] -> -1.13007948129528014495154297527641366077019847827138272670594921667348309870791392333833316700033781`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {4, 3, 3}] -> 9.036409985076352558745709586810340738832888456144554139341299538279266383213497575268446066815412428`100., mmv[{0, 2, 0}, {4, 4, 4}, {4, 3, 3}] -> 13.88797538358249599607744274395506229026555431890895304589213329002875476649852469793652018039067844`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {4, 3, 3}] -> -8.590616324243620469248765609938269761045947108189888934370548456005014230510060909132883280611776349`100., mmv[{0, 2, 2}, {4, 4, 4}, {4, 3, 3}] -> -1.616749188369956316745911201779601627916333846014780709536248011958370693933782321592992270496312543`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {4, 3, 3}] -> -1.856108743319147091052020205627159807394230759233090126911474921928332553667639599720142019197001411`100., mmv[{1, 0, 1}, {4, 4, 4}, {4, 3, 3}] -> -5.371363098904755559286216746650542295389742143666075954876386656894467956229429606991074867360530345`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {4, 3, 3}] -> 12.63044078543225615280150495223246505642514249784806043976092852281227557636217548336792560338110476`100., mmv[{1, 1, 0}, {4, 4, 4}, {4, 3, 3}] -> 8.348984500621095924260059141615484838612616907473666802981968816940592841717829021038430844197978456`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {4, 3, 3}] -> -3.865485789794256383960885155393694773294879443171418620209320944514721622624735963388007661856218789`100., mmv[{1, 1, 2}, {4, 4, 4}, {4, 3, 3}] -> 2.605832781201450914861648528911151040609727908603992921043705944044699308158539526488125853540016288`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {4, 3, 3}] -> -17.67005534829349907040117283626407264777430880813001059259753666001715544098341719000873113328159943`100., mmv[{1, 2, 1}, {4, 4, 4}, {4, 3, 3}] -> -13.95442560054162601736369930664559105039792000034414405166621632858435940121147046538242227616163781`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {4, 3, 3}] -> 9.716075546617604110648557097462433224878230572682349194600420243112754449315834990481677974170476016`100., mmv[{2, 0, 0}, {4, 4, 4}, {4, 3, 3}] -> 5.657675237488462983970546570855421577152056188586592402163985290421353960184172339874986809772521614`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {4, 3, 3}] -> -0.6195743607091927876861928530239399416124953919846746483470132695904827217913733999349284033302715677`100., mmv[{2, 0, 2}, {4, 4, 4}, {4, 3, 3}] -> 7.132495775386215371436282348935870188182467429029048975145091730386530740704614541179336850591025868`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {4, 3, 3}] -> -15.55445961942187044176485194458858910875163128226044042361478052025979170527775982580021175529403628`100., mmv[{2, 1, 1}, {4, 4, 4}, {4, 3, 3}] -> -11.05208959862714951801162156636157271726568824381967228295037252927727542740270907189326737880607275`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {4, 3, 3}] -> 5.526720994146611948309965122458650321102114753597866084847784051699533021819297550461009577665843507`100., mmv[{2, 2, 0}, {4, 4, 4}, {4, 3, 3}] -> -29.92906118518016190228818869080244577463926419405050490419316254301443338883224916354051927567576495`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {4, 3, 3}] -> 28.26859971404006238452410428590262087190941070220620073318191797234685709515157241173569028659786157`100., mmv[{2, 2, 2}, {4, 4, 4}, {4, 3, 3}] -> 29.3745885498754092067319640952062667882219317026279280347026865430618716349858359090591307238005958`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {4, 3, 4}] -> -61.92116106608434969567921834547897740418208706132289983447616501427450290116605650316424945739998084`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {4, 3, 4}] -> 42.79356208070757152305698255141557599405042232797953736911494421577100655608170380130202319667890523`100., mmv[{0, 0, 2}, {4, 4, 4}, {4, 3, 4}] -> 45.01086414015489782227828751490775451959690684031761837187459777619939390373175328381027989865526577`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {4, 3, 4}] -> 31.06783103254851317931125645794010263460922266174153103989328746303168890063787634465475022230247179`100., mmv[{0, 1, 1}, {4, 4, 4}, {4, 3, 4}] -> 27.78233094511378030868417167484713241370260999048290941304284464439171432743228997757595567695134732`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {4, 3, 4}] -> -36.866619350055026250909740854263940683557651462089726627350001709154576449544262425480755167579565`100., mmv[{0, 2, 0}, {4, 4, 4}, {4, 3, 4}] -> 22.85690109716128273887646482799094235852322925727546832848785905300833833451431361685468530096071323`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {4, 3, 4}] -> -27.38904494904241286403569680897014778834273225644987020521417660407189610104150579218914895567628631`100., mmv[{0, 2, 2}, {4, 4, 4}, {4, 3, 4}] -> -44.79601047540109588838711692063971526861475418052270928269057255838244581148855758839315425707496702`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {4, 3, 4}] -> 36.4278688761817547908966331341566514963233687317277719019475813589281605113700912319569181980413804`100., mmv[{1, 0, 1}, {4, 4, 4}, {4, 3, 4}] -> 28.39642486192111421137773556225768661522608704294194131107763603676059355579025885807090066752667627`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {4, 3, 4}] -> -33.8921356160692241111732330055593200862877888068654149918974745697364598684244487880885286090333178`100., mmv[{1, 1, 0}, {4, 4, 4}, {4, 3, 4}] -> 21.61362008558842753565324407008297769574892887070223857165744444283112989771443917308031821940683721`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {4, 3, 4}] -> -22.1836699968626112277347161106231991533988551346806345069851312530482362978192433790187295421233887`100., mmv[{1, 1, 2}, {4, 4, 4}, {4, 3, 4}] -> -33.38188559269611467908796341319320059039942787715211345779247523314296674490809087010060180691661975`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {4, 3, 4}] -> -19.8042900004568219085897251602210391245183027606308355311676836997382683809413560347237812526113127`100., mmv[{1, 2, 1}, {4, 4, 4}, {4, 3, 4}] -> -27.04580337210909200198623675634504753510347865906095932098044292137351345538889681196258255607603243`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {4, 3, 4}] -> 49.45782951284343924154317635034256257021448344702041976253000653445541053397324914347599859793420432`100., mmv[{2, 0, 0}, {4, 4, 4}, {4, 3, 4}] -> 29.61801903394526493259166565253073963441980957498877203234238942189176130947247337934644906686534858`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {4, 3, 4}] -> -26.53938678773414931439087017060388746289218352074098743204341071265646751023202195969411575917394839`100., mmv[{2, 0, 2}, {4, 4, 4}, {4, 3, 4}] -> -36.08208998205441836136952192374211333291248721894406715521718757093938401816311250940298368783608708`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {4, 3, 4}] -> -21.8293619074478870047732048952433075120594244427079253855410386599435492639401594610493117452442934`100., mmv[{2, 1, 1}, {4, 4, 4}, {4, 3, 4}] -> -26.19899144417386452077203706988288771966353071239383702228647412575230631184842717512798243435535301`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {4, 3, 4}] -> 44.60975846622806519880123402219550271516940826213567179176430308456664004365869614277622457099508482`100., mmv[{2, 2, 0}, {4, 4, 4}, {4, 3, 4}] -> -26.03286706137338181809785451291841341272325743633897987102173478999951706268219674278776442759486381`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {4, 3, 4}] -> 40.49517967121536460958486054636989819941583803316797686508135399826896424992078048679952716279749677`100., mmv[{2, 2, 2}, {4, 4, 4}, {4, 3, 4}] -> 81.74942759039165863058956829046110205220056613937433775296827966140222308964703684011042474229394562`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {4, 4, 2}] -> -37.14579066317464610493401290357237798951086504184652804775785173580628547140010207161219381615959256`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {4, 4, 2}] -> 19.46773563145706745553217694553832014550903938680633695400557880177100608167540305146142800409115555`100., mmv[{0, 0, 2}, {4, 4, 4}, {4, 4, 2}] -> 14.83407054806004620969839392184849089311348110379575603839393753927953369878403297870918304930177017`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {4, 4, 2}] -> 24.58317103513552466720560900408465404934637801500817672883922282516057305384850486871702687223054918`100., mmv[{0, 1, 1}, {4, 4, 4}, {4, 4, 2}] -> 16.75632743443560765118576712587955809209718415520219061857173393736818559409762565959527456422001038`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {4, 4, 2}] -> -16.36693274113581525814851531239041041285285996534337630605545569403187982493858923861532765010340012`100., mmv[{0, 2, 0}, {4, 4, 4}, {4, 4, 2}] -> 23.40668873016405002394024960949663049378884958918360029110267814710567761844578727519466843244726696`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {4, 4, 2}] -> -20.68824792603398934810281971836732161394975964409278058605595122712885177660877365634196505021822216`100., mmv[{0, 2, 2}, {4, 4, 4}, {4, 4, 2}] -> -25.04876526671041664147573310116100884521575514993733911331886181080583020387936951163570850597873922`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {4, 4, 2}] -> 22.42796150752555459637825560333967601198631165689627330713955270995515897619529695009887682470595388`100., mmv[{1, 0, 1}, {4, 4, 4}, {4, 4, 2}] -> 11.90456952778364837740749606497678869160207380134752268118579154638244001470248156985088284220165735`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {4, 4, 2}] -> -8.670457894426408259640323586806145428910670325861071826535938408115604758503329599024993193482524716`100., mmv[{1, 1, 0}, {4, 4, 4}, {4, 4, 2}] -> 15.89238049303256313006489936600627996108382374142197155900199696174806331147420932208060808752277513`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {4, 4, 2}] -> -11.22432758631209185159987168117645023492411553877242958783805091233376508277661420713862705690142201`100., mmv[{1, 1, 2}, {4, 4, 4}, {4, 4, 2}] -> -11.44198065942358047259447288958721911946637839691060684786426074333247630054182133383504776664641314`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {4, 4, 2}] -> -16.56182832957211876135545708848161327016860136713632408393044813906172223534690218901152461479643774`100., mmv[{1, 2, 1}, {4, 4, 4}, {4, 4, 2}] -> -15.82612207962181488310618232057656452952635879454612768183431798803310610444934467577462786005695972`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {4, 4, 2}] -> 21.41690172635424450932569124519225658850670424838853866888731082281169618909705539616759370835296169`100., mmv[{2, 0, 0}, {4, 4, 4}, {4, 4, 2}] -> 17.58487120653647412800850291432047948259047491261051008186927937478818997244229807372997246713695366`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {4, 4, 2}] -> -9.448124249491206348055226594622560200100540583662063970795924628736866513231881525849031434322893303`100., mmv[{2, 0, 2}, {4, 4, 4}, {4, 4, 2}] -> -6.648511811426046371059627008051375546213937718995825654650432673355993911164013519233942353351988076`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {4, 4, 2}] -> -13.22729806286404773053367186322452893354542528746730814048678773942637858912785013637796198159345088`100., mmv[{2, 1, 1}, {4, 4, 4}, {4, 4, 2}] -> -9.766905296091452445843632163579889187239956810603279287557628213340090841899403189359112105996806659`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {4, 4, 2}] -> 10.76200223561926636948660273153798621750441971044754048642842602956357668808103350263335667939218412`100., mmv[{2, 2, 0}, {4, 4, 4}, {4, 4, 2}] -> -15.28284889220559826068829080936338003000052797130765055561306071410588624557635606726049198720132348`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {4, 4, 2}] -> 16.26548199596713940699840101635756981195485105230560751819094861690020963285024034358245198256445203`100., mmv[{2, 2, 2}, {4, 4, 4}, {4, 4, 2}] -> 25.56775405567182573602722473528262611954196774450267609768299376647236392850830646425054532704666158`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {4, 4, 3}] -> 39.009107834150560178391311791348870730026652790224046604782529336150368714066389014502402997437698`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {4, 4, 3}] -> -21.50737623194164786159617384368708420133435800704059912900327630737418762198283724350525130809472428`100., mmv[{0, 0, 2}, {4, 4, 4}, {4, 4, 3}] -> -16.14422969631640844813536302621103852254354192220070677821713898571311666090048065366126522506291356`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {4, 4, 3}] -> -26.33642130225729744421591673433184819647530472516028071961468583662039613871071293966661129536111693`100., mmv[{0, 1, 1}, {4, 4, 4}, {4, 4, 3}] -> -19.2915086576687949086568893270084829245118419564072105143529060914647389621233826999756371498817876`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {4, 4, 3}] -> 19.80327100432332519456933871643422684612691022118548082736207370597681527989207998636829952824623289`100., mmv[{0, 2, 0}, {4, 4, 4}, {4, 4, 3}] -> -25.28284397768673523595507825134011369829981905407164370633935817580175221313925773455531267379336489`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {4, 4, 3}] -> 24.23036848183679433251107267776100819642101378148300563797934004864414970649933258962744444363302872`100., mmv[{0, 2, 2}, {4, 4, 4}, {4, 4, 3}] -> 32.21567755595474268869386254957679456462282890809621460334316885811774355402586224937127368350909292`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {4, 4, 3}] -> -24.14627157587175949918317354902366012586257161877149933447404348789826958281780906753023385565164088`100., mmv[{1, 0, 1}, {4, 4, 4}, {4, 4, 3}] -> -14.19754589509184975322868289465972565054618608741542356363652165607036730122580129347348824835161626`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {4, 4, 3}] -> 12.09097611676112467925468597334211641343846133729377667661112779211091436031636244521237573860866881`100., mmv[{1, 1, 0}, {4, 4, 4}, {4, 4, 3}] -> -17.55501846648301703711769230340924648353812915009821606006803121237952799449126713521240875054539294`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {4, 4, 3}] -> 13.92812310053290692774605013948403796603071298141696217781206415684222591437627296245088078075363878`100., mmv[{1, 1, 2}, {4, 4, 4}, {4, 4, 3}] -> 16.4104256440996756369636656017034204245910990506539394385718599352937899444231978295395471558229139`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {4, 4, 3}] -> 18.41735331697116528511287935901979768739165800142978849881712443756487376513925732066638016177427564`100., mmv[{1, 2, 1}, {4, 4, 4}, {4, 4, 3}] -> 19.61445096476435119049483591883177038211514466532921775624269975713462707485706863554348447282446731`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {4, 4, 3}] -> -30.0665368338665690956784780527090928379788530366248003982557244059218508151594835771776213672964455`100., mmv[{2, 0, 0}, {4, 4, 4}, {4, 4, 3}] -> -19.72802016246816258632320926356764082129708778624597466553523960039764169059249554925496722486190087`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {4, 4, 3}] -> 12.63625086821823191839866817650293248713663768060672098937066166051042674304492983585331072394653628`100., mmv[{2, 0, 2}, {4, 4, 4}, {4, 4, 3}] -> 12.5803329194463531996932543710629207039919252724264946793474037002647022574626953390218805735658741`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {4, 4, 3}] -> 15.47478229909805882606035364653952239889613080543562649308035013217158610328519146742214844725904216`100., mmv[{2, 1, 1}, {4, 4, 4}, {4, 4, 3}] -> 13.76743462793176348859312749436143020828428321182289570154977547600833967005102223455711733409215244`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {4, 4, 3}] -> -19.39129267897687014586469829763346973223563041039561936427428212853355971881376556629837723063775882`100., mmv[{2, 2, 0}, {4, 4, 4}, {4, 4, 3}] -> 18.04104499102720918068476096187105666645624360947203357760859378546969200908155625470149184391804354`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {4, 4, 3}] -> -22.30487923311403259940061701109775135758470413106783589588215154228332002182934807138811228549754241`100., mmv[{2, 2, 2}, {4, 4, 4}, {4, 4, 3}] -> -40.87471379519582931529478414523055102610028306968716887648413983070111154482351842005521237114697281`100.*I, mmv[{0, 0, 0}, {4, 4, 4}, {4, 4, 4}] -> -1.121975726593991204810981493965847036495535330294602323967341742790595121405031472635796217523983636`100.*I, mmv[{0, 0, 1}, {4, 4, 4}, {4, 4, 4}] -> 1.362456753169510690321018251275601032654688526709246370116430476707782765088199295186285958250113732`100., mmv[{0, 0, 2}, {4, 4, 4}, {4, 4, 4}] -> 1.319787304277046854658882386173711898769003187412673219459539491986269981879484207029862733716246089`100.*I, mmv[{0, 1, 0}, {4, 4, 4}, {4, 4, 4}] -> -0.1954304216039978502963973988334527957633599415812836193994015767669828899796394309115624455989467143`100., mmv[{0, 1, 1}, {4, 4, 4}, {4, 4, 4}] -> 0.1697649884190260855833780844998377176709635430218591828782371954520608835386247199582219540306733444`100.*I, mmv[{0, 1, 2}, {4, 4, 4}, {4, 4, 4}] -> -0.5536256956635419732676492987597438247834593814582325775356494863922566694739135920882658779192513704`100., mmv[{0, 2, 0}, {4, 4, 4}, {4, 4, 4}] -> -1.951438434575565435144361637639937497878451435419291376308815220180063167076737228316308413627825372`100.*I, mmv[{0, 2, 1}, {4, 4, 4}, {4, 4, 4}] -> 1.86956043588293775012122572743027385630997550794693328542737532417152904355246554210856892442017675`100., mmv[{0, 2, 2}, {4, 4, 4}, {4, 4, 4}] -> 1.483070163937319243182619859464125298042614982282890226593518770846906080731197940253660503824735897`100.*I, mmv[{1, 0, 0}, {4, 4, 4}, {4, 4, 4}] -> 0.4407867112240336099572178760478727809248069187099627412259250004210528268699550552862166155209850231`100., mmv[{1, 0, 1}, {4, 4, 4}, {4, 4, 4}] -> 0.8687361792396144404207420282880007932517767586540010071777375509219628296532082358604526266771169865`100.*I, mmv[{1, 0, 2}, {4, 4, 4}, {4, 4, 4}] -> -1.644638914921606786534928569731817906861091947378826458206226599297629279753228477892834138829958567`100., mmv[{1, 1, 0}, {4, 4, 4}, {4, 4, 4}] -> -0.2704920449147473628641612570875189800527013068030308791070196528556344311804142217300394760150818417`100.*I, mmv[{1, 1, 1}, {4, 4, 4}, {4, 4, 4}] -> -0.1222857792790963577683601715257767393357796952716241630634303428267696821706385892382928170866938941`100., mmv[{1, 1, 2}, {4, 4, 4}, {4, 4, 4}] -> -0.9870247291026860436167722957697871084469232762132155530625465071790742531351039137376802357072470306`100.*I, mmv[{1, 2, 0}, {4, 4, 4}, {4, 4, 4}] -> 1.712157420870268653640350391739176981613848935408983349523399227019549651407718475649523003671086038`100., mmv[{1, 2, 1}, {4, 4, 4}, {4, 4, 4}] -> 1.741849105056917311147640934242375647597358090995266590426550045682127025083413100031831599803278587`100.*I, mmv[{1, 2, 2}, {4, 4, 4}, {4, 4, 4}] -> -1.340426163083157457305492987248019404325111478813768070559867658726465779143324413098898949445539017`100., mmv[{2, 0, 0}, {4, 4, 4}, {4, 4, 4}] -> 0.6316511302985185804854792514662255991094482480066181568492757281937931851972530212864456799115792828`100.*I, mmv[{2, 0, 1}, {4, 4, 4}, {4, 4, 4}] -> -1.315934740219395776853576428670530031526516126488700707891725837779272374078551950020303046500925379`100., mmv[{2, 0, 2}, {4, 4, 4}, {4, 4, 4}] -> -2.966140327874638486365239718928250596085229964565780453187037541693812161462395880507321007649471794`100.*I, mmv[{2, 1, 0}, {4, 4, 4}, {4, 4, 4}] -> -0.06751850594866186710542182200735907475275698803015689131717262772192037165448999775668886484112747191`100., mmv[{2, 1, 1}, {4, 4, 4}, {4, 4, 4}] -> -0.7548243759542312675308686384725885391504348147820510373640035385030527719483091862941513640960315568`100.*I, mmv[{2, 1, 2}, {4, 4, 4}, {4, 4, 4}] -> 2.680852326166314914610985974496038808650222957627536141119735317452931558286648826197797898891078035`100., mmv[{2, 2, 0}, {4, 4, 4}, {4, 4, 4}] -> 1.483070163937319243182619859464125298042614982282890226593518770846906080731197940253660503824735897`100.*I, mmv[{2, 2, 1}, {4, 4, 4}, {4, 4, 4}] -> -1.340426163083157457305492987248019404325111478813768070559867658726465779143324413098898949445539017`100., mmv[{2, 2, 2}, {4, 4, 4}, {4, 4, 4}] -> 0, mmv[{0, 0, 0}, {4, 6, 2}, {2, 2, 2}] -> -79.9643484406078781357257483603886635892340477334850061522138362004760787530732770758583189720126304`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {2, 2, 2}] -> 33.33373038001421831802747516368326985675641556012238443453823055205367375808412203387563166477019982`100., mmv[{0, 2, 0}, {4, 6, 2}, {2, 2, 2}] -> 15.60850129658138649597843843293169439116742817753717935039560392791280298066651353722320730637753194`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {2, 2, 2}] -> -8.089693996373883395956785863562845784802505035281535411353044861689964380087202212310648965647137131`100., mmv[{0, 4, 0}, {4, 6, 2}, {2, 2, 2}] -> -4.396568915929219136266745020086932334193068769506827306640435614749279107705420315094574741129855366`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {2, 2, 2}] -> 34.35565941164584967899583329453250354590954053113287741860070941937898277539078678123998187766168098`100., mmv[{1, 1, 0}, {4, 6, 2}, {2, 2, 2}] -> 15.62174784702395083248161656795690866663193271654870721967005278112314463823561465487676537138250714`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {2, 2, 2}] -> -8.090759233972374525445005128772436959313445353159826833084925311229175048865729767817893799526791009`100., mmv[{1, 3, 0}, {4, 6, 2}, {2, 2, 2}] -> -4.757810666676832357242868284559125146304841097280728724210755780629619382551626358403659411506471329`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {2, 2, 2}] -> 3.192315699390373879417068504589768588137259138185290322338569312621429992201460953673731815034655101`100., mmv[{2, 0, 0}, {4, 6, 2}, {2, 2, 2}] -> 17.00216402675034804788988983170255715217559854338842844432943470657338969641822819157597226734150659`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {2, 2, 2}] -> -8.356250468805104569984858896656348635395806106658628988222853597119239922508810698729409351049146526`100., mmv[{2, 2, 0}, {4, 6, 2}, {2, 2, 2}] -> -4.680744167732647826830467575750476369547470330888511465710356308281233750959186672644294674782822431`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {2, 2, 2}] -> 2.969768567731503559590497395281801828402370035557442362147159204342871731810862492366799463971883384`100., mmv[{2, 4, 0}, {4, 6, 2}, {2, 2, 2}] -> 2.201340547464268199031130485255464559293419351415231579958752648310105604613519294450420003666999893`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {2, 2, 3}] -> -104.3791560528154165712645972128935116452504667916740766626646966805412099670065818386224869632396331`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {2, 2, 3}] -> 47.20659878205848488817871401545014671113396425051021361256196821235229174628055594491251924537355544`100., mmv[{0, 2, 0}, {4, 6, 2}, {2, 2, 3}] -> 26.09953623830828381481356188772558619925941237732201692378023870219852189167682047532210944896771791`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {2, 2, 3}] -> -18.59190845696284069573697730923417479266057938266044304019604939196856585064948230370680622316750326`100., mmv[{0, 4, 0}, {4, 6, 2}, {2, 2, 3}] -> -17.88267576381373337686982903020397037707712759034195211270485074268547203529340530257464527291790668`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {2, 2, 3}] -> 46.33491164262763318214507692434066752621055762153625142826403295110715701301305771077134773138847669`100., mmv[{1, 1, 0}, {4, 6, 2}, {2, 2, 3}] -> 23.2295210363543210437562245818107927679327085412091628843958679567416053864463236777683881424932472`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {2, 2, 3}] -> -14.62115866389593598050325790911185665343140494104131767007891236133031812927737164547341006910414971`100., mmv[{1, 3, 0}, {4, 6, 2}, {2, 2, 3}] -> -12.32048843437018882840493918986993148433159027700141955359392603542624603138148622600919855010279204`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {2, 2, 3}] -> 14.55550763864850706448759047769989135118304689486140051649599314554344027716501971873043750050804357`100., mmv[{2, 0, 0}, {4, 6, 2}, {2, 2, 3}] -> 24.79014441744680224298523338398682354288909143974492529629231721112403714221009288588367314426276825`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {2, 2, 3}] -> -14.10725668091157386322380466411086826140484766939309360357415204699619842495839842916805508139582252`100., mmv[{2, 2, 0}, {4, 6, 2}, {2, 2, 3}] -> -10.56776201656417584825415701200697283945052900988247434309923263948450463251555751907448698585336375`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {2, 2, 3}] -> 11.1619898868523393105302484541566853811886452260011771033886525101482864799892727955862874564566653`100., mmv[{2, 4, 0}, {4, 6, 2}, {2, 2, 3}] -> 16.88905136764585535456252768921487613778678280183435770920455810221541758944103312057506779340798125`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {2, 2, 4}] -> 184.3435044934232947069903455732821752344845145251590828148785328810172887200798589144808059352522635`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {2, 2, 4}] -> -80.54032916207270320620618917913341656789037981063259804710019876440596550436467797878815091014375526`100., mmv[{0, 2, 0}, {4, 6, 2}, {2, 2, 4}] -> -41.70803753488967031079200032065728059042684055485919627417584263011132487234333401254531675534524986`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {2, 2, 4}] -> 26.68160245333672409169376317279702057746308441794197845154909425365853023073668451601745518881464039`100., mmv[{0, 4, 0}, {4, 6, 2}, {2, 2, 4}] -> 22.27924467974295251313657405029090271127019635984877941934528635743475114299882561766922001404776204`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {2, 2, 4}] -> -80.69057105427348286114091021887317107212009815266912884686474237048613978840384449201132960905015767`100., mmv[{1, 1, 0}, {4, 6, 2}, {2, 2, 4}] -> -38.85126888337827187623784114976770143456464125775787010406592073786475002468193833264515351387575433`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {2, 2, 4}] -> 22.71191789786831050594826303788429361274485029420114450316383767255949317814310141329130386863094072`100., mmv[{1, 3, 0}, {4, 6, 2}, {2, 2, 4}] -> 17.07829910104702118564780747442905663063643137428214827780468181605586541393311258441285796160926337`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {2, 2, 4}] -> -17.74782333803888094390465898228965993932030603304669083883456245816487026936648067240416931554269867`100., mmv[{2, 0, 0}, {4, 6, 2}, {2, 2, 4}] -> -41.79230844419715029087512321568938069506468998313335374062175191769742683862832107745964541160427485`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {2, 2, 4}] -> 22.46350714971667843320866356076721689680065377605172259179700564411543834746720912789746443244496905`100., mmv[{2, 2, 0}, {4, 6, 2}, {2, 2, 4}] -> 15.24850618429682367508462458775744920899799934077098580880958894776573838347474419171878166063618618`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {2, 2, 4}] -> -14.13175845458384287012074584943848720959101526155861946553581171449115821180013528795308692042854869`100., mmv[{2, 4, 0}, {4, 6, 2}, {2, 2, 4}] -> -19.09039191511012355359365817447034069708020215324958928916331075052552319405455241502548779707498115`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {2, 3, 2}] -> 5.420629696886446054198527970533483513566122621329907490886704801163050774510616330128626284998525755`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {2, 3, 2}] -> -0.7219484012365409150510297952829774956139398017970147698018843175617711937831379768933088531499677653`100., mmv[{0, 2, 0}, {4, 6, 2}, {2, 3, 2}] -> -1.442585716599686115642324199277976964668166532781413029047718737807267338175000079314841637507254485`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {2, 3, 2}] -> 5.763902531751837543358063815963325165443918154409791912049260607736860630492192246965264787197604561`100., mmv[{0, 4, 0}, {4, 6, 2}, {2, 3, 2}] -> 17.31489688162773110637171253209976069718935628252515946360349059947476336686663965860618925483444825`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {2, 3, 2}] -> -7.736831955220011185463408987551815819242993371078126899448778803785671164231791238491655627886761742`100., mmv[{1, 1, 0}, {4, 6, 2}, {2, 3, 2}] -> -2.943861012927565273167228590137838846349415595478428839102307427152463956030171656268302563447092032`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {2, 3, 2}] -> 3.290879370473490328198008887233900595984167861318233791872318539425005114342389813987620548626226155`100., mmv[{1, 3, 0}, {4, 6, 2}, {2, 3, 2}] -> 8.282539508387627677656658074643296783236761588114580385987747107123407480149321997778066066570705873`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {2, 3, 2}] -> -23.89001171666463854430677621642738362012567117924957525139491878541468557762375391880709285567576138`100., mmv[{2, 0, 0}, {4, 6, 2}, {2, 3, 2}] -> -7.598495683928139869737993687948787484492705474485779393662529950752643105501256722108717078579890587`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {2, 3, 2}] -> 4.46586349040824412446725870675814694510502312602543594330917466143371501471155634055905299880111696`100., mmv[{2, 2, 0}, {4, 6, 2}, {2, 3, 2}] -> 6.492482883394844713688959588881080271229788377080944905753483531711302287285737938719750341385073023`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {2, 3, 2}] -> -16.37189396597870127781394142580417750037000947704187859169656614187581174309130151503044267956103996`100., mmv[{2, 4, 0}, {4, 6, 2}, {2, 3, 2}] -> -48.51127592835587710357069567208673541076432798220942581368852948749835434419898865116356906868971044`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {2, 3, 3}] -> -11.65392570016361386075064612211658050684152347496092098170763684142852114418569396126755375230929992`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {2, 3, 3}] -> 10.21810008368561059507357944557604865732654636482591494444286406019793747657682047912455179695213737`100., mmv[{0, 2, 0}, {4, 6, 2}, {2, 3, 3}] -> 10.1507971169899435559276210455250171732256360953060996111207191243219835159948278829510331305958344`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {2, 3, 3}] -> -13.24275928760622169967679711415265741584973260153100259733619161618407683146134127122290979549785523`100., mmv[{0, 4, 0}, {4, 6, 2}, {2, 3, 3}] -> -22.9794505358882040979293552539752003800496818799276295457104221169830941049030877588922489411827016`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {2, 3, 3}] -> 2.218383782532772961054025088449325134647271162663365575828408688034022974006651071201670733391234602`100., mmv[{1, 1, 0}, {4, 6, 2}, {2, 3, 3}] -> 4.756574639036967432518312201471392649453014417878064496464915513282291443810273706393153352594858039`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {2, 3, 3}] -> -7.068995056197351788391054247617968617993520249377147516914416978776091909317989690533285991057929214`100., mmv[{1, 3, 0}, {4, 6, 2}, {2, 3, 3}] -> -12.24568283216189371757616823097058540915635820348264614087849575785138911024854527238180520034649992`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {2, 3, 3}] -> 26.07105140035563346439880086996096821523401004320844353287866101493871928289988123238765870820797319`100., mmv[{2, 0, 0}, {4, 6, 2}, {2, 3, 3}] -> -0.186969390856729782590348356890209491791264087657256012645461154358190844251450703536110038026993531`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {2, 3, 3}] -> -3.44755298787145021816142679827100785168011607718481317536751607448943687025481944805350793094976204`100., mmv[{2, 2, 0}, {4, 6, 2}, {2, 3, 3}] -> -7.645994400111036265062867406004302537016000320376483894830642461317217354058521341056139051744296832`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {2, 3, 3}] -> 17.10822065215953025683949858859099969573798370900818885515231794479661538619528586302605283426307654`100., mmv[{2, 4, 0}, {4, 6, 2}, {2, 3, 3}] -> 43.64929593728750352810840084786097167530673744707916782076696270475625111647266469131711006256502782`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {2, 3, 4}] -> 6.233296003277167806552118151583096993275400853631013490820932040265470369675077631138927467310774167`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {2, 3, 4}] -> -9.496151682449069680022549650293071161712606563028900174640979742636166282793682502231242943802169601`100., mmv[{0, 2, 0}, {4, 6, 2}, {2, 3, 4}] -> -8.708211400390257440285296846247040208557469562524686582073000386514716177819827803636191493088579915`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {2, 3, 4}] -> 7.478856755854384156318733298189332250405814447121210685286931008447216200969149024257645008300250669`100., mmv[{0, 4, 0}, {4, 6, 2}, {2, 3, 4}] -> 5.664553654260472991557642721875439682860325597402470082106931517508330738036448100286059686348253355`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {2, 3, 4}] -> 5.518448172687238224409383899102490684595722208414761323620370115751648190225140167289984894495527141`100., mmv[{1, 1, 0}, {4, 6, 2}, {2, 3, 4}] -> -1.812713626109402159351083611333553803103598822399635657362608086129827487780102050124850789147766008`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {2, 3, 4}] -> 3.778115685723861460193045360384068022009352388058913725042098439351086794975599876545665442431703059`100., mmv[{1, 3, 0}, {4, 6, 2}, {2, 3, 4}] -> 3.963143323774266039919510156327288625919596615368065754890748650727981630099223274603739133775794045`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {2, 3, 4}] -> -2.181039683690994920092024653533584595108338863958868281483742229524033705276127313580565852532211802`100., mmv[{2, 0, 0}, {4, 6, 2}, {2, 3, 4}] -> 7.785465074784869652328342044838996976283969562143035406307991105110833949752707425644827116606884118`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {2, 3, 4}] -> -1.01831050253679390630583190848713909342490704884062276794165858694427814445673689250554506785135492`100., mmv[{2, 2, 0}, {4, 6, 2}, {2, 3, 4}] -> 1.153511516716191551373907817123222265786211943295538989077158929605915066772783402336388710359223809`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {2, 3, 4}] -> -0.7363266861808289790255571627868221953679742319663102634557518029208036431039843479956101547020365754`100., mmv[{2, 4, 0}, {4, 6, 2}, {2, 3, 4}] -> 4.861979991068373575462294824225763735457590535130257992921566782742103227726323959846459006124682612`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {2, 4, 2}] -> 36.86308448313040384169708274280740871080372468554384139868448403075905159417937873953691327277682346`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {2, 4, 2}] -> -15.90933396288766959381461795160443309937549463328599930370514034230443997410741660769012023311178155`100., mmv[{0, 2, 0}, {4, 6, 2}, {2, 4, 2}] -> -5.884672118478155481665113622270131630216319154359703937198762019963360727688290237443685130930865964`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {2, 4, 2}] -> -2.120321886985971787631427537036550016396878156188635530067725895214519150294154456564661001834254406`100., mmv[{0, 4, 0}, {4, 6, 2}, {2, 4, 2}] -> -15.28509190312246961785965098387898057578255074652298564213990386655554613995804144471017918770684371`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {2, 4, 2}] -> -13.88489542607883902718230227480002662675013147204069061072405471916334799672767222081904562963898119`100., mmv[{1, 1, 0}, {4, 6, 2}, {2, 4, 2}] -> -6.226977558914948452685511196752917254128761624994913122925672185657583073891603013898638994497098595`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {2, 4, 2}] -> 1.089728057135699793877241532743161480250983808653763130773441683419107982671386468048216013812165209`100., mmv[{1, 3, 0}, {4, 6, 2}, {2, 4, 2}] -> -5.934533180216475033641487852986899275456686656420425162919373631978837682520377836879048832687416935`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {2, 4, 2}] -> 22.50770530769102732013828502432560396425402471618683829234390915772304964115507981053645248496368522`100., mmv[{2, 0, 0}, {4, 6, 2}, {2, 4, 2}] -> -5.051860431637087556476860993531144705212807677076167516555548401769006622403596055586491395370760711`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {2, 4, 2}] -> 1.3594416972800031484758938609708883669361596219435644316342563805861543127570895401398473827122879`100., mmv[{2, 2, 0}, {4, 6, 2}, {2, 4, 2}] -> -3.484437527669500018546293385862535394204429329209389447697438211998119621575385000771277598443587438`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {2, 4, 2}] -> 14.66370702498627502855112984832915683605085114610430164738250387755246125706282940555224160334265825`100., mmv[{2, 4, 0}, {4, 6, 2}, {2, 4, 2}] -> 47.5043303190095814693995756529745399944365853289992221719783545165754698315270137390178792739059098`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {2, 4, 3}] -> 63.48294596297321943784450794309376955285592945821964510777287729959774255531336676333522814266373832`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {2, 4, 3}] -> -33.80666946523364629145726711429772308745124486043428686710018704303115670842328550438934797616955482`100., mmv[{0, 2, 0}, {4, 6, 2}, {2, 4, 3}] -> -24.4523879596825929109269712911318119697219220109123903587649806630707202898705168254971207458194171`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {2, 4, 3}] -> 25.82890078461345186387136031777749578604010818465138695873615834404092719209595454991783178917867633`100., mmv[{0, 4, 0}, {4, 6, 2}, {2, 4, 3}] -> 39.10175131479016639683956330135377910308964510589762801280283783604138223981893688435506031619803581`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {2, 4, 3}] -> -27.90175288408759191972120497947577984249404031765144575801860858664564130403344333963615968356339675`100., mmv[{1, 1, 0}, {4, 6, 2}, {2, 4, 3}] -> -17.86362830180135025784213519574072121917764504922171581180998921158486256739172116145646773512280145`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {2, 4, 3}] -> 16.32990016955979881330205518824578998547058406481322889997053314803105047062261509801161736241575848`100., mmv[{1, 3, 0}, {4, 6, 2}, {2, 4, 3}] -> 22.06908112562570266048151477322123177593632240455517668801017451409190711148073068461017818419445146`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {2, 4, 3}] -> -41.23214628048939030439911075964823444964130803469676986849349963543406810719952951367611532175044364`100., mmv[{2, 0, 0}, {4, 6, 2}, {2, 4, 3}] -> -15.52350461033875187420293234751843313559414536250264178989086117792340884991741279072578278228173377`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {2, 4, 3}] -> 12.90488552028235510114122839329514423631123274584025510814125542852505840697969106172608378377419313`100., mmv[{2, 2, 0}, {4, 6, 2}, {2, 4, 3}] -> 16.02004099873106136708460103995714360655259117108554466378794989221882906363642578119110472450745951`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {2, 4, 3}] -> -28.44196304655469137076113794374667224067906243318695524766874293405280212210450838275670360423527422`100., mmv[{2, 4, 0}, {4, 6, 2}, {2, 4, 3}] -> -65.13776476530211077287404151533992167598656321863833554024362717726409946162140856013927185931931527`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {2, 4, 4}] -> -100.3460304461036232795415906859011782636596541437634865064573613303567941494927455028721414154405618`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {2, 4, 4}] -> 49.71600342812131588527188506590215618682673949372028617080532738533559668253070211207946820928133638`100., mmv[{0, 2, 0}, {4, 6, 2}, {2, 4, 4}] -> 30.33706007816074839259208491340194359993824116527209429596374268303408101755880706294080587675028306`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {2, 4, 4}] -> -23.70857889762748007623993278074094576964323002846275142866843244882640804180180009335317078734442192`100., mmv[{0, 4, 0}, {4, 6, 2}, {2, 4, 4}] -> -23.8166594116676967789799123174747985273070943593746423706629339694858360998608954396448811284911921`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {2, 4, 4}] -> 41.78664831016643094690350725427580646924417178969213636874266330580898930076111556045520531320237794`100., mmv[{1, 1, 0}, {4, 6, 2}, {2, 4, 4}] -> 24.09060586071629871052764639249363847330640667421662893473566139724244564128332417535510672961990005`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {2, 4, 4}] -> -17.41962822669549860717929672098895146572156787346699203074397483145015845329400156605983337622792369`100., mmv[{1, 3, 0}, {4, 6, 2}, {2, 4, 4}] -> -16.13454794540922762684002692023433250047963574813475152509080088211306942896035284773112935150703453`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {2, 4, 4}] -> 18.72444097279836298426082573532263048538728331850993157614959047771101846604444970313966283678675842`100., mmv[{2, 0, 0}, {4, 6, 2}, {2, 4, 4}] -> 20.57536504197583943067979334104957784080695303957880930644640957969241547232100884631227417765249448`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {2, 4, 4}] -> -14.26432721756235824961712225426603260324739236778381953977551180911121271973678060186593116648648103`100., mmv[{2, 2, 0}, {4, 6, 2}, {2, 4, 4}] -> -12.53560347106156134853830765409460821234816184187615521609051168022070944206104078041982712606387208`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {2, 4, 4}] -> 13.77825602156841634221000809541751540462821128708265360028623905650034086504167897720446200089261597`100., mmv[{2, 4, 0}, {4, 6, 2}, {2, 4, 4}] -> 17.63343444629252930347446586236538168154997788963911336826527266068862963009439482112139258541340547`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {3, 2, 2}] -> 7.667233281335105635791124939455898018080617307337509093441741417449338875864664725659162823725224256`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {3, 2, 2}] -> -6.512753167930477573065565054444248824129855299898024136866164885032030324498864682217321468126413318`100., mmv[{0, 2, 0}, {4, 6, 2}, {3, 2, 2}] -> -5.118856116820183826301010642016161345996880855915849032183689734274825169555771100879607414318524279`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {3, 2, 2}] -> 4.802903268042282502315127226911393276922349595978745956077905126844496191226133336652963254176169311`100., mmv[{0, 4, 0}, {4, 6, 2}, {3, 2, 2}] -> 6.394769087263594076927456064541936016785252349329514857551983352835316912097090688752994369758629924`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {3, 2, 2}] -> 4.442353384997169116985363860113953968349944233319689810294495818972393369122656582729408607126762876`100., mmv[{1, 1, 0}, {4, 6, 2}, {3, 2, 2}] -> -0.2844643025543409165648423839042014781192695922709421776126336401606740558717991094303830350560856613`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {3, 2, 2}] -> 2.718872952694800252945113455699213035243679771467554417550083782969046880428198725686979566209401437`100., mmv[{1, 3, 0}, {4, 6, 2}, {3, 2, 2}] -> 6.018920950047887850911974097800203871765177594159967137636311132809320100422870635921421945184042079`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {3, 2, 2}] -> -13.86624231255049384742033643103475155844745575145215909968504424638158887523230344329361556398599459`100., mmv[{2, 0, 0}, {4, 6, 2}, {3, 2, 2}] -> 8.474383367939235769918765357787546168588459884045331680437305508662362447735811377420268074007457564`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {3, 2, 2}] -> -1.222330665287084055752645029131299224828495304851460179459805500482857784818843816400776849784953504`100., mmv[{2, 2, 0}, {4, 6, 2}, {3, 2, 2}] -> 4.46687716004238317166546014400131423821320259051727221218174248910660599992087630277719689353356657`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {3, 2, 2}] -> -14.23118521748173611333336108993221149720547531751888375485251813620712778527929811692775941304228192`100., mmv[{2, 4, 0}, {4, 6, 2}, {3, 2, 2}] -> -39.20594802162391236418119440167323830232651231682111904557710341105973658572965453758242376581345404`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {3, 2, 3}] -> -4.701981092494451369709211292938268794567163780179157023940769320396303251004792703322816043633012107`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {3, 2, 3}] -> -1.783359303293814560008851719160917194340089199755299586019531930999311963980107725535486268102756658`100., mmv[{0, 2, 0}, {4, 6, 2}, {3, 2, 3}] -> -3.055413956493186593137985208326762848484534658300520307542207611390182032251486269564733109370697923`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {3, 2, 3}] -> 3.023787416986253299483062847696358967715091951407422067452957530680941746841449593420936572721208396`100., mmv[{0, 4, 0}, {4, 6, 2}, {3, 2, 3}] -> 2.497882457719911637067565306428270063783625942557237331654783559183909980439915553960475324671126609`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {3, 2, 3}] -> 17.45891157873539791637929499293954594719515358831723906515464815263583596828333228633615220103427637`100., mmv[{1, 1, 0}, {4, 6, 2}, {3, 2, 3}] -> 8.066838466526166935192783269071503672203646255361112222060531431091518594672899494586722584470134597`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {3, 2, 3}] -> -5.408150305765365454858051149794126576693522739322458220082614015713008901580932672074413144552323366`100., mmv[{1, 3, 0}, {4, 6, 2}, {3, 2, 3}] -> -6.195478377146600217097675497063154118055642318690648153015395667108116299526081269151108258337620714`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {3, 2, 3}] -> 10.99005557097314653372779761604319669232309807328449442816512087232081862945978314649671346817471235`100., mmv[{2, 0, 0}, {4, 6, 2}, {3, 2, 3}] -> 23.77864855172440399309633721619560135922448293709822992728715957547036664855597797323728300831161845`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {3, 2, 3}] -> -14.94055998785033863879455274443985385112671329626925756587687161619297305333905263335310463617988324`100., mmv[{2, 2, 0}, {4, 6, 2}, {3, 2, 3}] -> -14.00968668844844693137574098518956747016548055855282132372551064537516020270146245946784792887710667`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {3, 2, 3}] -> 20.09012150507390715602469328624778504514387273832130473662239082209017010669539060665120224436654821`100., mmv[{2, 4, 0}, {4, 6, 2}, {3, 2, 3}] -> 39.54272804745873459666732238884171234533441592283335149403363951181215930491653991568076681890452111`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {3, 2, 4}] -> -2.965252188840654266081913646517629223513453527158352069500972097053035624859872022336346780092212149`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {3, 2, 4}] -> 8.296112471224292133074416773605166018469944499653323722885696816031342288478972407752807736229169977`100., mmv[{0, 2, 0}, {4, 6, 2}, {3, 2, 4}] -> 8.174270073313370419438995850342924194481415514216369339725897345665007201807257370444340523689222202`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {3, 2, 4}] -> -7.826690685028535801798190074607752244637441547386168023530862657525437938067582930073899826897377706`100., mmv[{0, 4, 0}, {4, 6, 2}, {3, 2, 4}] -> -8.892651544983505713995021370970206080568878291886752189206766912019226892537006242713469694429756533`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {3, 2, 4}] -> -21.90126496373256703336465885305349991554509782163692887544914397160822933740598886906556080816103925`100., mmv[{1, 1, 0}, {4, 6, 2}, {3, 2, 4}] -> -7.782374163971826018627940885167302194084376663090170044447897790930844538801100385156339549414048936`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {3, 2, 4}] -> 2.689277353070565201912937694094913541449842967854903802532530232743962021152733946387433578342921929`100., mmv[{1, 3, 0}, {4, 6, 2}, {3, 2, 4}] -> 0.1765574270987123661857013992629502462904647245306810153790845342987961991032106332296863131535786354`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {3, 2, 4}] -> 2.876186741577347313692538814991554866124357678167664671519923374060770245772520296796902095811282242`100., mmv[{2, 0, 0}, {4, 6, 2}, {3, 2, 4}] -> -32.25303191966363976301510257398314752781294282114356160772446508413272909629178935065755108231907601`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {3, 2, 4}] -> 16.16289065313742269454719777357115307595520860112071774533667711667583083815789644975388148596483674`100., mmv[{2, 2, 0}, {4, 6, 2}, {3, 2, 4}] -> 9.542809528406063759710280841188253231952277968035549111543768156268554202780586156690651035343540104`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {3, 2, 4}] -> -5.858936287592171042691332196315573547938397420802420981769872685883042321416092489723442831324266284`100., mmv[{2, 4, 0}, {4, 6, 2}, {3, 2, 4}] -> -0.3367800258348222324861279871684740430079036060122324484565361007524227191868853780983430530910670718`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {3, 3, 2}] -> 99.73907166948293360255999631633122319248986544470155659977301580873215862773829626544377103924943334`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {3, 3, 2}] -> -40.87031073831205019713457819884031054099749375725201635696821758013231248782012270282240162760495799`100., mmv[{0, 2, 0}, {4, 6, 2}, {3, 3, 2}] -> -17.0058488299117671281493567190680382164398413756207421610372209391329799251902283320639970623719234`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {3, 3, 2}] -> 3.148421091332483883497236299062595391944209004225476179984087745586779409225213723367727664250671853`100., mmv[{0, 4, 0}, {4, 6, 2}, {3, 3, 2}] -> -13.35018832563527728612620731380598011094666374408168343542248532079604350389901166349578482541304688`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {3, 3, 2}] -> -51.45907483926731308255449335571105922336216671901560538337220316873578432916647276121773575706293066`100., mmv[{1, 1, 0}, {4, 6, 2}, {3, 3, 2}] -> -22.76570862797568706012089988432882816829337315540718189934159985772465903527418891663523880206935006`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {3, 3, 2}] -> 8.514382589860924759008513501660193741347555939026943643048886284974915275800106286601459499767639138`100., mmv[{1, 3, 0}, {4, 6, 2}, {3, 3, 2}] -> -4.176215151128509816219407890321876687489173192958757411186016391097404255702711707723979547494091284`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {3, 3, 2}] -> 27.77936212028445515279255921329718705821822973879486310827976204367303147508148732243659722295001276`100., mmv[{2, 0, 0}, {4, 6, 2}, {3, 3, 2}] -> -33.89504715173113135581004917037173808362264811610262924325980884752590641367033968053491996451078067`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {3, 3, 2}] -> 14.3894203084333160119794501993985378317195443809581359387622232229248025139526307375099830964163582`100., mmv[{2, 2, 0}, {4, 6, 2}, {3, 3, 2}] -> 0.5140424864674634819709041566961781257345327029292483969169274702363954784142980649880275319191560701`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {3, 3, 2}] -> 20.58624141611889512153899874721592694841570823395370409862008780500323139550435567739683082611881829`100., mmv[{2, 4, 0}, {4, 6, 2}, {3, 3, 2}] -> 74.25918229158007253744347809172776049783771853837815225055760840463938902573840376470237750890932912`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {3, 3, 3}] -> 86.62303369399237654902983894388534694317481441109448441529713582486512610663999830352932934928369483`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {3, 3, 3}] -> -39.82837856060998623358138525811590898711191013050233362830794440612679970591913655688557100058772815`100., mmv[{0, 2, 0}, {4, 6, 2}, {3, 3, 3}] -> -24.26059870101845354749029219543512748861508896645069764608599948633350373687401901759672020572408842`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {3, 3, 3}] -> 22.17413568328335313822247186437064946818693518404135300690194425128228353690213661029464158526094936`100., mmv[{0, 4, 0}, {4, 6, 2}, {3, 3, 3}] -> 31.3021928856728922927587164599803833409600402170694739210078273800325787154709240599639511460968419`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {3, 3, 3}] -> -44.54069864943756578507307202665898034389763390527778859599004088825134339468725834565542033197581158`100., mmv[{1, 1, 0}, {4, 6, 2}, {3, 3, 3}] -> -24.70428880504481606706586472644242247179474779305619970530544845838056647609922593536130721465681252`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {3, 3, 3}] -> 19.6535834425552655933651069496065268149423090419430400335539643957759798373631127286457066646970777`100., mmv[{1, 3, 0}, {4, 6, 2}, {3, 3, 3}] -> 24.2047623363793013186617098492013909037594556328194702782078424470226426532003516103693481031561095`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {3, 3, 3}] -> -43.23588055074179676338816978183399243245388738854011239590885870099045020785084453478756438769631343`100., mmv[{2, 0, 0}, {4, 6, 2}, {3, 3, 3}] -> -31.3021928856728922927587164599803833409600402170694739210078273800325787154709240599639511460968419`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {3, 3, 3}] -> 22.17413568328335313822247186437064946818693518404135300690194425128228353690213661029464158526094936`100., mmv[{2, 2, 0}, {4, 6, 2}, {3, 3, 3}] -> 24.26059870101845354749029219543512748861508896645069764608599948633350373687401901759672020572408842`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {3, 3, 3}] -> -39.82837856060998623358138525811590898711191013050233362830794440612679970591913655688557100058772815`100., mmv[{2, 4, 0}, {4, 6, 2}, {3, 3, 3}] -> -86.62303369399237654902983894388534694317481441109448441529713582486512610663999830352932934928369483`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {3, 3, 4}] -> -186.3621053634753101515898352602165701356646798557960410150701516335972847343782945689731003885331282`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {3, 3, 4}] -> 80.69868929892203643071596345695621952810940388775434998527616198625911219373925925970797262819268614`100., mmv[{0, 2, 0}, {4, 6, 2}, {3, 3, 4}] -> 41.26644753093022067563964891450316570505493034207143980712322042546648366206424734966071726809601182`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {3, 3, 4}] -> -25.32255677461583702171970816343324486013114418826682918688603199686906294612735033366236924951162121`100., mmv[{0, 4, 0}, {4, 6, 2}, {3, 3, 4}] -> -17.95200456003761500663250914617440323001337647298779048558534205923653521157191239646816632068379502`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {3, 3, 4}] -> 95.99977348870487886762756538237003956725980062429339397936224405698712772385373110687315608903874224`100., mmv[{1, 1, 0}, {4, 6, 2}, {3, 3, 4}] -> 47.46999743302050312718676461077125064008812094846338160464704831610522551137341485199654601672616258`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {3, 3, 4}] -> -28.16796603241619035237362045126672055628986498096998367660285068075089511316321901524716616446471683`100., mmv[{1, 3, 0}, {4, 6, 2}, {3, 3, 4}] -> -20.02854718525079150244230195887951421627028243986071286702182605592523839749763990264536855566201822`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {3, 3, 4}] -> 15.45651843045734161059561056853680537423565764974524928762909665731741873276935721235096716474630068`100., mmv[{2, 0, 0}, {4, 6, 2}, {3, 3, 4}] -> 65.19724003740402364856876563035212142458268833317210316426763622755848512914126374049887111060762257`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {3, 3, 4}] -> -36.56355599171666915020192206376918729990647956499948894566416747420708605085476734780462468167730756`100., mmv[{2, 2, 0}, {4, 6, 2}, {3, 3, 4}] -> -24.77464118748591702946119635213130561434962166937994604300292695656989921528831708258474773764324449`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {3, 3, 4}] -> 19.24213714449109111204238651089998203869620189654862952968785660112356831041478087948874017446890986`100., mmv[{2, 4, 0}, {4, 6, 2}, {3, 3, 4}] -> 12.36385140241230401158636085215758644533709587271633216473952742022573708090159453882695184037436571`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {3, 4, 2}] -> -50.23237385364067620890036561872424286223277639421169779003092461056410925240370681977498970709220336`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {3, 4, 2}] -> 21.31024074098530347481436790621066584418814953785747439742942423331232099189003421313655142178391351`100., mmv[{0, 2, 0}, {4, 6, 2}, {3, 4, 2}] -> 9.000115554634459863908906106664267534888274919578156005991751279888292748994054286714431179435055939`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {3, 4, 2}] -> -1.480857620245409925992107478447541620422436735751181098828491407588752028066671879198858580437838373`100., mmv[{0, 4, 0}, {4, 6, 2}, {3, 4, 2}] -> 8.081209054077753168164671091603923317544610721732282842478572537661399456329475389176442148330844504`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {3, 4, 2}] -> 21.11532690978481365596611724571379958202544137994817662779105582274991028662836796725621593711896808`100., mmv[{1, 1, 0}, {4, 6, 2}, {3, 4, 2}] -> 9.864210313324855569040005062234379998835346123145978810442208600667143086813926108584811861755438289`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {3, 4, 2}] -> -4.594660541955964102964492101836600392177538606278406399987138250476890300293386628415217822069323725`100., mmv[{1, 3, 0}, {4, 6, 2}, {3, 4, 2}] -> -0.5568881965709932524097308808949499114255078436681992840831449416997189637297427725598454581902439191`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {3, 4, 2}] -> -6.710091296605169971526509155607069149224710241248852455142486160567016656389895847441005718799714376`100., mmv[{2, 0, 0}, {4, 6, 2}, {3, 4, 2}] -> 10.42289138413052364153250396599791571488506583057409972788311478635467572485607162257754102837296979`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {3, 4, 2}] -> -5.637504259172117003213879966504320946880118823253240857341607255752415811640938433889066976180879701`100., mmv[{2, 2, 0}, {4, 6, 2}, {3, 4, 2}] -> -3.558836004653369161105628050347191552731260308690453691408538012758160811471115298190669263668627658`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {3, 4, 2}] -> 1.896119796922820908116367194778267284415033839337337631793272872912848940794009826914339659248318902`100., mmv[{2, 4, 0}, {4, 6, 2}, {3, 4, 2}] -> -3.179676395742652212972665736368013774261068341903301923038296194473825823661996476532460174760416804`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {3, 4, 3}] -> -39.54272804745873459666732238884171234533441592283335149403363951181215930491653991568076681890452111`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {3, 4, 3}] -> 20.09012150507390715602469328624778504514387273832130473662239082209017010669539060665120224436654821`100., mmv[{0, 2, 0}, {4, 6, 2}, {3, 4, 3}] -> 14.00968668844844693137574098518956747016548055855282132372551064537516020270146245946784792887710667`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {3, 4, 3}] -> -14.94055998785033863879455274443985385112671329626925756587687161619297305333905263335310463617988324`100., mmv[{0, 4, 0}, {4, 6, 2}, {3, 4, 3}] -> -23.77864855172440399309633721619560135922448293709822992728715957547036664855597797323728300831161845`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {3, 4, 3}] -> 9.860457709732192184614534377386085664222167988184550985865190721584569433653015863543638747320538392`100., mmv[{1, 1, 0}, {4, 6, 2}, {3, 4, 3}] -> 5.055556975548929415634901543368502373992883330597308162265473183765255524547623396603353309920271131`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {3, 4, 3}] -> -4.063752829521154260064303779198226921073725927244591785465316135285041958973062373572942429281817233`100., mmv[{1, 3, 0}, {4, 6, 2}, {3, 4, 3}] -> -6.185634436153623798369615152713792557933828177689931348734162039835071274714833431575214957783634855`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {3, 4, 3}] -> 14.37608099761464316243940535411546238763882185525688835888399961674494763068495268441554558988986345`100., mmv[{2, 0, 0}, {4, 6, 2}, {3, 4, 3}] -> -2.497882457719911637067565306428270063783625942557237331654783559183909980439915553960475324671126609`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {3, 4, 3}] -> 3.023787416986253299483062847696358967715091951407422067452957530680941746841449593420936572721208396`100., mmv[{2, 2, 0}, {4, 6, 2}, {3, 4, 3}] -> 3.055413956493186593137985208326762848484534658300520307542207611390182032251486269564733109370697923`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {3, 4, 3}] -> -1.783359303293814560008851719160917194340089199755299586019531930999311963980107725535486268102756658`100., mmv[{2, 4, 0}, {4, 6, 2}, {3, 4, 3}] -> 4.701981092494451369709211292938268794567163780179157023940769320396303251004792703322816043633012107`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {3, 4, 4}] -> 89.77510190109941080556768800756595520756719231704504928406456412237626855732024673545575652599672448`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {3, 4, 4}] -> -41.40036224605921063083906119245845088933202227617877913405181505540249109858542481978775366615046172`100., mmv[{0, 2, 0}, {4, 6, 2}, {3, 4, 4}] -> -23.00980224308290679528464709185383500505375547813097732971726192526345295169551674618227910831216261`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {3, 4, 4}] -> 16.42141760809574856478666022288739547154915003202043866470536302378172508140572451255196321661772161`100., mmv[{0, 4, 0}, {4, 6, 2}, {3, 4, 4}] -> 15.69743949764665082493166612459167804167987221536594708480858703780896719222650258406084085998077394`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {3, 4, 4}] -> -30.97578461951700584058065162309988524624760936813272761365624654433447972028138383079985468443950647`100., mmv[{1, 1, 0}, {4, 6, 2}, {3, 4, 4}] -> -14.91976728887378498467490660560288237282822945374328697270768178443239861136154950518816517167570942`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {3, 4, 4}] -> 8.658413371477118363028795881034827313251264533522998185452454385761932259266449001988160251351140958`100., mmv[{1, 3, 0}, {4, 6, 2}, {3, 4, 4}] -> 6.742522632724617050779346033608742469359336021358130632817306981534790238444576204135060415973878774`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {3, 4, 4}] -> -7.665989701009473190912896198508393238414111614008035903741513456177930974295056836974539871090149078`100., mmv[{2, 0, 0}, {4, 6, 2}, {3, 4, 4}] -> -7.92500892641061200446493865956964565110143988801686239622833122717076574441615606861706570370184318`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {3, 4, 4}] -> 2.613716842185863703730817118807961979165026871845818789888649725071474064799488840468130403459671305`100., mmv[{2, 2, 0}, {4, 6, 2}, {3, 4, 4}] -> 0.5034220481601825679676428420204287042467256503899333838663304013679787792196290286259361542979297352`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {3, 4, 4}] -> -0.1127604936290063481075154756173500900749446395820380457737409419135369768139021013788533911455622437`100., mmv[{2, 4, 0}, {4, 6, 2}, {3, 4, 4}] -> -1.522304696751799156736545556570255020306095438275855100902473125922477427342796226790355868872595303`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {4, 2, 2}] -> 45.51636709387222662306683066503849806433527178894381544750189678171245863785302891377352920548185064`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {4, 2, 2}] -> -16.84845549807058664090407697730798819440572205296744210422289125367184574815702087580378170241856222`100., mmv[{0, 2, 0}, {4, 6, 2}, {4, 2, 2}] -> -5.824429313073426591389669766539935761218895979101596432284184331543399047306613220162156672977743235`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {4, 2, 2}] -> 0.09837235083757527220191486682497618281838119826308848218943688372374216760149295951947908310152370281`100., mmv[{0, 4, 0}, {4, 6, 2}, {4, 2, 2}] -> -5.523139942646043797111295648637654169425732348671986309309937530444384871817217210365666889058524829`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {4, 2, 2}] -> -25.92295481745358444969583606218721151294562513286380253070857694807563547041491456982573984748908929`100., mmv[{1, 1, 0}, {4, 6, 2}, {4, 2, 2}] -> -10.07338149109414785252489148564036921043267978707333311550712083186622771289546181950683623650659997`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {4, 2, 2}] -> 2.697745766678868176822423545711732460537209045258048686912260426369771863394654752901962610745569925`100., mmv[{1, 3, 0}, {4, 6, 2}, {4, 2, 2}] -> -3.204066078006528611458554406291095231559203173503355062290709764956037177071939260265641700691738341`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {4, 2, 2}] -> 12.92310280084436989618920874716153194063836389922911313342537084666387491850042785489711147174250425`100., mmv[{2, 0, 0}, {4, 6, 2}, {4, 2, 2}] -> -18.2439081994424878411960799097874504983419859119158169407056177345588053041401279195292609222185378`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {4, 2, 2}] -> 6.323657831002624449113220550762070299754061391680115036291424251999460429541528968514590441662874228`100., mmv[{2, 2, 0}, {4, 6, 2}, {4, 2, 2}] -> -1.646869557606154238943232603268393462530580606001484800832085675049389692325249080993097977975763178`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {4, 2, 2}] -> 12.81564919767136419824866457378363405140620329459189197587682221637160237701743482093126227378911135`100., mmv[{2, 4, 0}, {4, 6, 2}, {4, 2, 2}] -> 39.06589954844327602184480492272931247333166778083925429213915620778977777465171632496964047959124589`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {4, 2, 3}] -> 78.04546356796151972167377364936534946126944725479643509411398145643393631832284789694294052971461121`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {4, 2, 3}] -> -36.31849546422977109614147629238551116101989949865064315083567598906858150795053541275395722634429049`100., mmv[{0, 2, 0}, {4, 6, 2}, {4, 2, 3}] -> -21.64898402293937558817137976227353416332004019434066348728860122273370768827833403487272167335149048`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {4, 2, 3}] -> 17.67769470435984731301310147893527645938345253136017454190135554254073371027625172944476441933941652`100., mmv[{0, 4, 0}, {4, 6, 2}, {4, 2, 3}] -> 20.25308950881403262236029617658363210506376078538563477607829701025046253699285594941928840357540586`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {4, 2, 3}] -> -47.39780744273089981227889003729640156875397150081747128103479670721584478239628871751732854403926947`100., mmv[{1, 1, 0}, {4, 6, 2}, {4, 2, 3}] -> -25.83148918637078893412785100593665400447595855989753843466291329660480175139686281063319343756745095`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {4, 2, 3}] -> 19.01869512204822120288954992943758929671017768896896176920512890888698435583835569501455879295677074`100., mmv[{1, 3, 0}, {4, 6, 2}, {4, 2, 3}] -> 20.14347110499669186076768310313002470730316302540839579330983417827058411734863690655197763195750062`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {4, 2, 3}] -> -30.16094860656950061794773145679000189869590048785133264261846888811813969564697790554230912527174467`100., mmv[{2, 0, 0}, {4, 6, 2}, {4, 2, 3}] -> -39.10175131479016639683956330135377910308964510589762801280283783604138223981893688435506031619803581`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {4, 2, 3}] -> 25.82890078461345186387136031777749578604010818465138695873615834404092719209595454991783178917867633`100., mmv[{2, 2, 0}, {4, 6, 2}, {4, 2, 3}] -> 24.4523879596825929109269712911318119697219220109123903587649806630707202898705168254971207458194171`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {4, 2, 3}] -> -33.80666946523364629145726711429772308745124486043428686710018704303115670842328550438934797616955482`100., mmv[{2, 4, 0}, {4, 6, 2}, {4, 2, 3}] -> -63.48294596297321943784450794309376955285592945821964510777287729959774255531336676333522814266373832`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {4, 2, 4}] -> -123.5618306618337463447406043144038475256047190437402505416158782381463949561758768107164697351964619`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {4, 2, 4}] -> 53.16695096230035773704555326969349935542562155161808525505856724274042725610755628855773892876285271`100., mmv[{0, 2, 0}, {4, 6, 2}, {4, 2, 4}] -> 27.47341333601280217956104952881346992453893617344225991957278555427710673558494725503487834632923371`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {4, 2, 4}] -> -17.77606705519742258521501634576025264220183372962326302409079242626447587787774468896424350244094022`100., mmv[{0, 4, 0}, {4, 6, 2}, {4, 2, 4}] -> -14.72994956616798882524900052794597793563802843671364846676835947980607766517563873905362151451688103`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {4, 2, 4}] -> 73.32076226018448426197472609948361308169959663368127381174337365529148025281120328734306839152835876`100., mmv[{1, 1, 0}, {4, 6, 2}, {4, 2, 4}] -> 35.90487067746493678665274249157702321490863834697087155017003412847102946429232463014002967407405091`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {4, 2, 4}] -> -21.71644088872708937971197347514932175724738673422701045611738933525675621923301044791652140370234067`100., mmv[{1, 3, 0}, {4, 6, 2}, {4, 2, 4}] -> -16.93940502699016324930912869683892947574395985190504073101912441331454694027669764628633593126576228`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {4, 2, 4}] -> 17.23784580572513072175852270962846995805753658862221950919309804145426477714655005064519765352924042`100., mmv[{2, 0, 0}, {4, 6, 2}, {4, 2, 4}] -> 57.34565951423265423803564321114122960143163101781344495350845557060018754395906480388432123841657361`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {4, 2, 4}] -> -32.15255861561607631298458086853956608579416957633150199502758259604038762163748351843242223084155056`100., mmv[{2, 2, 0}, {4, 6, 2}, {4, 2, 4}] -> -22.80551840207643867198373868786341850719134140491090555793289498802133059754526774450402276784365392`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {4, 2, 4}] -> 20.99102026756228209320860254051408903604504156584239489122336482665955433140585068345808570238044347`100., mmv[{2, 4, 0}, {4, 6, 2}, {4, 2, 4}] -> 24.41704641452994341599970302036445707952426167738039081563372109180796478066165043836558766307249243`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {4, 3, 2}] -> -71.12533408196339349637952221588705543751348727520720950513408513271052065185106572493735474685888332`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {4, 3, 2}] -> 31.04708018669806408577567914228554091064249779769127601539882427041572538786344548067507321075880357`100., mmv[{0, 2, 0}, {4, 6, 2}, {4, 3, 2}] -> 17.09159757842836331007551202067014311071899164431141465862517457650533332731082983371829827276087`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {4, 3, 2}] -> -13.96937529807867384747923878546898918237954513112796973396089835668102180117595134292848939027518234`100., mmv[{0, 4, 0}, {4, 6, 2}, {4, 3, 2}] -> -19.508515431539559382097247494306826237703273776649666363077627825005347312392006506199865745790878`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {4, 3, 2}] -> 41.95499948338026083761731171461351185050363344455446378865058812469306933357696218483265638971609847`100., mmv[{1, 1, 0}, {4, 6, 2}, {4, 3, 2}] -> 20.07067345955989137999583103873823199754370847817869773181638772989706726605421547554000143283547355`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {4, 3, 2}] -> -11.93913647284290337643715072682588039136342207648706138697180025181125493800359401808876432416692577`100., mmv[{1, 3, 0}, {4, 6, 2}, {4, 3, 2}] -> -10.36702845324286607414570655834049132215555533384382301340381955489482021891324121422132055718000654`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {4, 3, 2}] -> 15.74281919717164790161204674308268141067957475498811440100770692850660026334897542438623062421002142`100., mmv[{2, 0, 0}, {4, 6, 2}, {4, 3, 2}] -> 31.92382777046863712228695931916605313894356763091819409273095539714298272495489790946482408518110195`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {4, 3, 2}] -> -16.35913574515208441662749599357152313248165393138617196927558160409800946781479967115260563940473497`100., mmv[{2, 2, 0}, {4, 6, 2}, {4, 3, 2}] -> -9.834713682650266183333890101605480558283083325089018535462519049642130773954812639768890721690016128`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {4, 3, 2}] -> 7.941848144255927667965630062640885487119951155162496388829108926790566038305303612340539626921964959`100., mmv[{2, 4, 0}, {4, 6, 2}, {4, 3, 2}] -> 12.2029268216437841859034989824721732567033600584920108201742954372996083921642036266469007658743599`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {4, 3, 3}] -> -49.11252155641989458218245987323589233294023870001545825267281571798826195971745523331457173651213635`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {4, 3, 3}] -> 19.1997196923521606245236688734389288174661765848186259595236109549867173591621251131300278216859272`100., mmv[{0, 2, 0}, {4, 6, 2}, {4, 3, 3}] -> 7.645994400111036265062867406004302537016000320376483894830642461317217354058521341056139051744296832`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {4, 3, 3}] -> -1.356053947678819850477256513423078729951923201374376070996223064299334897287980197949532943526911379`100., mmv[{0, 4, 0}, {4, 6, 2}, {4, 3, 3}] -> 5.650195009989120836664407382265130149424765340593546444551314167590201687496241245533571711974102059`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {4, 3, 3}] -> 28.68068759774717150776860535961094403812150307668379593304102538946050565657270885412337059676696949`100., mmv[{1, 1, 0}, {4, 6, 2}, {4, 3, 3}] -> 13.24473576949292321438447798545264854522694252395610499507370778056723675604629392236572342334790595`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {4, 3, 3}] -> -7.068995056197351788391054247617968617993520249377147516914416978776091909317989690533285991057929214`100., mmv[{1, 3, 0}, {4, 6, 2}, {4, 3, 3}] -> -3.757521701705937935710002446989329513382430097404605642269703490566443798012525056409235129593452002`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {4, 3, 3}] -> -0.3912524148587650823157794012006506882402218708119868243339556864877633996661765505340411551677616997`100., mmv[{2, 0, 0}, {4, 6, 2}, {4, 3, 3}] -> 22.9794505358882040979293552539752003800496818799276295457104221169830941049030877588922489411827016`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {4, 3, 3}] -> -13.24275928760622169967679711415265741584973260153100259733619161618407683146134127122290979549785523`100., mmv[{2, 2, 0}, {4, 6, 2}, {4, 3, 3}] -> -10.1507971169899435559276210455250171732256360953060996111207191243219835159948278829510331305958344`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {4, 3, 3}] -> 10.21810008368561059507357944557604865732654636482591494444286406019793747657682047912455179695213737`100., mmv[{2, 4, 0}, {4, 6, 2}, {4, 3, 3}] -> 11.65392570016361386075064612211658050684152347496092098170763684142852114418569396126755375230929992`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {4, 3, 4}] -> 120.2378556383832880785619820891229477704537259752226677578069008506987826115685209582519264833710197`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {4, 3, 4}] -> -50.24679987905022471029934801572446972810867438250990197492243522540244274702557059380510103244473077`100., mmv[{0, 2, 0}, {4, 6, 2}, {4, 3, 4}] -> -24.73759197853939957513837942667444564773499196468789855345581703782255068136935117477443732450516683`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {4, 3, 4}] -> 15.32542924575749369795649529889206791233146833250234580495712142098035669846393154087802233380209372`100., mmv[{0, 4, 0}, {4, 6, 2}, {4, 3, 4}] -> 13.85832042155043854543284011204169608827850843605611991852631365741514562489576526066629403381677594`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {4, 3, 4}] -> -70.63568708112743234538591707422445588862513652123825972169161351415357499014967103895602698648306796`100., mmv[{1, 1, 0}, {4, 6, 2}, {4, 3, 4}] -> -33.31540922905281459438030902419088054277065100213480272689009551046430402210050939790572485618337951`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {4, 3, 4}] -> 19.00813152904025516482820497444384900935694232586420890388621723058734684732158370862205031522485499`100., mmv[{1, 3, 0}, {4, 6, 2}, {4, 3, 4}] -> 14.12455015494880400985570900532982083553798543124842865567352304546126401692576627063055568677345854`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {4, 3, 4}] -> -15.35156678231288281929626734188203072243935288417612757667375124201883686368279887385218946904225972`100., mmv[{2, 0, 0}, {4, 6, 2}, {4, 3, 4}] -> -54.90327830635684122021631457314125351899324951084582363844137751412607682985798566835707302636380355`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {4, 3, 4}] -> 29.60189503275830611630429310772418054833138653291717456661177322028208629927614094237551543490259019`100., mmv[{2, 2, 0}, {4, 6, 2}, {4, 3, 4}] -> 19.98551079964020973926151114713049773150871942039511814658323817396411428994964052271992385228585053`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {4, 3, 4}] -> -18.15994822794153826303920950821693414444649751998841133327197298698850351488212409146509142387410232`100., mmv[{2, 4, 0}, {4, 6, 2}, {4, 3, 4}] -> -23.85685252180739804665414510458875376354488353345293180188193227872812953634989758791445451818365983`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {4, 4, 2}] -> 12.82024547623460002989081619584831624892097147993924975928338410199514772308889185057506073698029459`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {4, 4, 2}] -> -7.039221307812803204508816159514974823405442145072371574571309223027506000580880518673477917853629459`100., mmv[{0, 2, 0}, {4, 6, 2}, {4, 4, 2}] -> -6.715584057277244704666436632914042106817240906645906949239645233014400449100385793572941874866205141`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {4, 4, 2}] -> 10.91867221676373507588410524372596801501664259519608795938590443535028250704783579013023624974199315`100., mmv[{0, 4, 0}, {4, 6, 2}, {4, 4, 2}] -> 23.91613813529647498727703826307532514463421688720546976307879854932973251736487681770799953008741478`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {4, 4, 2}] -> -6.407799746665107059343754254218391010948909145912782665043028110398451913299160497105686197327880293`100., mmv[{1, 1, 0}, {4, 6, 2}, {4, 4, 2}] -> -4.692123114023569708109752589771966779961872510160626345524738296415412563012469566284529841049585303`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {4, 4, 2}] -> 6.692194540445597627579183137959234338982319912101591801709558516617083955068840376677689953157674415`100., mmv[{1, 3, 0}, {4, 6, 2}, {4, 4, 2}] -> 14.30734531453189993113299763055939144937676248206539671384793916425443966581124502055272837399754808`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {4, 4, 2}] -> -36.30600993104389406329271746524970140594244499978822738360755225641015319151897818921308861786622359`100., mmv[{2, 0, 0}, {4, 6, 2}, {4, 4, 2}] -> -5.308004082552794751722609142988317567915604597072235398904064867067178703089704701151711774418419189`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {4, 4, 2}] -> 6.037978444309177509594061253740610741211035372398538866091953671919488039053625233792387132883792639`100., mmv[{2, 2, 0}, {4, 6, 2}, {4, 4, 2}] -> 11.99817193167136439897895080242522117101450416775210429036572231816158772136728383281482732040427237`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {4, 4, 2}] -> -29.88284195649890688502235993977007755894478126000009697429667932704065781422699534799813562412508753`100., mmv[{2, 4, 0}, {4, 6, 2}, {4, 4, 2}] -> -82.94756409311082019194748140330713281099476491311436566332898718662269479467289709062942653076586967`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {4, 4, 3}] -> -21.61863626612113610271989151828007510725639822471735069539199393454247127651647627926857341470165335`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {4, 4, 3}] -> 15.9347990709298315224021215397968176042608650115210965371487526241639617832858334633049680920218887`100., mmv[{0, 2, 0}, {4, 6, 2}, {4, 4, 3}] -> 16.19670504077249006934093573432336339621797803313759316659988396999938325715746577275610393469739471`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {4, 4, 3}] -> -21.98378909858665358860414301274970718174568473485678150674108510201197781080442545916530870350483879`100., mmv[{0, 4, 0}, {4, 6, 2}, {4, 4, 3}] -> -37.6978432201062111917849655180122513281719754759030248501626714902938739989115322226873418146580642`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {4, 4, 3}] -> 16.81470336113041576271411695501411340738490706506128740109585344701593866877855428463658694221639149`100., mmv[{1, 1, 0}, {4, 6, 2}, {4, 4, 3}] -> 14.60033123756553043133048709725923497245710825318809953509377100211196758133840197110470844693749121`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {4, 4, 3}] -> -17.30995361638435837009075265030365596467099856519705053931350812218625201449311224247635149964516198`100., mmv[{1, 3, 0}, {4, 6, 2}, {4, 4, 3}] -> -26.99192909709940731740256081452621499647234469655152463104860673925450002636245580379140339586624668`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {4, 4, 3}] -> 52.50057280486914269002485620198883464532322108765695284080533002288893368820981691461256095367730253`100., mmv[{2, 0, 0}, {4, 6, 2}, {4, 4, 3}] -> 17.88267576381373337686982903020397037707712759034195211270485074268547203529340530257464527291790668`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {4, 4, 3}] -> -18.59190845696284069573697730923417479266057938266044304019604939196856585064948230370680622316750326`100., mmv[{2, 2, 0}, {4, 6, 2}, {4, 4, 3}] -> -26.09953623830828381481356188772558619925941237732201692378023870219852189167682047532210944896771791`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {4, 4, 3}] -> 47.20659878205848488817871401545014671113396425051021361256196821235229174628055594491251924537355544`100., mmv[{2, 4, 0}, {4, 6, 2}, {4, 4, 3}] -> 104.3791560528154165712645972128935116452504667916740766626646966805412099670065818386224869632396331`100.*I, mmv[{0, 0, 0}, {4, 6, 2}, {4, 4, 4}] -> 8.798390789886536072829075322431758858335426744778100936108609832547323553427584428693512677721358755`100.*I, mmv[{0, 1, 0}, {4, 6, 2}, {4, 4, 4}] -> -8.895577763117028317893305380281842780855422866448724962577443401136455782704952944631490174168259239`100., mmv[{0, 2, 0}, {4, 6, 2}, {4, 4, 4}] -> -9.481120983495245364674499101409321289400737126491686217360238736984982808057079979183162059831189573`100.*I, mmv[{0, 3, 0}, {4, 6, 2}, {4, 4, 4}] -> 11.06511688182291851272003776902373916672904213966069354735518066666169530375658966903507245376284564`100., mmv[{0, 4, 0}, {4, 6, 2}, {4, 4, 4}] -> 13.78170508480973620450792725493692618353775858869755508708387294096414148154665540497934228457064942`100.*I, mmv[{1, 0, 0}, {4, 6, 2}, {4, 4, 4}] -> -10.40690361446530870337036270079572239643599791914850473605282533661748675547939378753090074488851119`100., mmv[{1, 1, 0}, {4, 6, 2}, {4, 4, 4}] -> -9.908208123541960723220734507487268192495235743027473189569032705696555018325932404820178605887905906`100.*I, mmv[{1, 2, 0}, {4, 6, 2}, {4, 4, 4}] -> 10.61775907593876074251156951234442162568867865309545873760394960556916805942427186579866154648748757`100., mmv[{1, 3, 0}, {4, 6, 2}, {4, 4, 4}] -> 12.6845837825675073862695631839668235470955822144861279172006675750000603605512107832386750218686986`100.*I, mmv[{1, 4, 0}, {4, 6, 2}, {4, 4, 4}] -> -16.19456287382524862673213873673913323938077608786872545719777776647878049669083872539947233581107894`100., mmv[{2, 0, 0}, {4, 6, 2}, {4, 4, 4}] -> -12.57467168126093862514721988721565280916152299326971671380078587561829333220370060142293349849948749`100.*I, mmv[{2, 1, 0}, {4, 6, 2}, {4, 4, 4}] -> 12.55393001265366318614291605549356405144954401026190417410409572004907781159585706991441909028371062`100., mmv[{2, 2, 0}, {4, 6, 2}, {4, 4, 4}] -> 14.10136430663691941583461108530036502824490820956991263341451638403693417030953664250728212856344554`100.*I, mmv[{2, 3, 0}, {4, 6, 2}, {4, 4, 4}] -> -17.32375682555957800315635407568006915218918299051011663826528888531163393205356059691438362124846791`100., mmv[{2, 4, 0}, {4, 6, 2}, {4, 4, 4}] -> -21.43159195970459637931711580958637883425570187855971099933570949391851517233368474799306043247376343`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {2, 2, 2}] -> -13.34084229490280624076257734987406054276981775361046268342330068271995683983434367717233053534756638`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {2, 2, 2}] -> 5.61505753915659097669691133226460130962236279689036023079542764377441111232301716348767677038123267`100., mmv[{0, 0, 2}, {6, 2, 4}, {2, 2, 2}] -> 3.97737345216026374039303336580823836703611611401378928599139669141159793384511291324754746223839073`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {2, 2, 2}] -> 8.66476318977768519851900946100493080255385207821836696429324438331857330456690245569106964619026009`100., mmv[{1, 0, 1}, {6, 2, 4}, {2, 2, 2}] -> 4.126189116401989065626535931129180205409960779157589646006394251842443623551052218283723554173324267`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {2, 2, 2}] -> -2.596039813669103986176142124590779808583716814388605893205969111230195806415137569308936882815328378`100., mmv[{2, 0, 0}, {6, 2, 4}, {2, 2, 2}] -> 6.488961722358718842447803441882414418901485300775535756803227567944511646540850183264687615328078458`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {2, 2, 2}] -> -3.648664973965448336461926549620551993843186948240690885007026710975230391589923447962336302524581827`100., mmv[{2, 0, 2}, {6, 2, 4}, {2, 2, 2}] -> -2.801850183145986309297564892386078154484505402698889897326042097682187653350135157760077789036325033`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {2, 2, 2}] -> -5.619501562531362504818881353856744109856327305012420948755120773817098891852893298607760655429563119`100., mmv[{3, 0, 1}, {6, 2, 4}, {2, 2, 2}] -> -3.616699263568696118916001283741943094801674603232107519647684346154798825781560678278987235048994303`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {2, 2, 2}] -> 3.278234259363008673488414936390955663528985385805125333126628169341723204704142725198421222688560457`100., mmv[{4, 0, 0}, {6, 2, 4}, {2, 2, 2}] -> -5.630022938528401533926359297817053874225077119196125214966074141897917055831587333383578831108187853`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {2, 2, 2}] -> 4.028353307770898927192384721788632132195316331910093003085823881486359300941750212852053806365955475`100., mmv[{4, 0, 2}, {6, 2, 4}, {2, 2, 2}] -> 4.14723116447092515192128792070971025267021100856561487659990568884408125874028069882051416368014646`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {2, 2, 3}] -> 12.67510353542939132860574009780078919716294816841584442384235937692377593610371761078914469497919136`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {2, 2, 3}] -> -11.00010435026883850274147752131369313302138478414523965107042269473207797347284180012610000383336391`100., mmv[{0, 0, 2}, {6, 2, 4}, {2, 2, 3}] -> -13.19590550828562036299467177415341663763618262548544509345931933229024326838280122496664492271333706`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {2, 2, 3}] -> -6.441579885977186170332008026616102931186824222781365177123660758467004966509964232883775722491996224`100., mmv[{1, 0, 1}, {6, 2, 4}, {2, 2, 3}] -> -5.991004245751753973990758036248264511546877546687094517221704570381542155475503608357159630846554211`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {2, 2, 3}] -> 8.384711448785782775252310602828486064687782082599280216070198805542459683688825855472737952562752518`100., mmv[{2, 0, 0}, {6, 2, 4}, {2, 2, 3}] -> -4.72205673367798395850908638134440225973074365151950028732302879358822516099850871787086347939105778`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {2, 2, 3}] -> 5.018621581604368574061190271667205299604257975334405968871728495201280127788454547742464140244020912`100., mmv[{2, 0, 2}, {6, 2, 4}, {2, 2, 3}] -> 8.120649367986279032094591889896539865881346148761761485843591996343511731518854549141799460760896578`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {2, 2, 3}] -> 4.629673824204387719036299349506958394084921912330909900385408977537699156330306953378643093112636642`100., mmv[{3, 0, 1}, {6, 2, 4}, {2, 2, 3}] -> 5.819718468885569128414115300357803795980851326990791097663723267041117157739428408783127008987940278`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {2, 2, 3}] -> -10.99318936703120888479170531922064169478905972789783853457490338028508441460584032035305501561198148`100., mmv[{4, 0, 0}, {6, 2, 4}, {2, 2, 3}] -> 5.711086576719213151076631905112362521261562804803391905121543532902344595818882820025003399803819956`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {2, 2, 3}] -> -8.622050202950468375930390367898673907770326409476754063889765800249585144314358837096519995206648743`100., mmv[{4, 0, 2}, {6, 2, 4}, {2, 2, 3}] -> -19.01891584150900193037455715585565736994211255757758868027230459353929778306608463071893846585844238`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {2, 2, 4}] -> -3.097761087286500587754638870502729739340717737503739839796761045153115610345044159747517763603442218`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {2, 2, 4}] -> 7.282739345566615323500962994314885826348101009983000816215213072161387229784383762549849311300090501`100., mmv[{0, 0, 2}, {6, 2, 4}, {2, 2, 4}] -> 11.41771358121289332046983599665813631204808797591832156892969400534749542295203057188237809702880652`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {2, 2, 4}] -> 0.001960470315388346091283072257711385352647848315368307605060718112145652135906558096080722279429293971`100., mmv[{1, 0, 1}, {6, 2, 4}, {2, 2, 4}] -> 3.008807720586469799027388176010111372314568141687160232277010612000457464723127292054620303564771352`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {2, 2, 4}] -> -6.742153387390010148952325774573727765917114235291390793493166977166116985218331183125866567339836057`100., mmv[{2, 0, 0}, {6, 2, 4}, {2, 2, 4}] -> -0.1706382583840232037899507110217221845209270112038016939452093904826412444436622022548920148820828972`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {2, 2, 4}] -> -2.38315971399876807645307454971757360693866753405061589585863740928246011542652034819956847336673871`100., mmv[{2, 0, 2}, {6, 2, 4}, {2, 2, 4}] -> -6.401382195304962442561533441132209339216725487748506191706378207343989147412652478217939670566511834`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {2, 2, 4}] -> -0.2379660502865873235918784633701961659797849831568334049178036113422770279219334047562153610608159512`100., mmv[{3, 0, 1}, {6, 2, 4}, {2, 2, 4}] -> -3.129714009626747132452135205731604531530276218947973779791341563432071003308966285343846269433483193`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {2, 2, 4}] -> 8.978103559873119168373330226175306578393479201861901625272602551365677061780859232364087193493616313`100., mmv[{4, 0, 0}, {6, 2, 4}, {2, 2, 4}] -> -1.085048265533537710561822021248041515695341002837140627958673107582218162899193183777449846855405085`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {2, 2, 4}] -> 5.465760299824705750974616467969701701719410175860357352705687500181796080908376617817725199800358165`100., mmv[{4, 0, 2}, {6, 2, 4}, {2, 2, 4}] -> 16.37305360015026622977719926082218597098782450226604883630817146544484312624607428429848304868113747`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {2, 3, 2}] -> 22.0348101570096142181408214337611589477309197795773999767922532414325217641756270953338055070965758`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {2, 3, 2}] -> -18.60911298588267472117341443804751947325303240165584767398569339603745256910198851070640307961170114`100., mmv[{0, 0, 2}, {6, 2, 4}, {2, 3, 2}] -> -22.29760676828268805042890929662918893856810755272074862521869790113224289254770564772494828700248154`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {2, 3, 2}] -> -10.16176334439070082614182359114232941777182417751091179307649233806290449252234808085373168909648498`100., mmv[{1, 0, 1}, {6, 2, 4}, {2, 3, 2}] -> -9.974028937427397133975736009506860080861316835415680797087575646872272111577912723913777592151149276`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {2, 3, 2}] -> 13.38490100734499354385499309959652669308524886197011136153650955031856626736406491208124909877840954`100., mmv[{2, 0, 0}, {6, 2, 4}, {2, 3, 2}] -> -6.750483502142914431996058972827775660307200223646196125990108470196327171746128695394033272083694834`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {2, 3, 2}] -> 7.62242827970866074706787926805863414237835179396163635804315719954242788075722834184578835329267956`100., mmv[{2, 0, 2}, {6, 2, 4}, {2, 3, 2}] -> 11.26260685673201234065797685270466467878782442611900148799151702998825717060776511477737901983824091`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {2, 3, 2}] -> 6.661002574394777982447586351697136846660205627147199800286760977868255082684492405734736413919404595`100., mmv[{3, 0, 1}, {6, 2, 4}, {2, 3, 2}] -> 8.349852203899276768482393062540231400149108315245287419138591198294705762051152238697332386424808052`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {2, 3, 2}] -> -13.39888943419938717926769486341029589832115776154922910451706666829828973805688392739386796327723872`100., mmv[{4, 0, 0}, {6, 2, 4}, {2, 3, 2}] -> 9.245354828593487734154769398709922840803266078730031513248892847690473127298255337579800847044442276`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {2, 3, 2}] -> -12.55637833748659734218602774325505989621877216997920258536186471152943566877927450053245968856278423`100., mmv[{4, 0, 2}, {6, 2, 4}, {2, 3, 2}] -> -21.87027628544969897120077950224082305111565670446254950390430096855151680560366639101937796095891092`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {2, 3, 3}] -> 23.82656316776758421281981478665383119361381281009573228348230241656170441151254358395767651823207641`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {2, 3, 3}] -> -10.46402848358034378020464599971942252961118980394040726948789929913713291835934993987056563875847014`100., mmv[{0, 0, 2}, {6, 2, 4}, {2, 3, 3}] -> -8.068926321499837350125528838468207110656199584261320268899242270751447814953903979178732229798554695`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {2, 3, 3}] -> -10.15417495578265396649339242769038909925067638470644584529535708544461498317283040698839879015758154`100., mmv[{1, 0, 1}, {6, 2, 4}, {2, 3, 3}] -> -4.232977425879239536607832130345927074208233863443359974160394879278412597304129815612590178783211266`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {2, 3, 3}] -> 2.90503220436197368249819584738997154883287479004243204108955346514777339981007019507861597418431414`100., mmv[{2, 0, 0}, {6, 2, 4}, {2, 3, 3}] -> -3.580001368064102736714104938696104855667764355302023458299708722173104933087968605285988198898978712`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {2, 3, 3}] -> 0.1367758965552432649367111274639541477702929996321896232712401305345869536150550994100394740347039742`100., mmv[{2, 0, 2}, {6, 2, 4}, {2, 3, 3}] -> -1.80746885621125938628247895312244968929194136164359486619111072082423611693532744269616572373845834`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {2, 3, 3}] -> -0.5147605995257335603428143595305446322886468485451790403505367644381143063182877626988750815219598103`100., mmv[{3, 0, 1}, {6, 2, 4}, {2, 3, 3}] -> -3.643802752456035229646126860670367965545821016360967036148424314703190189380474498927896532632504893`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {2, 3, 3}] -> 7.83129370007201162254869028108619424972818357440322729902649821832753718682558232151311263058026561`100., mmv[{4, 0, 0}, {6, 2, 4}, {2, 3, 3}] -> -4.951601312173112771232577425527510235538307523669101993178723073980281252070338591101264232220747752`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {2, 3, 3}] -> 9.632515736413641440791095781537627635753059567181922506309394037310820819346180582407243662519548474`100., mmv[{4, 0, 2}, {6, 2, 4}, {2, 3, 3}] -> 19.75021786519862064399843407535126340184757005377622518310054911151860788788951349092413767502170141`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {2, 3, 4}] -> -25.47817152169901869611843933526833487333725659386175826889964857923335225410158241725144263977375018`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {2, 3, 4}] -> 15.82207674306429159815097928486637765138350626566980742458895901610479972970092791855510399157996751`100., mmv[{0, 0, 2}, {6, 2, 4}, {2, 3, 4}] -> 16.15566020637776969968219490339007394241206882781720147891919084029572578023276757001480348801867638`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {2, 3, 4}] -> 11.77703608625300158712896720217455122379363877940398158228375959852547387706320251081895148446064497`100., mmv[{1, 0, 1}, {6, 2, 4}, {2, 3, 4}] -> 8.301984058095535876332110588169718794508358253233564647763753651756517394232123637991747785825723375`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {2, 3, 4}] -> -9.423091430325547502790834173568071302196044512822254445846470639774488882629959950576190817501694514`100., mmv[{2, 0, 0}, {6, 2, 4}, {2, 3, 4}] -> 6.483243258443438019638628607047068870947808819025035721094618956307903718812268690899219849202701329`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {2, 3, 4}] -> -5.186953529109881296966033258671253164490531081466408145816172615560704617915721642307999168722273519`100., mmv[{2, 0, 2}, {6, 2, 4}, {2, 3, 4}] -> -6.413390489308774252550130391537503545065250816245501045359611255619662233672929073445128067977053238`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {2, 3, 4}] -> -4.689400903048109645550212195420863043680406030206075173452974205183786710566782993079964027387686711`100., mmv[{3, 0, 1}, {6, 2, 4}, {2, 3, 4}] -> -4.387646467446236457800315791842686066846060415381365276576596461847140940100180726490904849847142215`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {2, 3, 4}] -> 5.859836905981496241616419619295957174746586200987518383015860805947878724711143244656227075968397246`100., mmv[{4, 0, 0}, {6, 2, 4}, {2, 3, 4}] -> -4.889927168533590722690571972531075374186651994814123387512361189702162404057270064027519275962517296`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {2, 3, 4}] -> 5.535759354749617523691383196134688088743112770450896694855874794955462197703419781946401002519458012`100., mmv[{4, 0, 2}, {6, 2, 4}, {2, 3, 4}] -> 8.080620571723622350791693441047936438154873523924537984189350201268270872655431593388116171714717538`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {2, 4, 2}] -> -8.69396786210680797737824408388709840496110202596693729336895255871256492434128341816147497174900942`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {2, 4, 2}] -> 12.99405544672608374447650310578291816363066960476548744319026575226304145677897134721872630923046847`100., mmv[{0, 0, 2}, {6, 2, 4}, {2, 4, 2}] -> 18.32023331612242431003587593082095057153199143870695933922730120972064495870259273447740082476409081`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {2, 4, 2}] -> 1.49700015461301562762281413013739861521797209929254482878324795474433118795544562516266204290622489`100., mmv[{1, 0, 1}, {6, 2, 4}, {2, 4, 2}] -> 5.847839821025408068349200078377679875451356056258091151081181395029828488026860505630054037977825009`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {2, 4, 2}] -> -10.78886119367588955767885097500574688450153204758150546833054043908837046094892734277231221596308116`100., mmv[{2, 0, 0}, {6, 2, 4}, {2, 4, 2}] -> 0.2615217797841955895482555309453612414057149228706603691868809022518155252052785121293456567556163758`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {2, 4, 2}] -> -3.973763305743212410605952718438082148535164845720945473036130488567197489167304893883452050768097734`100., mmv[{2, 0, 2}, {6, 2, 4}, {2, 4, 2}] -> -8.460756673586026031360411960318586524303319023420111590665474932306069517257629957017301230801915876`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {2, 4, 2}] -> -1.041501011863415477628704997840392736803878322134778851531640204051156190831599107126975758489841476`100., mmv[{3, 0, 1}, {6, 2, 4}, {2, 4, 2}] -> -4.733152940330580649566391778798288305347433712013179899490906852139906936269591560418345151375813748`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {2, 4, 2}] -> 10.12065517483637850577927992701934023479217237574410377139043849895656653335274120219544674058867827`100., mmv[{4, 0, 0}, {6, 2, 4}, {2, 4, 2}] -> -3.615331890065086200228410100892868966578188959533906298282818705792556071466668004196222015936254423`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {2, 4, 2}] -> 8.528025029715698414993643021466427764023455838069109582276040830043076367837524287680405882196828754`100., mmv[{4, 0, 2}, {6, 2, 4}, {2, 4, 2}] -> 17.72304512097877381927949158153111279844544569589693462730439527970743554686338569219886379727876446`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {2, 4, 3}] -> -36.50166670319697554142555488445462039077676097851157670732466179348548034761626119474682121321126777`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {2, 4, 3}] -> 21.46413283384918228294612352103311566263257458808564692055832199386921089183219173999666564259183405`100., mmv[{0, 0, 2}, {6, 2, 4}, {2, 4, 3}] -> 21.26483182978545771312020061262162374829238220974676536235856160304169108333670520414537715251189175`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {2, 4, 3}] -> 16.59575484175984013682540045430649203043750060748781102241901784391161994968279463987217451264957777`100., mmv[{1, 0, 1}, {6, 2, 4}, {2, 4, 3}] -> 10.22398167163099351059859016659419158575511141013045449138209944965995475277963342396974980962976548`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {2, 4, 3}] -> -11.28974365314775645775050645021845761352065687264171225715975227069023308349889605055135392674706666`100., mmv[{2, 0, 0}, {6, 2, 4}, {2, 4, 3}] -> 8.302058101742086695223191320040507115398508006821523745622737515761330094086477323156851678290036492`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {2, 4, 3}] -> -5.155397478159611838997901399131159447374550974966595592142968625735867081403509647152503614278724886`100., mmv[{2, 0, 2}, {6, 2, 4}, {2, 4, 3}] -> -6.313180511775019645812112936774090176589404787118166619652481275519275614583527106445633737022438238`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {2, 4, 3}] -> -4.114913224678654158693484989976413761796275063785730860034872213099584850012019190679768011590676831`100., mmv[{3, 0, 1}, {6, 2, 4}, {2, 4, 3}] -> -2.175915716429533898767988439687435830435030310629824061515298952337926968358953909855230476355435385`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {2, 4, 3}] -> 3.161895666959197262243015038134447445060876153494611235548405161957547227780257998839942385031715872`100., mmv[{4, 0, 0}, {6, 2, 4}, {2, 4, 3}] -> -0.7594852645461003798440544795848522857232552811342899119428204589220633437485442289237391675830722041`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {2, 4, 3}] -> -1.010465533463173064860705413638953727982733157705168442419628237061235675031821745310723667312899731`100., mmv[{4, 0, 2}, {6, 2, 4}, {2, 4, 3}] -> -0.7313020236896187136238769194956060319054574961986365028282445179793101048234288602051992091632590296`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {2, 4, 4}] -> 28.5759326089855192838730782057710646126779743313654981086964096243864678644466265769989604033771924`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {2, 4, 4}] -> -23.10481608863090692165194227918126347773160727565280824080417208826618695948531168110495330288005801`100., mmv[{0, 0, 2}, {6, 2, 4}, {2, 4, 4}] -> -27.57337378759066302015203090004821025446015680373552304784888484564322120318479814189718158504748291`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {2, 4, 4}] -> -11.77899655656838993322025027443226260914628662771934988988882031663761952919910906891503220674007426`100., mmv[{1, 0, 1}, {6, 2, 4}, {2, 4, 4}] -> -11.31079177868200567535949876417983016682292639492072488004076426375697485895525093004636808939049473`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {2, 4, 4}] -> 16.16524481771555765174315994814179906811315874811364523933963761694060586784829113370205738484153057`100., mmv[{2, 0, 0}, {6, 2, 4}, {2, 4, 4}] -> -6.312605000059414815848677896025346686426881807821234027149409565825262474368606488644327834320618432`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {2, 4, 4}] -> 7.570113243108649373419107808388826771429198615517024041674810024843164733342241990507567642089012229`100., mmv[{2, 0, 2}, {6, 2, 4}, {2, 4, 4}] -> 12.81477268461373669511166383266971288428197630399400723706598946296365138108558155166306773854356507`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {2, 4, 4}] -> 4.927366953334696969142090658791059209660191013362908578370777816526063738488716397836179388448502662`100., mmv[{3, 0, 1}, {6, 2, 4}, {2, 4, 4}] -> 7.517360477072983590252450997574290598376336634329339056367938025279211943409147011834751119280625408`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {2, 4, 4}] -> -14.83794046585461540998974984547126375314006540284942000828846335731355578649200247702031426946201356`100., mmv[{4, 0, 0}, {6, 2, 4}, {2, 4, 4}] -> 5.974975434067128433252393993779116889881992997651264015471034297284380566956463247804969122817922381`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {2, 4, 4}] -> -11.00151965457432327466599966410438979046252294631125404756156229513725827861179639976412620231981618`100., mmv[{4, 0, 2}, {6, 2, 4}, {2, 4, 4}] -> -24.453674171873888580568892701870122409142698026190586820497521666713113998901505877686599220395855`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {3, 2, 2}] -> -35.03712313730883138295832428200400800495985024743674619635405417909093262618154726336842088910507464`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {3, 2, 2}] -> 19.57329518330775722280407394127655625876621558374393435452957919674533479703729540422786523484074525`100., mmv[{0, 0, 2}, {6, 2, 4}, {3, 2, 2}] -> 15.33059864372808462192456770670863686491783022250050827882134055493156068695159604274602829706000935`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {3, 2, 2}] -> 18.98856957308161756271073751399099694245556449933249434606785383279909605403040223903318239625826434`100., mmv[{1, 0, 1}, {6, 2, 4}, {3, 2, 2}] -> 12.44025184200842829375656236946681803783121174218241538760422821870864695415357053850470592284353731`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {3, 2, 2}] -> -11.95601950180058315955071307519658619964931860257714277305185609130351138445556974666296930237054402`100., mmv[{2, 0, 0}, {6, 2, 4}, {3, 2, 2}] -> 14.53403985729505328464472228143404341094659696500726253120320325196317396519178362258692752873794982`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {3, 2, 2}] -> -11.1945834161378952483257979889456223162482300409445918836734911004268724891572545520474620618278091`100., mmv[{2, 0, 2}, {6, 2, 4}, {3, 2, 2}] -> -12.36489512873994780475445874028250701425116502923961753499313720925084943381916567642793366913152815`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {3, 2, 2}] -> -16.86606635550262124500891487984011526097415462735638943145336471348205165519510088384056059489346836`100., mmv[{3, 0, 1}, {6, 2, 4}, {3, 2, 2}] -> -15.15451638423082428877596891485368776408431798667220286388152042867743099959742478068100559927456384`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {3, 2, 2}] -> 18.91163184827963727028478170052234915399251682436069454961660493849136688445223591038911353487253708`100., mmv[{4, 0, 0}, {6, 2, 4}, {3, 2, 2}] -> -28.01792176935884478078323984442203033585718046612730392898129117737890816454249080516824829146861554`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {3, 2, 2}] -> 28.43831863409213156065333756202031227015512095109832737992329796708180806773273112344384596971406141`100., mmv[{4, 0, 2}, {6, 2, 4}, {3, 2, 2}] -> 39.36732702960212175740769488691731295589498040911678806329254836568119866512677736838002938182895734`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {3, 2, 3}] -> -17.60911194489762817145146861066482524867662166238294083006868579488205989601581532477990687001464765`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {3, 2, 3}] -> 17.26614677191259861803423274077390333491141056500020733287364778078043646307991045504327840309089456`100., mmv[{0, 0, 2}, {6, 2, 4}, {3, 2, 3}] -> 22.26356241415538968770025654000972327208737256417556015706796767681574230400679291058510275175597053`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {3, 2, 3}] -> 5.166335141744455714786856416967178105184316427815684860576232992875376122493124897712877267456129804`100., mmv[{1, 0, 1}, {6, 2, 4}, {3, 2, 3}] -> 7.272142264654158167006152195341812399243490994377059995075033866282631048076307702750111857463154172`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {3, 2, 3}] -> -12.58396029771130183279736962540128283013926340255544027615681128989336996436672149076107540216530953`100., mmv[{2, 0, 0}, {6, 2, 4}, {3, 2, 3}] -> -0.2947571348861759413737434594318250186609219181379297506148639584340659446221602977915852546343204673`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {3, 2, 3}] -> -2.84855312916101974587033581937284491554165932631071264479601778502409226702778398088858001811678603`100., mmv[{2, 0, 2}, {6, 2, 4}, {3, 2, 3}] -> -8.770578749750488723048448590390315496506981569877139495081482424367278181438797080258702594632313717`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {3, 2, 3}] -> 5.263245295936941071741693701391105775426045098938841203144120610637447894153981580119667561316444708`100., mmv[{3, 0, 1}, {6, 2, 4}, {3, 2, 3}] -> 1.113369649285365820323830652490919437976555391041548912327068623709343176895628189422700216876624349`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {3, 2, 3}] -> 6.425334270040894409158400761516560543738078105708049325531595435668195635810386718280966314734791141`100., mmv[{4, 0, 0}, {6, 2, 4}, {3, 2, 3}] -> 14.4189052118341779239737387282698551286792015358375366458222704157880997372293032098546022231241947`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {3, 2, 3}] -> -8.843885727603302350044999968022730780760527229242433453958770067076585861012933696472047040535355414`100., mmv[{4, 0, 2}, {6, 2, 4}, {3, 2, 3}] -> 1.595846824195541567279724579364728957395108897103289593105295559151834046563954541462337392470349489`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {3, 2, 4}] -> 34.01850130818242768087100736434484329841720544776386084495730641312721290972060969690058000051662745`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {3, 2, 4}] -> -25.66828506080961908265009947083858240894886132621925153197304216376920761054972082088591280030362736`100., mmv[{0, 0, 2}, {6, 2, 4}, {3, 2, 4}] -> -28.04588530339867665125431094494170799294508608464278767103512537700484098317990197705095864305234412`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {3, 2, 4}] -> -15.85181928866064357820308832836908513691309237593430458741172413184106351798866507932583253873776289`100., mmv[{1, 0, 1}, {6, 2, 4}, {3, 2, 4}] -> -14.0358244688432127086358737691968942205350087078140730567884754309944959980720777818058920664255432`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {3, 2, 4}] -> 18.47292660279749746219297915305744808160254221270530273611141100818292975716406084740252237481440334`100., mmv[{2, 0, 0}, {6, 2, 4}, {3, 2, 4}] -> -10.35052621559633511479215108959174200409156268733751292150793467640395574246651409735920219920649036`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {3, 2, 4}] -> 11.28042741519630222448061459585366566143865541313550366785492747188691176173031622203560442782910349`100., mmv[{2, 0, 2}, {6, 2, 4}, {3, 2, 4}] -> 17.73971873892419093547288315649383475449254733086779459469130256537695577863935605199894290563597149`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {3, 2, 4}] -> 10.21556682589572658158909923122187120100435642264531920767834963617509157136622818474806465642663748`100., mmv[{3, 0, 1}, {6, 2, 4}, {3, 2, 4}] -> 13.60036874164233397305039757230233013053059246390248714923205160545247453932695147721254020936186848`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {3, 2, 4}] -> -24.75874874286659715608927502100958953784227417882992901457432791689117079874423328854741567609415931`100., mmv[{4, 0, 0}, {6, 2, 4}, {3, 2, 4}] -> 15.22193525722604878072547954609561446198181269392276646804476584462839664535508058515518017530090666`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {3, 2, 4}] -> -23.35535714113388377460123965444447289688373919917390502462106245492647445221514258328140414522768851`100., mmv[{4, 0, 2}, {6, 2, 4}, {3, 2, 4}] -> -46.99993205035718143359543881879822994911375030398196707322739898451737864414391077432645124204543241`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {3, 3, 2}] -> -11.96280891304835005063711453679422194415390005654522087687334480542644601796236351095803035294035776`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {3, 3, 2}] -> 8.650893877699573293393496680132114517206876819105209954853707934175424420464209366695400240654287481`100., mmv[{0, 0, 2}, {6, 2, 4}, {3, 3, 2}] -> 10.08414713110563596103233469382709722416709914724154160731671413525590048872371824310011917348167793`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {3, 3, 2}] -> 5.438556172142594259090766106046648408935316498953780231118497664384023390996125347278039703715057837`100., mmv[{1, 0, 1}, {6, 2, 4}, {3, 3, 2}] -> 3.991463695984865884898519063278227201612932784284237636531569021629227193915010792639439224338615936`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {3, 3, 2}] -> -4.749098544454363636950624585123131708844905367355707254496538160482336428481708994458048337516756415`100., mmv[{2, 0, 0}, {6, 2, 4}, {3, 3, 2}] -> 3.205678881629137650828160875059791343545950365860532063488099313413781813447572429412015376898021673`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {3, 3, 2}] -> -2.392583238284852602257448926490023043676661576976584589673571904084337022207107131756588952301450162`100., mmv[{2, 0, 2}, {6, 2, 4}, {3, 3, 2}] -> -2.814747467521418508368713920474864206601763213835453399041465564560976666737364878683435491317586756`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {3, 3, 2}] -> -1.938483244937261551471835674189277007079780765892567742046022714408929455686665665798155356041772118`100., mmv[{3, 0, 1}, {6, 2, 4}, {3, 3, 2}] -> -1.381023668195548491472979956781138834994752898889457743971700532577239214001064321982958271402772807`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {3, 3, 2}] -> 1.611117746282294694726920978881322752984225278746370215910309786228066914684414819204961521406585815`100., mmv[{4, 0, 0}, {6, 2, 4}, {3, 3, 2}] -> -0.02796353403983187047107110051967765708790561851548374205383419962593281863741117188271035158372858439`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {3, 3, 2}] -> -0.510837850800603779776711613867507805004399454679188963350395501840102065569475736651783727702086132`100., mmv[{4, 0, 2}, {6, 2, 4}, {3, 3, 2}] -> -0.6192408229444133283793236935072706880081595384699342321478061202269320683307245127859437600186578035`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {3, 3, 3}] -> 19.20495876909316973873119319002955420607173055948623042317398135403389394257976986624224426248499714`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {3, 3, 3}] -> -10.85667700424601963878739825623327149369555993759539352129599005170099298471015785239216202768921125`100., mmv[{0, 0, 2}, {6, 2, 4}, {3, 3, 3}] -> -7.844657202321211763726517811739868143408171028338023511245697261027642566777489700730500528631775836`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {3, 3, 3}] -> -11.2299320409152591096864264069045287233399168418772796189261548044238390141136965172489168854302037`100., mmv[{1, 0, 1}, {6, 2, 4}, {3, 3, 3}] -> -7.374149490215926450111784887419412414643045505757818023872150621190569228866454340651720434901884167`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {3, 3, 3}] -> 6.885968520433964615597332094922948764538333850466496841564166692996839757054284642394809788990546103`100., mmv[{2, 0, 0}, {6, 2, 4}, {3, 3, 3}] -> -8.47582161486431278167470513095849047784605965173920974446661846593321223681663678246711733999799325`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {3, 3, 3}] -> 6.850475877935262304791987798536679680326436755014261692338103336360333408872590692661383329383649946`100., mmv[{2, 0, 2}, {6, 2, 4}, {3, 3, 3}] -> 8.47582161486431278167470513095849047784605965173920974446661846593321223681663678246711733999799325`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {3, 3, 3}] -> 7.682452372644451775314506695589386980295695995263053640194364303375654814402555009386334537609582068`100., mmv[{3, 0, 1}, {6, 2, 4}, {3, 3, 3}] -> 7.608926930488718381861737679722697251619632821069080854608025446528793425628925273397941217307214585`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {3, 3, 3}] -> -12.02641589312574626940360100757096693909727898667383641755635241480265407146196688424044163404923967`100., mmv[{4, 0, 0}, {6, 2, 4}, {3, 3, 3}] -> 7.844657202321211763726517811739868143408171028338023511245697261027642566777489700730500528631775836`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {3, 3, 3}] -> -9.551858905550250617102496011408283582251813420857717321214807864440099797873744041524306083409713103`100., mmv[{4, 0, 2}, {6, 2, 4}, {3, 3, 3}] -> -19.20495876909316973873119319002955420607173055948623042317398135403389394257976986624224426248499714`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {3, 3, 4}] -> -4.843984796187977725694735331867649969625341714466356199758046893005078774914066029211517913928450724`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {3, 3, 4}] -> 2.098798346590934263593092875782468017883093578796163436811968872681684308103351885083928160856910169`100., mmv[{0, 0, 2}, {6, 2, 4}, {3, 3, 4}] -> 0.02796353403983187047107110051967765708790561851548374205383419962593281863741117188271035158372858439`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {3, 3, 4}] -> 3.267870305134528916952747434642023584537533701406705088833078810159086574492798801062338456971117757`100., mmv[{1, 0, 1}, {6, 2, 4}, {3, 3, 4}] -> 1.979483558869885989535532539957525768904004961643364605511537677642249966428732772683889145214602761`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {3, 3, 4}] -> -1.486402754384053497299826790788269864104049540937712785483257477054152540080522377527029297361414538`100., mmv[{2, 0, 0}, {6, 2, 4}, {3, 3, 4}] -> 2.814747467521418508368713920474864206601763213835453399041465564560976666737364878683435491317586756`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {3, 3, 4}] -> -2.392583238284852602257448926490023043676661576976584589673571904084337022207107131756588952301450162`100., mmv[{2, 0, 2}, {6, 2, 4}, {3, 3, 4}] -> -3.205678881629137650828160875059791343545950365860532063488099313413781813447572429412015376898021673`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {3, 3, 4}] -> -3.092345985602129414724798129362430877291596944695372381573769136551316768673325012600671401952224474`100., mmv[{3, 0, 1}, {6, 2, 4}, {3, 3, 4}] -> -3.393003805310528386835966480101840267703680721530330774991731876564216441487342341938508350526785983`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {3, 3, 4}] -> 5.890636662695802313262774989447655551911047723908635187681262901738800306602268635549165762395415416`100., mmv[{4, 0, 0}, {6, 2, 4}, {3, 3, 4}] -> -4.620921511973244906958275668452176566533597894305251175410861122023889645478927701102657499534569406`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {3, 3, 4}] -> 6.041257680308035250023692190482138694319383785629857554691343559653638046791381744959688352095291179`100., mmv[{4, 0, 2}, {6, 2, 4}, {3, 3, 4}] -> 11.96280891304835005063711453679422194415390005654522087687334480542644601796236351095803035294035776`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {3, 4, 2}] -> 46.99993205035718143359543881879822994911375030398196707322739898451737864414391077432645124204543241`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {3, 4, 2}] -> -28.22418906100733051619757062140867077597309240284914430938328713092075921750150477092326547549503273`100., mmv[{0, 0, 2}, {6, 2, 4}, {3, 4, 2}] -> -25.41474577483372058295690240053573408908492936974204988613805469018746117567531428584614747054168728`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {3, 4, 2}] -> -24.42712574522421182180150362003764535139088099828627457718635149718311944502652758631122209997332218`100., mmv[{1, 0, 1}, {6, 2, 4}, {3, 4, 2}] -> -16.43171553799329417865508143274504523944414452646665302413579724033787414806858133114414514718215325`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {3, 4, 2}] -> 16.70511804625494679650133766031971790849422396993285002754839425178584781293727874112101763988730044`100., mmv[{2, 0, 0}, {6, 2, 4}, {3, 4, 2}] -> -17.73971873892419093547288315649383475449254733086779459469130256537695577863935605199894290563597149`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {3, 4, 2}] -> 13.58716665442274785058324691543564535992489161792117647334706300451120951136436168380405101412925926`100., mmv[{2, 0, 2}, {6, 2, 4}, {3, 4, 2}] -> 15.17964259626136631312317266075737122085292824307507093403460277381182610055653055511136916044911491`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {3, 4, 2}] -> 18.80454960043988279648075055402939226805393539324895717349938742789098111088176654963871595093524047`100., mmv[{3, 0, 1}, {6, 2, 4}, {3, 4, 2}] -> 16.53554005242637278024894887163482659907907088556166060785322096125467021359848910266396387067733664`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {3, 4, 2}] -> -20.52274959456193196501170267940367190697674210310706476552691472471943379913665072959407505627912289`100., mmv[{4, 0, 0}, {6, 2, 4}, {3, 4, 2}] -> 28.04588530339867665125431094494170799294508608464278767103512537700484098317990197705095864305234412`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {3, 4, 2}] -> -27.92748078329152778087662594815280446515072149641913841657290246524170600216325538679206224201197528`100., mmv[{4, 0, 2}, {6, 2, 4}, {3, 4, 2}] -> -38.74808620665770842902837119341004226788682087064685383114474224545426659679605285559408562181029954`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {3, 4, 3}] -> -1.595846824195541567279724579364728957395108897103289593105295559151834046563954541462337392470349489`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {3, 4, 3}] -> -6.409469767666578979246834484540631841215850627404813811577657729079443478369752602651116375401683303`100., mmv[{0, 0, 2}, {6, 2, 4}, {3, 4, 3}] -> -14.4189052118341779239737387282698551286792015358375366458222704157880997372293032098546022231241947`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {3, 4, 3}] -> 6.063596899170803394899569989937350618155600414061594758349921811548462891620571619536039617974073896`100., mmv[{1, 0, 1}, {6, 2, 4}, {3, 4, 3}] -> 0.1020072255617682831056326920776000153995545113807580287971167549079381807901466379016085774387299946`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {3, 4, 3}] -> 5.697991777277337217200037530478334065600929552088943434592644596896530207312436848366265613174763428`100., mmv[{2, 0, 0}, {6, 2, 4}, {3, 4, 3}] -> 8.770578749750488723048448590390315496506981569877139495081482424367278181438797080258702594632313717`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {3, 4, 3}] -> -4.001922748774242558921651979163834764784777428703549047542085551336241141844806711772803311266863916`100., mmv[{2, 0, 2}, {6, 2, 4}, {3, 4, 3}] -> 0.2947571348861759413737434594318250186609219181379297506148639584340659446221602977915852546343204673`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {3, 4, 3}] -> -12.94569766858139284705620039698049275572174109420189484333848491401310270855653658950600209892602678`100., mmv[{3, 0, 1}, {6, 2, 4}, {3, 4, 3}] -> -8.722296579774084202185568332213616689596188212110629766935094070238136602524553462820641434183838935`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {3, 4, 3}] -> 5.601081623084851860245200246054406395359200880965787092024756979134458435651580165959475319314448524`100., mmv[{4, 0, 0}, {6, 2, 4}, {3, 4, 3}] -> -22.26356241415538968770025654000972327208737256417556015706796767681574230400679291058510275175597053`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {3, 4, 3}] -> 18.39574463315355296714749597943101436301234065010015077517357793151668565888667773799635312394506852`100., mmv[{4, 0, 2}, {6, 2, 4}, {3, 4, 3}] -> 17.60911194489762817145146861066482524867662166238294083006868579488205989601581532477990687001464765`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {3, 4, 4}] -> -29.17451651199444995517627203247719332879186373329750464519925952012213413480654366768906208658817672`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {3, 4, 4}] -> 23.56948671421868481905700659505611439106576774742308809516107329108752330244636893580198463944671719`100., mmv[{0, 0, 2}, {6, 2, 4}, {3, 4, 4}] -> 28.01792176935884478078323984442203033585718046612730392898129117737890816454249080516824829146861554`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {3, 4, 4}] -> 12.58394898352611466125034089372706155237555867452759949857864532168197694349586627826349408176664513`100., mmv[{1, 0, 1}, {6, 2, 4}, {3, 4, 4}] -> 12.05634090997332671910034122923936845163100374617070845127693775335224603164334500912200292121094044`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {3, 4, 4}] -> -16.9865238484134439648931523622691782174984926717675899506281535311287772170835384698754930774529888`100., mmv[{2, 0, 0}, {6, 2, 4}, {3, 4, 4}] -> 7.535778748074916606423437169116877797489799473502059522466469111842979075729149218675766707888903601`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {3, 4, 4}] -> -8.88784417691144962222316566936364261776199383615891907818135556780257473952320909027901547552765333`100., mmv[{2, 0, 2}, {6, 2, 4}, {3, 4, 4}] -> -14.53403985729505328464472228143404341094659696500726253120320325196317396519178362258692752873794982`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {3, 4, 4}] -> -7.123220840293597166864301101859440323712759477949946826104580499623774802692903172147393254474413008`100., mmv[{3, 0, 1}, {6, 2, 4}, {3, 4, 4}] -> -10.20736493633180558621443109220048986282691174237215637424031972888825809783960913527403185883508249`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {3, 4, 4}] -> 18.8681120801707948428265000315619339859312264549212938268930650151523704921419646529982499136987439`100., mmv[{4, 0, 0}, {6, 2, 4}, {3, 4, 4}] -> -10.60101374525280387376720387764343789544821479961751529263390472260450699987615288405252267576633725`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {3, 4, 4}] -> 17.31409946082584852457754746396233420256435541354404746992971889527283640542376083832171579313239733`100., mmv[{4, 0, 2}, {6, 2, 4}, {3, 4, 4}] -> 35.03712313730883138295832428200400800495985024743674619635405417909093262618154726336842088910507464`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {4, 2, 2}] -> 25.39827849803494062314513531187867288998397364403357927907010897446556570144689549268241740013933734`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {4, 2, 2}] -> -14.77353810275953180054728271626600724782523674780365629547689126397405534604364608599802741744869689`100., mmv[{0, 0, 2}, {6, 2, 4}, {4, 2, 2}] -> -15.11291273166069857926349568253978110732886785768459676155403300608167216622775243325386163655808668`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {4, 2, 2}] -> -15.07885545167626084975822481032938966618874149167182104663804099260700691026887764909017923458105445`100., mmv[{1, 0, 1}, {6, 2, 4}, {4, 2, 2}] -> -9.703291485230887402411165644717643460259418657763177101595910038234268106080154073200589350462835877`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {4, 2, 2}] -> 9.820155092271176742643041519825218738461089477097381038505228885869861598717488879148650848675541294`100., mmv[{2, 0, 0}, {6, 2, 4}, {4, 2, 2}] -> -12.81477268461373669511166383266971288428197630399400723706598946296365138108558155166306773854356507`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {4, 2, 2}] -> 9.749500577914436078360119320767533265664315680512676825919458814723583771115722407197849280308882503`100., mmv[{2, 0, 2}, {6, 2, 4}, {4, 2, 2}] -> 10.87511249954335167326111375014072212318621954105293843601808325219746341027465901442001146636277418`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {4, 2, 2}] -> 16.02757911153176025758974568250858426065677241164370178885416468248720522569007674966213454763065006`100., mmv[{3, 0, 1}, {6, 2, 4}, {4, 2, 2}] -> 14.3140768834412762873250252287797062055496232190163811020670389237696298737718946509676546852670644`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {4, 2, 2}] -> -17.88541519947597581134813428953561430808840493246236024776549801370323954945695621563041820713123417`100., mmv[{4, 0, 0}, {6, 2, 4}, {4, 2, 2}] -> 27.57337378759066302015203090004821025446015680373552304784888484564322120318479814189718158504748291`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {4, 2, 2}] -> -27.88719272567981614549604335876653007415273979516501671704779193787463893077764740100019117367930346`100., mmv[{4, 0, 2}, {6, 2, 4}, {4, 2, 2}] -> -38.58775057425640860966661377490549702923577318316219378440456077437148090634144656861574760694100534`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {4, 2, 3}] -> -2.677895670317314205898612760964283577449700637455357058069647401957340960415140334889258041115754122`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {4, 2, 3}] -> 3.492439631104598954072738695852278855871860986104288053914207275351652697484149466587700761024928363`100., mmv[{0, 0, 2}, {6, 2, 4}, {4, 2, 3}] -> 3.596159656490981761237955749733192610164248383934532558366370741499810149210247701296233643212550766`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {4, 2, 3}] -> 4.031388629639989553159702696308904025410645059794815698445453134475711854097168535333138488748353312`100., mmv[{1, 0, 1}, {6, 2, 4}, {4, 2, 3}] -> 3.936302945071715167664046759736392667077665758003623614485496876906077302276987557448534681379455327`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {4, 2, 3}] -> -4.838387966418836187211146533134833612961230447078639994398219461339050338391649388169621405112111322`100., mmv[{2, 0, 0}, {6, 2, 4}, {4, 2, 3}] -> 6.313180511775019645812112936774090176589404787118166619652481275519275614583527106445633737022438238`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {4, 2, 3}] -> -6.245091145562505191468407155320512694492109507464421984265293020676076600290249855497644433388660023`100., mmv[{2, 0, 2}, {6, 2, 4}, {4, 2, 3}] -> -8.302058101742086695223191320040507115398508006821523745622737515761330094086477323156851678290036492`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {4, 2, 3}] -> -10.79289053161587514865525635983305385332078892618445256407572485782271043988923288684095615319470241`100., mmv[{3, 0, 1}, {6, 2, 4}, {4, 2, 3}] -> -11.34424038140306918068609568662139794471783443037435087076311568361449811585508093191017305646352762`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {4, 2, 3}] -> 16.18234070362259326338673671535882354405752610274900580278281941634621109918014881273511543063732949`100., mmv[{4, 0, 0}, {6, 2, 4}, {4, 2, 3}] -> -21.26483182978545771312020061262162374829238220974676536235856160304169108333670520414537715251189175`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {4, 2, 3}] -> 23.85532115237363689486817406082574896084314084784175115868013191867343687747835959994428457799145677`100., mmv[{4, 0, 2}, {6, 2, 4}, {4, 2, 3}] -> 36.50166670319697554142555488445462039077676097851157670732466179348548034761626119474682121321126777`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {4, 2, 4}] -> -9.854448113299039524514565126949766547615370244826946663351564783700566951345370857086039751574478042`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {4, 2, 4}] -> 2.663587775496187487002538264050433965250825580869729471240810741287232653225351488587816945527202239`100., mmv[{0, 0, 2}, {6, 2, 4}, {4, 2, 4}] -> 1.014808579660467829478569483246666262347514761194411766502415250152922191641311935572682085242646446`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {4, 2, 4}] -> 5.551603747111293944033924310590298917737092706918502848920157427215501274353330569377642341071181647`100., mmv[{1, 0, 1}, {6, 2, 4}, {4, 2, 4}] -> 2.013564576359602109265789481311727036384827332704684778861260758305280055173684663797711439706926031`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {4, 2, 4}] -> -0.378255016578644809053162195896504363901091961047469976755687364635053483396187702654588606248167208`100., mmv[{2, 0, 0}, {6, 2, 4}, {4, 2, 4}] -> 3.898249174102089173947976106203211087543981290188407181796801245933868581351577431241617598759760131`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {4, 2, 4}] -> -1.794375970937425705664941206059375654300047780725292688791481698686778451393824477193170412548227459`100., mmv[{2, 0, 2}, {6, 2, 4}, {4, 2, 4}] -> -0.2615217797841955895482555309453612414057149228706603691868809022518155252052785121293456567556163758`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {4, 2, 4}] -> -4.497450144361792129976341105842327635990374431461997088931479886249760382845730568345687895166468678`100., mmv[{3, 0, 1}, {6, 2, 4}, {4, 2, 4}] -> -3.149501776730751586750466556831065783627244578376524686427291924091213883738730976282936288093642339`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {4, 2, 4}] -> 1.875997866204313152523124302676763399733850019913864185798078148696389877918537856289740415615753043`100., mmv[{4, 0, 0}, {6, 2, 4}, {4, 2, 4}] -> -8.308415350851534984242340361686518154974192586910263663519150059735631916807772742860613621200277871`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {4, 2, 4}] -> 8.211678809677174520632402026197651567209537085253278966946645902654589485486635627323488438431223023`100., mmv[{4, 0, 2}, {6, 2, 4}, {4, 2, 4}] -> 8.69396786210680797737824408388709840496110202596693729336895255871256492434128341816147497174900942`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {4, 3, 2}] -> -11.62574820828929276411777666870268962322682334010702497454234096466035645502617727700747428215180785`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {4, 3, 2}] -> 10.93632815214755933179369313501538151388153097107031646108817603249789361973672397255681036423383561`100., mmv[{0, 0, 2}, {6, 2, 4}, {4, 3, 2}] -> 13.02870976101580439037042548205616395301142555135110993459768894196586715637128241781548214753520254`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {4, 3, 2}] -> 6.763997887087912349960437386097971460698048650897228296141391280657432555923429821198479193329112405`100., mmv[{1, 0, 1}, {6, 2, 4}, {4, 3, 2}] -> 7.468675363954962058217378041843341959294242907007149243387191183834536276797256870152389445060993548`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {4, 3, 2}] -> -10.33170304980639414833877293923545184710239472202619907011012229171762664018025419729184076666954754`100., mmv[{2, 0, 0}, {6, 2, 4}, {4, 3, 2}] -> 6.413390489308774252550130391537503545065250816245501045359611255619662233672929073445128067977053238`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {4, 3, 2}] -> -7.875748481598303686553527999863052475730124705622141015050768376416638503131462239310940599263285787`100., mmv[{2, 0, 2}, {6, 2, 4}, {4, 3, 2}] -> -12.11218628265175224072540732936345942771525784228015454459527028682278234345417694458083679804673229`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {4, 3, 2}] -> -8.906428012550452583737109735395491710223780255730991638346167511369029550508653335409189607581285852`100., mmv[{3, 0, 1}, {6, 2, 4}, {4, 3, 2}] -> -11.60657149409011700855472433939293964914932897118215268852463543123988415601102125054849178298206448`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {4, 3, 2}] -> 19.15671538239620000341405546042798638393460789841040979236666524067373061929956637710580733301729699`100., mmv[{4, 0, 0}, {6, 2, 4}, {4, 3, 2}] -> -16.15566020637776969968219490339007394241206882781720147891919084029572578023276757001480348801867638`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {4, 3, 2}] -> 21.98773790530580110603075856251454477049616973179050883713025608788657640489768712239631721386879335`100., mmv[{4, 0, 2}, {6, 2, 4}, {4, 3, 2}] -> 38.38587032435842764491817146929376265862014063001985782277000285840318911080302175405511131016904612`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {4, 3, 3}] -> -13.50434577924680634308204312474303346805141881732198897577910690900421001718924082345718594911320969`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {4, 3, 3}] -> 2.744648859781486225809246497903621383542334208599190810000851922510148754319597305968435200885957102`100., mmv[{0, 0, 2}, {6, 2, 4}, {4, 3, 3}] -> -1.294270773778701529683813525080719698257843712785134214142719128534116618629934076365687493687743961`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {4, 3, 3}] -> 6.238325995651037303114341079753317818213459284810113701766102997569907072129041587530063133342193679`100., mmv[{1, 0, 1}, {6, 2, 4}, {4, 3, 3}] -> 1.035273532981751067875137567887083411459303077171642529731540157968033375079326110903781796403088435`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {4, 3, 3}] -> 1.078207104895240759091534841802331799226077441047934556909858456319515808378252971284174415716112121`100., mmv[{2, 0, 0}, {6, 2, 4}, {4, 3, 3}] -> 1.80746885621125938628247895312244968929194136164359486619111072082423611693532744269616572373845834`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {4, 3, 3}] -> 1.481173372799454459730458498059853803390089811710056057888538010962553896222925397911510189305210108`100., mmv[{2, 0, 2}, {6, 2, 4}, {4, 3, 3}] -> 3.580001368064102736714104938696104855667764355302023458299708722173104933087968605285988198898978712`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {4, 3, 3}] -> 1.994764944692845499964282018056899302253032338846367128369327624714841905697761204231159118619701608`100., mmv[{3, 0, 1}, {6, 2, 4}, {4, 3, 3}] -> 5.274976988893717896112020052938705154178761111916835409962786171453547894792087012637606498148529937`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {4, 3, 3}] -> -9.24390769611352578395947859835731685267083393351038093257513124501168348906052141614094193459296901`100., mmv[{4, 0, 0}, {6, 2, 4}, {4, 3, 3}] -> 8.068926321499837350125528838468207110656199584261320268899242270751447814953903979178732229798554695`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {4, 3, 3}] -> -13.54685906470109853414453563854350608916752153700075797575854783502802125595772954179117224990288306`100., mmv[{4, 0, 2}, {6, 2, 4}, {4, 3, 3}] -> -23.82656316776758421281981478665383119361381281009573228348230241656170441151254358395767651823207641`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {4, 3, 4}] -> 13.73149369296748530352092599271573447229088314792556295681897321628781205328965403723141508938622567`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {4, 3, 4}] -> -7.155809540088655534083717804374366471080353969359782819129563473987004246745970309922050326848406635`100., mmv[{0, 0, 2}, {6, 2, 4}, {4, 3, 4}] -> -5.70022719202781732082868617105516965573131626254754452289590208429838754492750965396044273660735196`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {4, 3, 4}] -> -7.756587287441102676479134119595707094899169069729105207859918581764449808443412723181991223995377891`100., mmv[{1, 0, 1}, {6, 2, 4}, {4, 3, 4}] -> -5.268823307390551168065330812539575507700925823619503452327996476307310425354076095035847791210956719`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {4, 3, 4}] -> 5.756841593288361874103568584895122560708743177237489887161230503158701251472205829192484296558689436`100., mmv[{2, 0, 0}, {6, 2, 4}, {4, 3, 4}] -> -5.633663832523698119571198130388274122020375402863882664490865699473378545965856861095762070994209948`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {4, 3, 4}] -> 4.933633327220238357480384526866834831138758169805903488808561438686493995541487744842846922751667293`100., mmv[{2, 0, 2}, {6, 2, 4}, {4, 3, 4}] -> 6.750483502142914431996058972827775660307200223646196125990108470196327171746128695394033272083694834`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {4, 3, 4}] -> 6.005221711201795127569904841343091532944279742963683151453603908170309525127701045794393250221757518`100., mmv[{3, 0, 1}, {6, 2, 4}, {4, 3, 4}] -> 6.669441501432816001753122258283639226220346117467092756326693867388905349799015111357033594994808172`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {4, 3, 4}] -> -10.67842676216579574519554802931490900974408843460217460057679546646836382464365469602073289901689364`100., mmv[{4, 0, 0}, {6, 2, 4}, {4, 3, 4}] -> 9.389907965623279101629177162603761153285223516562649071348343621962406035846266310921279616607185595`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {4, 3, 4}] -> -12.4434518236411652132936351603993523541403689355351462614443963242556758939052293068651898573228753`100., mmv[{4, 0, 2}, {6, 2, 4}, {4, 3, 4}] -> -22.0348101570096142181408214337611589477309197795773999767922532414325217641756270953338055070965758`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {4, 4, 2}] -> -13.77253028974564785902735864317598326675715030392655430452776800980520924642071821567494311798752949`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {4, 4, 2}] -> 3.837209950611972468753589581250625733943705776733339834388715231476161726306922113441217053214861282`100., mmv[{0, 0, 2}, {6, 2, 4}, {4, 4, 2}] -> 2.084202970644894188893070200483617154317442306333486826956344064115805009856470015438379489022884132`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {4, 4, 2}] -> 8.314857564588348499797787424231418205490692840774592750496649711949574354345447827891700041251942045`100., mmv[{1, 0, 1}, {6, 2, 4}, {4, 4, 2}] -> 2.234616121275925344193787602874301500965175750756027858208718854399731829282897203048199905401842329`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {4, 4, 2}] -> 0.5115479575352174056957314194102331086413052449288180316048934058477650414627653181431899179940062507`100., mmv[{2, 0, 0}, {6, 2, 4}, {4, 4, 2}] -> 6.401382195304962442561533441132209339216725487748506191706378207343989147412652478217939670566511834`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {4, 4, 2}] -> -1.873752096316132391806591320904480789934190974890535810868690438306945267984260167886908681045596717`100., mmv[{2, 0, 2}, {6, 2, 4}, {4, 4, 2}] -> 1.237073783108400567464293579222737304529038301227216108577187034625318933179517930160825331683958114`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {4, 4, 2}] -> -7.12115109898130767385263594711309255043299215591271015050799717111817567518142341425294494004936421`100., mmv[{3, 0, 1}, {6, 2, 4}, {4, 4, 2}] -> -2.707505389351159278770300889386766556400294247834228413542403492529745717760873400419162902284999917`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {4, 4, 2}] -> -1.271300182920224192065921170892372075846202965948049544601167226970491069842610161475389125886062821`100., mmv[{4, 0, 0}, {6, 2, 4}, {4, 4, 2}] -> -11.41771358121289332046983599665813631204808797591832156892969400534749542295203057188237809702880652`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {4, 4, 2}] -> 5.899454820374015039465284796251985303656570063374507879917535849988062525879960278603873959810510109`100., mmv[{4, 0, 2}, {6, 2, 4}, {4, 4, 2}] -> 0.2018802498979809647484423056117343706156325531423359616345579159682917955384248145606362967719592121`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {4, 4, 3}] -> 16.18224144956412054898065588570731704550111945477734603384875431096155097760438115834644399022896381`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {4, 4, 3}] -> -6.237088490886085179881985193755900239414195194703478863915059197861801451803746772556135961910885465`100., mmv[{0, 0, 2}, {6, 2, 4}, {4, 4, 3}] -> -2.301888882712280231554142224652472911906404671149398344223651612965693530580313624930546149524806804`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {4, 4, 3}] -> -10.26971462529102685627404377606222184362410434460492940021155613204561892622621012286320162209054699`100., mmv[{1, 0, 1}, {6, 2, 4}, {4, 4, 3}] -> -4.971576478053466235539184327623476078536968835175266144217037034874110677356313668352316477782543762`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {4, 4, 3}] -> 3.760180861523595428119611691332501813735153006030705437488361005019534530013396416885446989395999202`100., mmv[{2, 0, 0}, {6, 2, 4}, {4, 4, 3}] -> -8.120649367986279032094591889896539865881346148761761485843591996343511731518854549141799460760896578`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {4, 4, 3}] -> 4.763917772763050731737948657260658891102019695754365926376755009713522704067324457586134244083449915`100., mmv[{2, 0, 2}, {6, 2, 4}, {4, 4, 3}] -> 4.72205673367798395850908638134440225973074365151950028732302879358822516099850871787086347939105778`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {4, 4, 3}] -> 8.798125586923029648690974341776154551067756587338085435706397233107868534191471682609797034575000799`100., mmv[{3, 0, 1}, {6, 2, 4}, {4, 4, 3}] -> 6.069263392509351284574075633682692790539073318457515460800329512160950221062993919272566558314997683`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {4, 4, 3}] -> -6.938433007509067479427258117001506691386692169238624870207688171334527610119627396594173496044360475`100., mmv[{4, 0, 0}, {6, 2, 4}, {4, 4, 3}] -> 13.19590550828562036299467177415341663763618262548544509345931933229024326838280122496664492271333706`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {4, 4, 3}] -> -10.30846208767253836072363842228224287167561931084099318292158408364541562152063005815311232808857371`100., mmv[{4, 0, 2}, {6, 2, 4}, {4, 4, 3}] -> -12.67510353542939132860574009780078919716294816841584442384235937692377593610371761078914469497919136`100.*I, mmv[{0, 0, 0}, {6, 2, 4}, {4, 4, 4}] -> -3.877045579668445779006360865765967924675512903098616293467408432587245101944283180145375337811747628`100.*I, mmv[{0, 0, 1}, {6, 2, 4}, {4, 4, 4}] -> 4.492221764592468047081179540323932505829528388490053347888752732699771593520618821334233381321204396`100., mmv[{0, 0, 2}, {6, 2, 4}, {4, 4, 4}] -> 4.685418612367349491350116687808503393383801501353132756393486834145465353286197718387760651364705514`100.*I, mmv[{1, 0, 0}, {6, 2, 4}, {4, 4, 4}] -> 2.204983540329808732445209809005408177162076362810602358939761154548948534090082153804348882924196244`100., mmv[{1, 0, 1}, {6, 2, 4}, {4, 4, 4}] -> 3.255258731030949058799541331227848471316098490914818673466735718002030370180391431238136351504030688`100.*I, mmv[{1, 0, 2}, {6, 2, 4}, {4, 4, 4}] -> -5.378586576709717065050406388998618196807651216190019910405543138523647768076018126537895690310522228`100., mmv[{2, 0, 0}, {6, 2, 4}, {4, 4, 4}] -> 1.735414658421608945623222024185063034476394112675475482694064453539509964614279429854144472234449817`100.*I, mmv[{2, 0, 1}, {6, 2, 4}, {4, 4, 4}] -> -3.139257356282812651815443320807459176838710389080610800017079739999715544147663267649676510203439833`100., mmv[{2, 0, 2}, {6, 2, 4}, {4, 4, 4}] -> -6.488961722358718842447803441882414418901485300775535756803227567944511646540850183264687615328078458`100.*I, mmv[{3, 0, 0}, {6, 2, 4}, {4, 4, 4}] -> -1.507771566840002997593563735500763896953905311501686062522124021920549142281970477448705355055288841`100., mmv[{3, 0, 1}, {6, 2, 4}, {4, 4, 4}] -> -3.519939724702064415002655701452573442593101539090568069899401943297691466060284135074097306901165833`100.*I, mmv[{3, 0, 2}, {6, 2, 4}, {4, 4, 4}] -> 8.802428895961482592672423726638145610010238414688310414778717317771973946725116839730992483401140599`100., mmv[{4, 0, 0}, {6, 2, 4}, {4, 4, 4}] -> -1.081492614771744117386836800917242998311030929652385407829193562226774119038493568060665995406907724`100.*I, mmv[{4, 0, 1}, {6, 2, 4}, {4, 4, 4}] -> 4.231773013963990692661233134201700786930831850281867294497750421601086408418593679541701418891652278`100., mmv[{4, 0, 2}, {6, 2, 4}, {4, 4, 4}] -> 13.34084229490280624076257734987406054276981775361046268342330068271995683983434367717233053534756638`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {2, 2, 2}] -> 93.30519073551068437648832571026272413200386548709546883563713688319603559290762075303064950736019678`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {2, 2, 2}] -> -38.58743242560984037165706642873420433284037238141474471309845984098006918380938046078168329655333326`100., mmv[{0, 2, 0}, {6, 4, 2}, {2, 2, 2}] -> -18.08365664152209216527672663261980015048662947304081385215862826880016381545672175963663826274841431`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {2, 2, 2}] -> -41.99849356979190351654648462468820065931026763834075139883147493537224706265102448956670131096045991`100., mmv[{1, 1, 0}, {6, 4, 2}, {2, 2, 2}] -> -19.41491931764893006583871591425873449335169872221514391427804302539363904652075065649918285122202939`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {2, 2, 2}] -> 10.25512393574333176693294425963115207007012529577708917997172503828606840460166851800368790472352468`100., mmv[{2, 0, 0}, {6, 4, 2}, {2, 2, 2}] -> -22.0974630189401053384262418748141088100689134783127151071988314958573146272073637204878949217056104`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {2, 2, 2}] -> 11.23001659025518717726044844957989613615215574224043763310200505122889059301339303546757030973023084`100., mmv[{2, 2, 0}, {6, 4, 2}, {2, 2, 2}] -> 6.416158826154256772453689599935539404023864443563986948404420761820743715573466102498439147017272248`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {2, 2, 2}] -> 13.70919555890524590077566721741958989465883234029395636010816563550706327194009551091840962107670025`100., mmv[{3, 1, 0}, {6, 4, 2}, {2, 2, 2}] -> 7.534913842342680483922133237300781945399276771687777304437461971929244603838527023182235460368378279`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {2, 2, 2}] -> -4.490323782889419943165294356207640814553722112538689994940112375210831421231891797976395249312673323`100., mmv[{4, 0, 0}, {6, 4, 2}, {2, 2, 2}] -> 10.02659185445762067019310431790398620841814588870295252160650975664719616353700764847815357223804322`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {2, 2, 2}] -> -5.809735842010706919602651404329375597684360283413792740313336968369801915166879700311695570263744177`100., mmv[{4, 2, 0}, {6, 4, 2}, {2, 2, 2}] -> -3.394808952804666934546802715961406538363406799709225376838041999929384576543801675737803118603303594`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {2, 2, 3}] -> 82.3443458958058023531237757791323526975195470120966766858724434391086882028309547432886814561430573`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {2, 2, 3}] -> -33.89145981898646796885144176394131517207018868600110516681963662685148111910782840390615787406560138`100., mmv[{0, 2, 0}, {6, 4, 2}, {2, 2, 3}] -> -15.40023645182352314135605622138306238960386792318227622494397358916163110636382657496239352765558266`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {2, 2, 3}] -> -37.04483543766778406203689042430781729336214007299930181948547587428938725375820786405878755627707046`100., mmv[{1, 1, 0}, {6, 4, 2}, {2, 2, 3}] -> -17.0179001596720101834268248050193549156110278611358438339610310923822279147845430798776258037150974`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {2, 2, 3}] -> 8.598888091241660044749149913153180488660435872886670145204575551693411543440360547084059604726429254`100., mmv[{2, 0, 0}, {6, 4, 2}, {2, 2, 3}] -> -19.34905273616536938281750291489781053895221215367582079779013023200219471993069177992807617688402308`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {2, 2, 3}] -> 9.687525336675697623022873382245021822292646771235414181270350922643824133735883900630563146352482421`100., mmv[{2, 2, 0}, {6, 4, 2}, {2, 2, 3}] -> 4.934098184040477728682958881618698717430153607018591678608366940011126086549700657978724914859153804`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {2, 2, 3}] -> 11.93090588256806271328939095753703794600037375551324323990928841410031076796498989797206980924809866`100., mmv[{3, 1, 0}, {6, 4, 2}, {2, 2, 3}] -> 6.250479033666253662848094034719003572307999937942812115955179803817261819287249732407376060512683157`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {2, 2, 3}] -> -2.535909636730444343134426676386521705939707249971867432631685955865672045228949535911100128744649973`100., mmv[{4, 0, 0}, {6, 4, 2}, {2, 2, 3}] -> 8.637320935220245642715059631494047536273861511611920599455957894994998907995149964994844425873464402`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {2, 2, 3}] -> -4.258325023643818420528089211759053511166134895082084815733988735486502999999279784104127253653607258`100., mmv[{4, 2, 0}, {6, 4, 2}, {2, 2, 3}] -> 0.251640019328562868480887983960747943859258479745198808512307034009045529087190111750804546257257568`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {2, 2, 4}] -> -175.6495366313164867296121014893950768295234124991921455215095803223047237957385754963193309635032541`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {2, 2, 4}] -> 72.47889224459630834050850819267551950491056106741584987991809646783155030291720886468784117061893464`100., mmv[{0, 2, 0}, {6, 4, 2}, {2, 2, 4}] -> 33.48389309334561530663278285400286254009049739622309007710260185796179492182054833459903179040399697`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {2, 2, 4}] -> 79.04332900745968757858337504899601795267240771134005321831695080966163431640923235362548886723753037`100., mmv[{1, 1, 0}, {6, 4, 2}, {2, 2, 4}] -> 36.4328194773209402492655407192780894089627265833509877482390741177758669613052937363768086549371268`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {2, 2, 4}] -> -18.85401202698499181168209417278433255873056116866375932517630058997947994804202906508774750944995394`100., mmv[{2, 0, 0}, {6, 4, 2}, {2, 2, 4}] -> 41.44651575510547472124374478971191934902112563198853590498896172785950934713805550041597109858963348`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {2, 2, 4}] -> -20.91754192693088480028332183182491795844480251347585181437235597387271472674927693609813345608271326`100., mmv[{2, 2, 0}, {6, 4, 2}, {2, 2, 4}] -> -11.35025701019473450113664848155423812145401805058257862701278770183186980212316676047716406187642605`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {2, 2, 4}] -> -25.64010144147330861406505817495662784065920609580719960001745404960737403990508540889047943032479891`100., mmv[{3, 1, 0}, {6, 4, 2}, {2, 2, 4}] -> -13.78539287600893414677022727201978551770727670963058942039264177574650642312577675558961152088106144`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {2, 2, 4}] -> 7.026233419619864286299721032594162520493429362510557427571798331076503466460841333887495378057323296`100., mmv[{4, 0, 0}, {6, 4, 2}, {2, 2, 4}] -> -18.66391278967786631290816394939803374469200740031487312106246765164219507153215761347299799811150762`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {2, 2, 4}] -> 10.06806086565452534013074061608842910885049517849587755604732570385630491516615948441582282391735143`100., mmv[{4, 2, 0}, {6, 4, 2}, {2, 2, 4}] -> 3.143168933476104066065914732000658594504148319964026568325734965920339047456611563986998572346046026`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {2, 3, 2}] -> -20.34233681676449696439686503725668721524356547575335351728410079437311481196838233644830751870441561`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {2, 3, 2}] -> 5.866108702675369243738274562168288903325675077521303372627088264673022252397973475423703720961810836`100., mmv[{0, 2, 0}, {6, 4, 2}, {2, 3, 2}] -> 4.721522140346384593075906416365870469047722741440113413022013823627880820646989847546376848705879494`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {2, 3, 2}] -> 12.95433305390766374339757308106035175531667952267938931398982564349903529100882891510109719061840954`100., mmv[{1, 1, 0}, {6, 4, 2}, {2, 3, 2}] -> 6.108959725417589974420882127738788800321049752212460219135136206756241603714344609456889628735738866`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {2, 3, 2}] -> -7.162380783498698719499665573697186839859286777747820036610393305059601898869982039071961102777799014`100., mmv[{2, 0, 0}, {6, 4, 2}, {2, 3, 2}] -> 9.840912850498167784810097023360563605727624507435349319506718527863050330554279818750470893709582059`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {2, 3, 2}] -> -7.482790725457850984683062112959871926345699467221920343926838792682569584495523183273113810292851353`100., mmv[{2, 2, 0}, {6, 4, 2}, {2, 3, 2}] -> -12.58752652802866220376005203389785410409454873927903369802533448545011773143973085191899635429446315`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {2, 3, 2}] -> -9.432577092246670221351426576418351671007271508309655856463314104382195347556440290031606347288805952`100., mmv[{3, 1, 0}, {6, 4, 2}, {2, 3, 2}] -> -11.41884137498203298320772123265786451989240945673822876558954532242285045591496903795434336107843868`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {2, 3, 2}] -> 25.22437458451294499812506640915285319199453504541672228942742151649221219988513843728081442865426341`100., mmv[{4, 0, 0}, {6, 4, 2}, {2, 3, 2}] -> -12.10585566398280722800408796965429853804681515413290676267352688573766150791597350877799776956244988`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {2, 3, 2}] -> 21.78282593292567927984732588790891290489367456758811787101928193376218033055849654728309053362421014`100., mmv[{4, 2, 0}, {6, 4, 2}, {2, 3, 2}] -> 58.22486386313291429455575155752889567226862487439870772584940800459903436879573916830136223167189642`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {2, 3, 3}] -> -19.12458207527313284311060349371556239904664902991657525954153309616540116050775088063486047459906431`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {2, 3, 3}] -> -3.912052514034299382234759354396039858027632051316481089396100317607814712325602744544979951131393315`100., mmv[{0, 2, 0}, {6, 4, 2}, {2, 3, 3}] -> -15.70972223022456664297080837772739424856828335283690965838791730471891883360207399405855077851306375`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {2, 3, 3}] -> 11.9375342590764685265022441468513062935907655844617454313148890164439269471529381325238850582603382`100., mmv[{1, 1, 0}, {6, 4, 2}, {2, 3, 3}] -> -1.952657010274384261761783022367865483725594314246571374573767160556658677410703615962624779000423589`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {2, 3, 3}] -> 12.0355277834883649562963568970498823022938385062268255247873181510451996535289824382744886619955691`100., mmv[{2, 0, 0}, {6, 4, 2}, {2, 3, 3}] -> 6.635415324557289329852090147022867704152299013602543765841916333563286965339454874850721308269676635`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {2, 3, 3}] -> 3.926976932965910995127592651734272773303432927612402162194076004750455005358007274162902955247113258`100., mmv[{2, 2, 0}, {6, 4, 2}, {2, 3, 3}] -> 15.81715554465970631765821993831201715945742192019641618991662136619939631963678990216401365261556501`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {2, 3, 3}] -> -2.509026817460519739140248488165814335426445102862243027102420766242827440523161830722061491199248585`100., mmv[{3, 1, 0}, {6, 4, 2}, {2, 3, 3}] -> 8.699359728004964645281028404038870339538704346958275198413897498468445713928097895531249842552776024`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {2, 3, 3}] -> -27.92141520514591877857338356733397929487205631272453203564888904041770729352097292816431487494681382`100., mmv[{4, 0, 0}, {6, 4, 2}, {2, 3, 3}] -> 2.453718854453201134165012119099240171754681581111864661523939514796371271630423037140788907549621143`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {2, 3, 3}] -> -19.49297344614583362540563015892371329997522755536647349217458475889539025299919644595088240984008687`100., mmv[{4, 2, 0}, {6, 4, 2}, {2, 3, 3}] -> -59.29294591265735524066575646419297574718198597660957667713418862333076719280605340660490449392622252`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {2, 3, 4}] -> 39.46691889203762980750746853097224961429021450566992877682563389053851597247613321708316799330347992`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {2, 3, 4}] -> -1.954056188641069861503515207772249045298043026204822283230987947065207540072370730878723769830417521`100., mmv[{0, 2, 0}, {6, 4, 2}, {2, 3, 4}] -> 10.98820008987818204989490196136152377952056061139679624536590348109103801295508414651217392980718426`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {2, 3, 4}] -> -24.89186731298413226989981722791165804890744510714113474530471465994296223816176704762498224887874774`100., mmv[{1, 1, 0}, {6, 4, 2}, {2, 3, 4}] -> -4.156302715143205712659099105370923316595455437965888844561369046199582926303640993494264849735315277`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {2, 3, 4}] -> -4.873146999989666236796691323352695462434551728479005488176924845985597754659000399202527559217770086`100., mmv[{2, 0, 0}, {6, 4, 2}, {2, 3, 4}] -> -16.47632817505545711466218717038343130987992352103789308534863486142633729589373469360119220197925869`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {2, 3, 4}] -> 3.555813792491939989555469461225599153042266539609518181732762787932114579137515909110210855045738094`100., mmv[{2, 2, 0}, {6, 4, 2}, {2, 3, 4}] -> -3.229629016631044113898167904414163055362873180917382491891286880749278588197059050245017298321101866`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {2, 3, 4}] -> 11.94160390970718996049167506458416600643371661117189888356573487062502278807960212075366783848805454`100., mmv[{3, 1, 0}, {6, 4, 2}, {2, 3, 4}] -> 2.719481646977068337926692828618994180353705109779953567175647823954404741986871142423093518525662656`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {2, 3, 4}] -> 2.697040620632973780448317158181126102877521267307809746221467523925495093635834490883500446292550412`100., mmv[{4, 0, 0}, {6, 4, 2}, {2, 3, 4}] -> 9.652136809529606093839075850555058366292133573021042101149587370941290236285550471637208862012828737`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {2, 3, 4}] -> -2.289852486779845654441695728985199604918447012221644378844697174866790077559300101332208123784123272`100., mmv[{4, 2, 0}, {6, 4, 2}, {2, 3, 4}] -> 1.068082049524440946110004906664080074913361102210868951284780618731732824010314238303542262254326101`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {2, 4, 2}] -> -45.31448684397424565831838835942676369371963923580147948586733886574416684231460409921289290870989143`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {2, 4, 2}] -> 20.02349999707956941023055126593522620928905506948929465079104109808757294453495429122186588767857918`100., mmv[{0, 2, 0}, {6, 4, 2}, {2, 4, 2}] -> 6.826194618229594520726243913129314186293897935997495371775923729211309881188097347646882825189731275`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {2, 4, 2}] -> 17.54366137448607508404085066666625318296247182992221949807492820562306742034339406774235930928008315`100., mmv[{1, 1, 0}, {6, 4, 2}, {2, 4, 2}] -> 7.397591416284687885766939894457612216808306418877325834628514227437719463438250744113522007275630627`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {2, 4, 2}] -> 0.4184955563873856998391052238116574661630528436112757572017427251666565556768022146112761256769618289`100., mmv[{2, 0, 0}, {6, 4, 2}, {2, 4, 2}] -> 7.061503096181827158853963345762673065747934280328812540861371366168717980486131150322982004661701349`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {2, 4, 2}] -> -0.823993670362735785015832224807251670603018070367512876043569988062826595410394585015053929699973208`100., mmv[{2, 2, 0}, {6, 4, 2}, {2, 4, 2}] -> 8.048251752911116681504766044400602801747306093749990992538463882393378839737901559211037648542275013`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {2, 4, 2}] -> -1.618085344756080238523654378919896694216229523930132777605308270855228654962672974352089159388478269`100., mmv[{3, 1, 0}, {6, 4, 2}, {2, 4, 2}] -> 5.494183999730427751673953281022413467382240463626269902661073173532934575886245532109076783938134179`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {2, 4, 2}] -> -21.79375275754448336662199479995894062979968249645379360114942476773727943879829405329534946728272767`100., mmv[{4, 0, 0}, {6, 4, 2}, {2, 4, 2}] -> 3.654425449049055091267501979881927411520849791237505857547994300801800747906412076609985687170087155`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {2, 4, 2}] -> -16.97792993551850976015702339308220851970955888840787990102000212110768362143247300650074662040599601`100., mmv[{4, 2, 0}, {6, 4, 2}, {2, 4, 2}] -> -55.43895314859354225162200418355149844431949228310530312844732767323462090089779060926812352827238336`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {2, 4, 3}] -> -39.65959324360309207675560218007158680264930662477657727134397859803074720751982614288782921954556509`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {2, 4, 3}] -> 25.41006953742509870624813147478185679825780176902696244390454061932926837749860159512101133017047612`100., mmv[{0, 2, 0}, {6, 4, 2}, {2, 4, 3}] -> 22.94609110841239669715736839796370516067757627808042653388364699574565645958616931434025682817935943`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {2, 4, 3}] -> 16.66492696030168978363217074157212101688542365378297366538498333552732824504130587193775211977462925`100., mmv[{1, 1, 0}, {6, 4, 2}, {2, 4, 3}] -> 13.76709706753016678414940418505151298142796415132161204024642086233538971724860704661843039836872809`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {2, 4, 3}] -> -16.40580935428790436108052614420942448384406367182913251288968770426643830946599459934164097167698181`100., mmv[{2, 0, 0}, {6, 4, 2}, {2, 4, 3}] -> 9.536797740287623347445972432910074735604782352060508942693330935910925344824157090291884875304758185`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {2, 4, 3}] -> -11.14294664044991751633602192957453682098005298334682075415436053247034585270689345570361819369348496`100., mmv[{2, 2, 0}, {6, 4, 2}, {2, 4, 3}] -> -18.03899747037381865837684089959430842465667119466688931340536940745105805619758775205199267784236386`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {2, 4, 3}] -> -8.215484617234245455591016197874281192630826715634179934688281223341271696412908068646119756386506414`100., mmv[{3, 1, 0}, {6, 4, 2}, {2, 4, 3}] -> -13.47598183435511380004181940389803515233158463384035053523339274973772162729154043496556288527565924`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {2, 4, 3}] -> 27.94683255925215004984084749500176591270465865944676848408432623708327798371214225973312090020115758`100., mmv[{4, 0, 0}, {6, 4, 2}, {2, 4, 3}] -> -10.63357744180516115151236037498735776140749336768851840237849998822124644586014272669826350631921647`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {2, 4, 3}] -> 22.36599352933797439602982178334109175375092754720054906316273379169017910633002355768975868104393873`100., mmv[{4, 2, 0}, {6, 4, 2}, {2, 4, 3}] -> 55.40232539124959708705281450204583311470105593429510712358352709832947168265793516994711197094902078`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {2, 4, 4}] -> 84.97408008757733773507399053949835049636894586057805675721131746377491404983443024210072212825545652`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {2, 4, 4}] -> -45.4335695345046681164786827407170830075468568385162570946955817174168413220335558863428772178490553`100., mmv[{0, 2, 0}, {6, 4, 2}, {2, 4, 4}] -> -29.7722857266419912178836123110930193469714742140779219056595707249569663407742666619871396533690907`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {2, 4, 4}] -> -34.2085883347877648676730214082383741998478954837051931634599115411503956653846999396801114290547124`100., mmv[{1, 1, 0}, {6, 4, 2}, {2, 4, 4}] -> -21.16468848381485466991634407950912519823627057019893787487493508977310918068685779073195240564435871`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {2, 4, 4}] -> 15.98731379790051866124142092039776701768101082821785675568794497909978175378919238473036484600001999`100., mmv[{2, 0, 0}, {6, 4, 2}, {2, 4, 4}] -> -16.59830083646945050629993577867274780135271663238932148355470230207964332531028824061486687996645953`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {2, 4, 4}] -> 11.96694031081265330135185415438178849158307105371433363019793052053317244811728804071867212339345817`100., mmv[{2, 2, 0}, {6, 4, 2}, {2, 4, 4}] -> 9.990745717462701976872074855193705622909365100916898320866905525057679216459686192840955029300088847`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {2, 4, 4}] -> 9.833569961990325694114670576794177886847056239564312712293589494196500351375581042998208915774984683`100., mmv[{3, 1, 0}, {6, 4, 2}, {2, 4, 4}] -> 7.981797834624686048367866122875621684949344170214080632572319576204787051405294902856486101337525057`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {2, 4, 4}] -> -6.153079801707666683218852695042825282904976162992974882934901469345998544913848206437771432918429909`100., mmv[{4, 0, 0}, {6, 4, 2}, {2, 4, 4}] -> 6.979151992756106060244858395105430349886643576451012544830505687419445697953730650088277819149129316`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {2, 4, 4}] -> -5.388063593819464635872798390258883234041368658792669162142731670582495484897550551189012060637942724`100., mmv[{4, 2, 0}, {6, 4, 2}, {2, 4, 4}] -> 0.03662775734394516456918968150566532961843634881019600486380057490514921823985543932101155732336257786`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {3, 2, 2}] -> 29.61649344042238532875979631147052449139372762610683870546734937792788185167093093323979460410654889`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {3, 2, 2}] -> -9.577267505605837339114138476410518383321362042465920570480940091487165241191969599830060165245635591`100., mmv[{0, 2, 0}, {6, 4, 2}, {3, 2, 2}] -> -3.002518061324664004029210189694650410955509325131735898971374771851863894374896161943805597186446665`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {3, 2, 2}] -> -18.26662117184507664765970771870801944684162469753547957626596951523732486024726426213987354310829658`100., mmv[{1, 1, 0}, {6, 4, 2}, {3, 2, 2}] -> -7.024426145721689846987064312819555180366664738639842488517997538384591567362692095775949144066928592`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {3, 2, 2}] -> 2.315143187299406867961835971061508783102374209009833519722001846349565365646820407490963706881592895`100., mmv[{2, 0, 0}, {6, 4, 2}, {3, 2, 2}] -> -13.09145414069536716900239808215606644627843043222584950215548451415590662701678354327208589123069533`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {3, 2, 2}] -> 5.596964806437959294025156782129742021777825974840685286309037028377569625180819276291394926901427175`100., mmv[{2, 2, 0}, {6, 4, 2}, {3, 2, 2}] -> 1.043295864680071892734477580235797526260011096421114616712985580131676788443411279956016366503830578`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {3, 2, 2}] -> 11.1021638237507837016508510638767900955302364729465975194041041057451910247029086368752958076958638`100., mmv[{3, 1, 0}, {6, 4, 2}, {3, 2, 2}] -> 4.012879179268249507503821343839167504505073566310013111909205409580041125940768394573717005961296438`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {3, 2, 2}] -> 3.445730819866640442128394108037331352489088659599601730044516828353340377260908812669572049002691684`100., mmv[{4, 0, 0}, {6, 4, 2}, {3, 2, 2}] -> 10.70302488773111367441152731232226963866782418360214446537780057790414479767585114656205903663416729`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {3, 2, 2}] -> 0.320525002445953725249769621371269229059903431826487156233845494327162275177384983005108216229044197`100., mmv[{4, 2, 0}, {6, 4, 2}, {3, 2, 2}] -> 19.33675941636142714839442363960954208197246424891192116848926996737622020939244498347450698210153371`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {3, 2, 3}] -> 23.61673461321196391138776065891080245099542353150614185858098164685496716214805747222558410524965768`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {3, 2, 3}] -> -8.259641462840808211077717278931463828966654948293223130519752247687661020798032816161359085486525781`100., mmv[{0, 2, 0}, {6, 4, 2}, {3, 2, 3}] -> -4.433952121116515124367927311561967074742333806647995162765399967665698801227476997566547461507575875`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {3, 2, 3}] -> -15.6566562558282048541643455516226970662618628637796951755613617245819608675729458264025915006671952`100., mmv[{1, 1, 0}, {6, 4, 2}, {3, 2, 3}] -> -7.748985397690803820608521510267556714995362881688843278801272512195670991927535849048674353932067938`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {3, 2, 3}] -> 6.105152492133183487427881098546210438796828568730083325492761224781671325769689192407581281043667794`100., mmv[{2, 0, 0}, {6, 4, 2}, {3, 2, 3}] -> -13.35647599861908120675578192058480851677158646116663167460881843773576532944240031236304850749385607`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {3, 2, 3}] -> 9.461578294482204390648503174107991661670181826353732106587988882860428931525096822289874943359379376`100., mmv[{2, 2, 0}, {6, 4, 2}, {3, 2, 3}] -> 10.46074186763245477343158132647916674361776353421193729387210802587819402079588621973957454306188359`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {3, 2, 3}] -> 15.18124253254348325114863278834193442292951336742357033938221433059300628714800693702106515153962735`100., mmv[{3, 1, 0}, {6, 4, 2}, {3, 2, 3}] -> 14.62575943768847170585745794223378738022169542284556273904540831314447597004735824434868169475067876`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {3, 2, 3}] -> -20.81083743863445531925058985232025157045040186356499617543392074121478427384653993233498934309251302`100., mmv[{4, 0, 0}, {6, 4, 2}, {3, 2, 3}] -> 23.00741406992803596840042635449487803713758749844311328776425631660902692354049893077495929276643019`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {3, 2, 3}] -> -28.16984974694656772799189374574343623311710362200460696969062988762040359100323311747158686906488336`100., mmv[{4, 2, 0}, {6, 4, 2}, {3, 2, 3}] -> -48.49328073347548125380313617972862164493207916154552402052500959776132989138673072052862797649347855`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {3, 2, 4}] -> -53.23322805363434924014755697038132694238915115761298056404833102478284901381898840546537870935620657`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {3, 2, 4}] -> 17.83690896844664555019185575534198221228801699075914370100069233917482626199000241599141925073216137`100., mmv[{0, 2, 0}, {6, 4, 2}, {3, 2, 4}] -> 7.436470182441179128397137501256617485697843131779731061736774739517562695602373159510353058694022541`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {3, 2, 4}] -> 33.92327742767328150182405327033071651310348756131517475182733123981928572782021008854246504377549178`100., mmv[{1, 1, 0}, {6, 4, 2}, {3, 2, 4}] -> 14.77341154341249366759558582308711189536202762032868576731927005058026255929022794482462349799899653`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {3, 2, 4}] -> -8.420295679432590355389717069607719221899202777739916845214763071131236691416509599898544987925260689`100., mmv[{2, 0, 0}, {6, 4, 2}, {3, 2, 4}] -> 26.4479301393144483757581800027408749630500168933924811767643029518916719564591838556351343987245514`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {3, 2, 4}] -> -15.05854310092016368467365995623773368344800780119441739289702591123799855670591609858126987026080655`100., mmv[{2, 2, 0}, {6, 4, 2}, {3, 2, 4}] -> -11.50403773231252666616605890671496426987777463063305191058509360600987080923929749969559090956571417`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {3, 2, 4}] -> -26.28340635629426695279948385221872451845974984037016785878631843633819731185091557389636095923549114`100., mmv[{3, 1, 0}, {6, 4, 2}, {3, 2, 4}] -> -18.6386386169567212133612792860729548847267689891555758509546137227245170959881266389223987007119752`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {3, 2, 4}] -> 17.36510661876781487712219574428292021796131320396539444538940391286144389658563111966541729408982133`100., mmv[{4, 0, 0}, {6, 4, 2}, {3, 2, 4}] -> -33.71043895765914964281195366681714767580541168204525775314205689451317172121635007733701832940059748`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {3, 2, 4}] -> 27.84932474450061400274212412437216700405720019017811981345678439329324131582584813446647865283583916`100., mmv[{4, 2, 0}, {6, 4, 2}, {3, 2, 4}] -> 29.15652131711405410540871254011907956295961491263360285203573963038510968199428573705412099439194483`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {3, 3, 2}] -> -82.12995972458530543110852770566639794381324378231861576970433001385009873172248094066386416923478568`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {3, 3, 2}] -> 33.06333020611376011540699737628004486034982606891545460819862523721909867027979502322138263311786214`100., mmv[{0, 2, 0}, {6, 4, 2}, {3, 3, 2}] -> 11.63148473757574166810979263036201481153527555192706908619184117071016410966354676994981721275481014`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {3, 3, 2}] -> 35.70397559656759448234772178187313243581317732943633149639198458725693636532699780510952436014882819`100., mmv[{1, 1, 0}, {6, 4, 2}, {3, 3, 2}] -> 14.25758402164194230631361295573230376349231645699804987427460436485623227181752782065489983694143754`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {3, 3, 2}] -> -1.805460010722014179182080573997255001580280978402695662605411933031432549585909246748907694251048669`100., mmv[{2, 0, 0}, {6, 4, 2}, {3, 3, 2}] -> 17.30060596479794306952310017849986323510076329375867191165208489756704586981238862985558231700624387`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {3, 3, 2}] -> -4.512459841086682200086861522496358976562778510323394595506800733638674133955299574828656188500775222`100., mmv[{2, 2, 0}, {6, 4, 2}, {3, 3, 2}] -> 8.256536263283025241077544433694137370772448866947891098164554954130882703024499015270675062713157647`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {3, 3, 2}] -> -8.411666387269424955238930000453701167370254103164317383128208356224227303379195303487395225567116562`100., mmv[{3, 1, 0}, {6, 4, 2}, {3, 3, 2}] -> 4.492394350130617547703321986016568987683859218041013181851231723375052275560750712465890593988747698`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {3, 3, 2}] -> -27.01157568615978953069739950873248749215378633966175342415168324067142703131474239567779714085360943`100., mmv[{4, 0, 0}, {6, 4, 2}, {3, 3, 2}] -> -1.068716886198900637847531414463875017732537791755853210399785094992056233330291546358817397711147823`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {3, 3, 2}] -> -21.36989235261787617354572472875655521700237911139004929670210431459358799671173471978548084754832945`100., mmv[{4, 2, 0}, {6, 4, 2}, {3, 3, 2}] -> -75.85502911577561410472320267109248945523282743548144184366290396379122307230235830616471490137967861`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {3, 3, 3}] -> -105.827992463085546287761032133914901149246544970580714838471117178899020049219768169771573611768692`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {3, 3, 3}] -> 54.09255755498781640217556803806726392614944732613550591720484875269144319256100238717972641538552469`100., mmv[{0, 2, 0}, {6, 4, 2}, {3, 3, 3}] -> 39.14685008799410405648523427172025148436821124540749743225352464106022128224841376069445167472861774`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {3, 3, 3}] -> 51.05831060152524534326781166502043771045182697237961324723409921055063872003283307413448788601793185`100., mmv[{1, 1, 0}, {6, 4, 2}, {3, 3, 3}] -> 31.57891182659522776877349473662080331840250113857728830207999306821321188206680595102106853805799367`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {3, 3, 3}] -> -29.06010420371731775381980395929359823272526903450784984846611094427912329395642125268945137425149546`100., mmv[{2, 0, 0}, {6, 4, 2}, {3, 3, 3}] -> 32.73642031588276632916499732639361796646114861818990739055261795226671597369065580006383754572208167`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {3, 3, 3}] -> -26.50405932049052789815709474814320649526874579695730172589206773213631324623570342130708999408072764`100., mmv[{2, 2, 0}, {6, 4, 2}, {3, 3, 3}] -> -32.73642031588276632916499732639361796646114861818990739055261795226671597369065580006383754572208167`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {3, 3, 3}] -> -29.85658805592780491353697855996003644848263117930440664709630855465793835130469161968097612287053142`100., mmv[{3, 1, 0}, {6, 4, 2}, {3, 3, 3}] -> -32.31321573553353444892760240616511972341438061412528055991347390490935990172815120875924843196402711`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {3, 3, 3}] -> 51.85479445373573250298498626568687592620918911717617004586429682092945377738110344112601263463696781`100., mmv[{4, 0, 0}, {6, 4, 2}, {3, 3, 3}] -> -39.14685008799410405648523427172025148436821124540749743225352464106022128224841376069445167472861774`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {3, 3, 3}] -> 54.09255755498781640217556803806726392614944732613550591720484875269144319256100238717972641538552469`100., mmv[{4, 2, 0}, {6, 4, 2}, {3, 3, 3}] -> 105.827992463085546287761032133914901149246544970580714838471117178899020049219768169771573611768692`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {3, 3, 4}] -> 187.9579521876708517188695598395812990930597887528993306081754471927491187809422491104354377810034777`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {3, 3, 4}] -> -87.15588776110157651758256541434730878649927339505096052540347398991054186284079741040110904850338683`100., mmv[{0, 2, 0}, {6, 4, 2}, {3, 3, 4}] -> -50.77833482556984572459502690208226629590348679733456651844536581177038539191196053064426888748342788`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {3, 3, 4}] -> -86.76228619809283982561553344689357014626500430181594474362608379780757508535983087924401224616676004`100., mmv[{1, 1, 0}, {6, 4, 2}, {3, 3, 4}] -> -45.83649584823717007508710769235310708189481759557533817635459743306944415388433377167596837499943121`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {3, 3, 4}] -> 30.86556421443933193300188453329085323430555001291054551107152287731055584354233049943835906850254413`100., mmv[{2, 0, 0}, {6, 4, 2}, {3, 3, 4}] -> -50.03702628068070939868809750489348120156191191194857930220470284983376184350304442991941986272832554`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {3, 3, 4}] -> 31.01651916157721009824395627063956547183152430728069632139886846577498738019100299613574618258150286`100., mmv[{2, 2, 0}, {6, 4, 2}, {3, 3, 4}] -> 24.47988405259974108808745289269948059568869975124201629238806299813583327066615678479316248300892402`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {3, 3, 4}] -> 38.26825444319722986877590856041373761585288528246872403022451691088216565468388692316837134843764799`100., mmv[{3, 1, 0}, {6, 4, 2}, {3, 3, 4}] -> 27.82082138540291690122428042014855073573052139608426737806224218153430762616740049629335783797527941`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {3, 3, 4}] -> -24.84321876757594297228758675695438843405540277751441662171261358025802674606636104544821549378335838`100., mmv[{4, 0, 0}, {6, 4, 2}, {3, 3, 4}] -> 40.21556697419300469433276568618412650210074903716335064265330973605227751557870530705326907243976556`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {3, 3, 4}] -> -32.72266520236994022862984330931070870914706821474545662050274443809785519584926766739424556783719523`100., mmv[{4, 2, 0}, {6, 4, 2}, {3, 3, 4}] -> -29.97296334730993218303782946282241169401371753509927299480821321510779697691740986360685871038901337`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {3, 4, 2}] -> 32.37724787530568506735115102247701316962666640456035567398934288725625405505501286934326912504858378`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {3, 4, 2}] -> -14.02751870008873305674068576646070738535291194813532537207768565945136333141370679804059414770412319`100., mmv[{0, 2, 0}, {6, 4, 2}, {3, 4, 2}] -> -3.877942467069960471032648374224345145998481546275406421695830020138141741774995932413865442128757823`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {3, 4, 2}] -> -10.02024807394448834045097241653952530228748415421509811796642055505443086577758740273628807533320652`100., mmv[{1, 1, 0}, {6, 4, 2}, {3, 4, 2}] -> -3.562884307357505497757687803031913765893568362300480615043989045730979837221430907273655151080413661`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {3, 4, 2}] -> -2.113790857645413045565483159485924949120888281319130766835829404084920289349261176249916735409668374`100., mmv[{2, 0, 0}, {6, 4, 2}, {3, 4, 2}] -> -1.911954982166996996952339359912771889866063401236343724590571802693507226754299278606929112311755094`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {3, 4, 2}] -> -1.648030181579844474146096188609764968561469541434115086375262752699954573360767665715286689962333491`100., mmv[{2, 2, 0}, {6, 4, 2}, {3, 4, 2}] -> -7.905005056273924752138993054888354196209464005778776059228783515734825004684543412230052183945955361`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {3, 4, 2}] -> -2.231660229984629168709094828508385024736407298435767161682006904462965288812120049847818170465643941`100., mmv[{3, 1, 0}, {6, 4, 2}, {3, 4, 2}] -> -6.092437984974415002520180510333062284717519962306273501812799962531636713921044651320442178924423465`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {3, 4, 2}] -> 16.81690059861066948812364495836870405072232302366743262574521899010060476043892967620687604917219435`100., mmv[{4, 0, 0}, {6, 4, 2}, {3, 4, 2}] -> -5.906230343294161200859654906228907851381655593092383523060426865182113863283307779646281724750809285`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {3, 4, 2}] -> 12.48136986383568261458552387832598936529351764786102990837558020241415895415252934653703485128501131`100., mmv[{4, 2, 0}, {6, 4, 2}, {3, 4, 2}] -> 34.7970052287133972476919398363260566924103902454899562530531035472177702519797071476795504761710725`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {3, 4, 3}] -> 48.49328073347548125380313617972862164493207916154552402052500959776132989138673072052862797649347855`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {3, 4, 3}] -> -28.16984974694656772799189374574343623311710362200460696969062988762040359100323311747158686906488336`100., mmv[{0, 2, 0}, {6, 4, 2}, {3, 4, 3}] -> -23.00741406992803596840042635449487803713758749844311328776425631660902692354049893077495929276643019`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {3, 4, 3}] -> -20.3760909572940591737922460232330232802755174104148939439853967549557019606880846640883912912341943`100., mmv[{1, 1, 0}, {6, 4, 2}, {3, 4, 3}] -> -14.22516639103177970711170077092811117806036316512601074639003343549363907667727804506569434556110268`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {3, 4, 3}] -> 14.72916204199027519697662390494092727995378214246871538281944909323822937154186364874993909285926977`100., mmv[{2, 0, 0}, {6, 4, 2}, {3, 4, 3}] -> -10.46074186763245477343158132647916674361776353421193729387210802587819402079588621973957454306188359`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {3, 4, 3}] -> 9.461578294482204390648503174107991661670181826353732106587988882860428931525096822289874943359379376`100., mmv[{2, 2, 0}, {6, 4, 2}, {3, 4, 3}] -> 13.35647599861908120675578192058480851677158646116663167460881843773576532944240031236304850749385607`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {3, 4, 3}] -> 6.539898973473579632886224927633438728971713021880185556941285211040753638928144460654179332901986514`100., mmv[{3, 1, 0}, {6, 4, 2}, {3, 4, 3}] -> 8.149578444347495819354278681573232917156695139408395271456647389846507885297616048331661703121644022`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {3, 4, 3}] -> -16.10873674638141290833635443502370420923759408873455013212412696193673778317908911467371755934755278`100., mmv[{4, 0, 0}, {6, 4, 2}, {3, 4, 3}] -> 4.433952121116515124367927311561967074742333806647995162765399967665698801227476997566547461507575875`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {3, 4, 3}] -> -8.259641462840808211077717278931463828966654948293223130519752247687661020798032816161359085486525781`100., mmv[{4, 2, 0}, {6, 4, 2}, {3, 4, 3}] -> -23.61673461321196391138776065891080245099542353150614185858098164685496716214805747222558410524965768`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {3, 4, 4}] -> -80.87052860878116632115428720220563481455874556610587969451435248501758394644174358987189710154206233`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {3, 4, 4}] -> 42.19736844703530078473257951220414361847001557013993234176831554707176692241693991551218101676900655`100., mmv[{0, 2, 0}, {6, 4, 2}, {3, 4, 4}] -> 26.88535653699799643943307472871922318313606904471851970946008633674716866531549486318882473489518801`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {3, 4, 4}] -> 30.39633903123854751424321843977254858256300156462999206195181731001013282646567206682467936656740081`100., mmv[{1, 1, 0}, {6, 4, 2}, {3, 4, 4}] -> 17.78805069838928520486938857396002494395393152742649136143402248122461891389870895233934949664151634`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {3, 4, 4}] -> -12.61537118434486215141114074545500233083289386114958461598361968915330908219260247250002235744960139`100., mmv[{2, 0, 0}, {6, 4, 2}, {3, 4, 4}] -> 12.37269684979945177038392068639193863348382693544828101846267982857170124755018549834650365537363868`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {3, 4, 4}] -> -7.813548112902359916502406985498226693108712284919617020212726130160474358164329156574588253397045885`100., mmv[{2, 2, 0}, {6, 4, 2}, {3, 4, 4}] -> -5.451470942345156454616788865696454320562122455387855615380034922000940324757856900132996323547900711`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {3, 4, 4}] -> -4.308238743488950464177130099125053704235305723444418395259278306577788350116024410806361162436342573`100., mmv[{3, 1, 0}, {6, 4, 2}, {3, 4, 4}] -> -2.057140459373080816834098171240170632439175177102121769643847427314871171376571397011219524197220557`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {3, 4, 4}] -> -0.7081638522292565797872905233449998414847289349328824936210920281638669772598405615331584898246415718`100., mmv[{4, 0, 0}, {6, 4, 2}, {3, 4, 4}] -> 1.472278222177646076491727594666940776639321786444388360295026897516415062055830782079734263243233409`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {3, 4, 4}] -> -4.221728400994874403507806599394525536326862699567806777855827954726497933354496530375675765798485531`100., mmv[{4, 2, 0}, {6, 4, 2}, {3, 4, 4}] -> -11.18027061550143333630417917741525424141496671398381439447212190036280308983164967545396637092141482`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {4, 2, 2}] -> -62.2613629811653444648422180546860816007876983295774206777545930052246172956262742322193306729161608`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {4, 2, 2}] -> 23.01161345868102729495270529832009092093022717509039372837163193734920660478426854588690220586668205`100., mmv[{0, 2, 0}, {6, 4, 2}, {4, 2, 2}] -> 8.343258691376168946238566352250235649489275219922809035438463618085421059346058504533468295313239166`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {4, 2, 2}] -> 30.988189414563930443572842761933822765564236124957820350343181334911446884376294256780299467692836`100., mmv[{1, 1, 0}, {6, 4, 2}, {4, 2, 2}] -> 13.26618248062283111081768581584101618028343544281648208605358068423438986840725925927382981113560026`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {4, 2, 2}] -> -5.602380325442807768747571671682378385585626349477118283858226213431229206576753089781273673577384258`100., mmv[{2, 0, 0}, {6, 4, 2}, {4, 2, 2}] -> 18.69944480309189217677677745493984451449829545835371117426475148292701210877387178910675286947443104`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {4, 2, 2}] -> -8.659841300244349167296349341131988251680182424170787172448251708262272716013628458555783655901177438`100., mmv[{2, 2, 0}, {6, 4, 2}, {4, 2, 2}] -> -2.828167472389914797302384510162811292222452478611844579451971353827142852793221487873050235877030993`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {4, 2, 2}] -> -13.90725722454578846995831814547203424425989425545506625878643878727268607539592229309747354579639566`100., mmv[{3, 1, 0}, {6, 4, 2}, {4, 2, 2}] -> -5.649490344388445460072454556042183275492904205076168341829978932750940118659724959715639429641434214`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {4, 2, 2}] -> -2.493608568319660895976357946422854689184150640768177628266936141668562388052832994811636197983494669`100., mmv[{4, 0, 0}, {6, 4, 2}, {4, 2, 2}] -> -12.2882818844681934022923799161692296786776060572125374057089809790876750632267566971870023973406392`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {4, 2, 2}] -> 0.5971107809398796015136572548556595134775825594659699484602629305431373183302318705685008179163727948`100., mmv[{4, 2, 0}, {6, 4, 2}, {4, 2, 2}] -> -18.9283977100240621855264974472034753817586109976337240632819448921890019670803871620189188705287174`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {4, 2, 3}] -> -51.85719775468392667372673127439107992962910611811262013323053633493738610028718948632775386051193046`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {4, 2, 3}] -> 19.22462045442194128615403832177462038481436951678101618153029285562024607591025393298549876103790906`100., mmv[{0, 2, 0}, {6, 4, 2}, {4, 2, 3}] -> 7.224379747798228231989870694527468152052335234034524841480608068284595380621573531603806256040203319`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {4, 2, 3}] -> 27.04267157814573394149682972819975162675319620953705857095879576237372415249985568319086878284044242`100., mmv[{1, 1, 0}, {6, 4, 2}, {4, 2, 3}] -> 12.67479574104172980255030506128668274800892011840124654992264299443604784055138003639958818689650707`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {4, 2, 3}] -> -7.345991654553453164674328539699824612281057809333975471791233250823107070095997532152923652669868974`100., mmv[{2, 0, 0}, {6, 4, 2}, {4, 2, 3}] -> 18.03899747037381865837684089959430842465667119466688931340536940745105805619758775205199267784236386`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {4, 2, 3}] -> -11.14294664044991751633602192957453682098005298334682075415436053247034585270689345570361819369348496`100., mmv[{2, 2, 0}, {6, 4, 2}, {4, 2, 3}] -> -9.536797740287623347445972432910074735604782352060508942693330935910925344824157090291884875304758185`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {4, 2, 3}] -> -16.92247277206299928013425058238200407581632792892039532038999083267189764158730121450864218159739048`100., mmv[{3, 1, 0}, {6, 4, 2}, {4, 2, 3}] -> -14.22491769228067192557312666654371435532662958871538574613827786536491759538584156008470165458538647`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {4, 2, 3}] -> 17.1617800818335710927274208319575247770852916002402333584690107483948508886509690356481498933269935`100., mmv[{4, 0, 0}, {6, 4, 2}, {4, 2, 3}] -> -22.94609110841239669715736839796370516067757627808042653388364699574565645958616931434025682817935943`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {4, 2, 3}] -> 25.41006953742509870624813147478185679825780176902696244390454061932926837749860159512101133017047612`100., mmv[{4, 2, 0}, {6, 4, 2}, {4, 2, 3}] -> 39.65959324360309207675560218007158680264930662477657727134397859803074720751982614288782921954556509`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {4, 2, 4}] -> 114.1185607358492711385689493290771615304168044476900408109851293401620033959134637185470845334280913`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {4, 2, 4}] -> -42.23623391310296858110674362009471130574459669187140990990192479296945268069452247887240096690459111`100., mmv[{0, 2, 0}, {6, 4, 2}, {4, 2, 4}] -> -15.56763843917439717822843704677770380154161045395733387691907168637001643996763203613727455135344248`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {4, 2, 4}] -> -58.03086099270966438506967249013357439231743233449487892130197709728517103687614993997116825053327842`100., mmv[{1, 1, 0}, {6, 4, 2}, {4, 2, 4}] -> -25.94097822166456091336799087712769892829235556121772863597622367867043770895863929567341799803210733`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {4, 2, 4}] -> 12.94837197999626093342190021138220299786668415881109375564945946425433627667275062193419732624725323`100., mmv[{2, 0, 0}, {6, 4, 2}, {4, 2, 4}] -> -36.7384422734657108351536183545341529391549666530206004876701208903780701649714595411587455473167949`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {4, 2, 4}] -> 19.80278794069426668363237127070652507266023540751760792660261224073261856872052191425940184959466239`100., mmv[{2, 2, 0}, {6, 4, 2}, {4, 2, 4}] -> 12.36496521267753814474835694307288602782723483067235352214530228973806819761737857816493511118178918`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {4, 2, 4}] -> 30.82972999660878775009256872785403832007622218437546157917642961994458371698322350760611572739378613`100., mmv[{3, 1, 0}, {6, 4, 2}, {4, 2, 4}] -> 19.87440803666911738564558122258589763081953379379155408796825679811585771404556651980034108422682068`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {4, 2, 4}] -> -14.66817151351391019675106288553467008790114095947205573020207460672628850059813604083651369534349883`100., mmv[{4, 0, 0}, {6, 4, 2}, {4, 2, 4}] -> 35.23437299288059009944974831413293483935518233529296393959262797483333152281292601152725922551999863`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {4, 2, 4}] -> -26.00718031836497830776178872963751631173538432849293239236480354987240569582883346568951214808684892`100., mmv[{4, 2, 0}, {6, 4, 2}, {4, 2, 4}] -> -20.73119553357902989122910473286811142089069562714285320806203370584174524043943898086891034901684769`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {4, 3, 2}] -> 52.91026952395799041479897837968852643968247703166705484810057201252145021281884715466424774820795748`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {4, 3, 2}] -> -21.78435650581074084365041609519310696107473184367548809279060607520746461511899255337883127753339843`100., mmv[{0, 2, 0}, {6, 4, 2}, {4, 3, 2}] -> -14.01905104062150540277045971573110832504931421450863228624948552785448587406631932387377467158552055`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {4, 3, 2}] -> -25.34162937062529302797407060251956986959879459765229009587487736778803284598720274846968991053226682`100., mmv[{1, 1, 0}, {6, 4, 2}, {4, 3, 2}] -> -12.46846997663506836456455630915600039886063946117879835569370470774448973330866475212064727622272651`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {4, 3, 2}] -> 10.47589222559095319042502649963915455984134927033188085173982671709146615003258782205868838129299102`100., mmv[{2, 0, 0}, {6, 4, 2}, {4, 3, 2}] -> -15.31329606640947950972101904343835771147767970669632262564423255540756836357758139316006491645749418`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {4, 3, 2}] -> 9.750058020115575941962393500967759839552089581245001992130106876212757381696896275567721436348048611`100., mmv[{2, 2, 0}, {6, 4, 2}, {4, 3, 2}] -> 11.86089410639545585632881937038769866812976831551197743703127552851949090555759262134752094195866415`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {4, 3, 2}] -> 12.27374815186128507464736383828059547374322566193563366290421626541146246795590476603981473363254078`100., mmv[{3, 1, 0}, {6, 4, 2}, {4, 3, 2}] -> 10.53610189855588453629028515764103602884332609528265635618741744579429104328892777728353530318466492`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {4, 3, 2}] -> -18.07846050054541417150310391013709082847255994208634343457609228925906003997415863964945508988564839`100., mmv[{4, 0, 0}, {6, 4, 2}, {4, 3, 2}] -> 13.18362277570770454495552952101770043074777148801448251987998906538029162700722981496893500418104725`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {4, 3, 2}] -> -14.75404153724401231141961436542604651340786434683679446541583583330219423544229589255565992379211967`100., mmv[{4, 2, 0}, {6, 4, 2}, {4, 3, 2}] -> -33.32199030745432332845288914808660661651569263660827478428636559901165452395426471821436103845085097`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {4, 3, 3}] -> 53.04707382670554093974936551358474581338583474015534046981274642081636932210578073913795276801773081`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {4, 3, 3}] -> -13.73470443075463275953704411394681807586543228188368523816597279483096738377938045246514866906066945`100., mmv[{0, 2, 0}, {6, 4, 2}, {4, 3, 3}] -> 3.792153231498613166751378831508989762041469655342371545797502687718026599069849630326162818358870571`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {4, 3, 3}] -> -26.32844750072494445913903436600110286335733202313141843838849381966007717882443219418126537770874189`100., mmv[{1, 1, 0}, {6, 4, 2}, {4, 3, 3}] -> -7.230751910128351284972813064950237529514945395862290682746935825076149674605407380054890054740709149`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {4, 3, 3}] -> -4.101994521881494058574597689498690766941169392455356624362815987000457555219702564705110988437320516`100., mmv[{2, 0, 0}, {6, 4, 2}, {4, 3, 3}] -> -15.81715554465970631765821993831201715945742192019641618991662136619939631963678990216401365261556501`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {4, 3, 3}] -> 3.926976932965910995127592651734272773303432927612402162194076004750455005358007274162902955247113258`100., mmv[{2, 2, 0}, {6, 4, 2}, {4, 3, 3}] -> -6.635415324557289329852090147022867704152299013602543765841916333563286965339454874850721308269676635`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {4, 3, 3}] -> 12.94579504315749313883027072638295454887368095742289043750754399147813114764129142912194551756018163`100., mmv[{3, 1, 0}, {6, 4, 2}, {4, 3, 3}] -> 2.79186147763244903908076321613279851802488514344427681209774525963797069988081248194911608632160466`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {4, 3, 3}] -> 11.02726699940734034396833031751823404701092313326568051859466317601099545304062914167642820269572567`100., mmv[{4, 0, 0}, {6, 4, 2}, {4, 3, 3}] -> 15.70972223022456664297080837772739424856828335283690965838791730471891883360207399405855077851306375`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {4, 3, 3}] -> -3.912052514034299382234759354396039858027632051316481089396100317607814712325602744544979951131393315`100., mmv[{4, 2, 0}, {6, 4, 2}, {4, 3, 3}] -> 19.12458207527313284311060349371556239904664902991657525954153309616540116050775088063486047459906431`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {4, 3, 4}] -> -105.9573433506635313545483438932732722530683117718223953179133184333378195349246278938022005162256883`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {4, 3, 4}] -> 35.51906093656537360318746020913992503694016412555917333095657887003843199889837300584397994659406788`100., mmv[{0, 2, 0}, {6, 4, 2}, {4, 3, 4}] -> 10.22689780912289223601908088422211856300784455916626074045198284013645927499646969354761185322664998`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {4, 3, 4}] -> 51.67007687135023748711310496852067273295612662078370853426337118744811002481163494265095528824100871`100., mmv[{1, 1, 0}, {6, 4, 2}, {4, 3, 4}] -> 19.69922188676341964953736937410623792837558485704108903844064053282063940791407213217553733096343566`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {4, 3, 4}] -> -6.373897703709459131850428810140463792900179877876524227377010730091008594812885257353577392855670507`100., mmv[{2, 0, 0}, {6, 4, 2}, {4, 3, 4}] -> 31.13045161106918582737923898175037487093510162689273881556085392160696468321437129532407856907305919`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {4, 3, 4}] -> -13.67703495308148693708998615270203261285552250885740415432418288096321238705490354973062439159516187`100., mmv[{2, 2, 0}, {6, 4, 2}, {4, 3, 4}] -> -5.225478781838166526476729223364830963977469301909433671189359194956203940218137746496799633688987515`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {4, 3, 4}] -> -25.21954319501877821347763456466355002261690661935852410041176025688959361559719619516176025119272241`100., mmv[{3, 1, 0}, {6, 4, 2}, {4, 3, 4}] -> -13.32796337618833357537104837377383454686821123872693316828516270543226174316974025923265138950626958`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {4, 3, 4}] -> 7.051193501138073827534773592618856781461636808820662915981429113248064586933529497973026887189922719`100., mmv[{4, 0, 0}, {6, 4, 2}, {4, 3, 4}] -> -28.893345005932271187926337898745094679316054840851392178267906370099210460609303809027485782694111`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {4, 3, 4}] -> 18.66609405127831169365437371982208637143549639815327555481193615091000894776789863710063987492351299`100., mmv[{4, 2, 0}, {6, 4, 2}, {4, 3, 4}] -> 14.19740823218119048534228565437104421746904360669169952474483250284625336344651383757950056385178666`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {4, 4, 2}] -> 8.855717108986056684125539254922140461746799079725652146739298471470676957541768990817863751209791669`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {4, 4, 2}] -> -1.902608098988423960435663702577985907947057479710899984027096676676977477913240752412301589420317978`100., mmv[{0, 2, 0}, {6, 4, 2}, {4, 4, 2}] -> 4.293195502892326922244039659741651305568089835877823632401649616914256511448392765579029689175772743`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {4, 4, 2}] -> -4.089598903406862861896471860189052814143273311409958460630107257212781978670275380211388981027997124`100., mmv[{1, 1, 0}, {6, 4, 2}, {4, 4, 2}] -> 0.01447197414096285456497208283069520947230033751433342819547599845267119627428707466141986751832506411`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {4, 4, 2}] -> -5.659723427730532700540899057844106377309943411351068889336266307284434555657437531137798526635625431`100., mmv[{2, 0, 0}, {6, 4, 2}, {4, 4, 2}] -> -1.745172616308781326693975327404544417486078116774204641425829699291669068157244163444359355935710736`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {4, 4, 2}] -> -2.718431234702385216973230419521152190447155066380646328673428028049886465901535482794237902389576681`100., mmv[{2, 2, 0}, {6, 4, 2}, {4, 4, 2}] -> -11.73665015188716880943069527147985992960878924488144392117884141590977219616200532068548166364865599`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {4, 4, 2}] -> -0.7059053295925812671344017502543282178045637366078546418044942712811814437551454168947355528034538874`100., mmv[{3, 1, 0}, {6, 4, 2}, {4, 4, 2}] -> -8.427790178964792550771448253977702011149485546169084430102960881123373709480722189896825662965692491`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {4, 4, 2}] -> 28.00684409029459373249923563709331415921093124008623278849860117834426793630845749170839520850933449`100., mmv[{4, 0, 0}, {6, 4, 2}, {4, 4, 2}] -> -5.595904819174050677241162332254374573102225448498510423851497339609087558662284083230598705323323973`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {4, 4, 2}] -> 23.31195448431781031881621435946678324231177539502273994041728650414711173474000684199436230863575512`100., mmv[{4, 2, 0}, {6, 4, 2}, {4, 4, 2}] -> 74.25359623100401221456923731942003440603366288714742836996003462791012987033161367246795155901686025`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {4, 4, 3}] -> 3.157557674678370051041601696499141665495899653908794752385584885927605536151379083343652704021755584`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {4, 4, 3}] -> -7.399698098559851530403872673325524880102692925501617697366429671556436030419049408808387173659636931`100., mmv[{0, 2, 0}, {6, 4, 2}, {4, 4, 3}] -> -12.18244857178591605604114285914880072134581132779440758980894865838708449036589564861420253631055472`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {4, 4, 3}] -> -3.405402599411236634051114334560978286289476156272071895528733928383836671545860072404296232461287413`100., mmv[{1, 1, 0}, {6, 4, 2}, {4, 4, 3}] -> -7.051665126979637660339608377330355976630664453381916101265929559118935606027410130973350758891835324`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {4, 4, 3}] -> 12.83506686367447882163340872433905223195183620542295315303481888880986459917727647451432192660881382`100., mmv[{2, 0, 0}, {6, 4, 2}, {4, 4, 3}] -> -4.934098184040477728682958881618698717430153607018591678608366940011126086549700657978724914859153804`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {4, 4, 3}] -> 9.687525336675697623022873382245021822292646771235414181270350922643824133735883900630563146352482421`100., mmv[{2, 2, 0}, {6, 4, 2}, {4, 4, 3}] -> 19.34905273616536938281750291489781053895221215367582079779013023200219471993069177992807617688402308`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {4, 4, 3}] -> 8.102034969709778735653899822767776728460567926429410452120548138825888899830697383373661831174065002`100., mmv[{3, 1, 0}, {6, 4, 2}, {4, 4, 3}] -> 16.56007953492150504200310232352715354171236242374207012806917408935270003664730856641135454749843902`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {4, 4, 3}] -> -36.5281720198926891429831659861352377013898758159080390119851727458839279216369012488917863463566618`100., mmv[{4, 0, 0}, {6, 4, 2}, {4, 4, 3}] -> 15.40023645182352314135605622138306238960386792318227622494397358916163110636382657496239352765558266`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {4, 4, 3}] -> -33.89145981898646796885144176394131517207018868600110516681963662685148111910782840390615787406560138`100., mmv[{4, 2, 0}, {6, 4, 2}, {4, 4, 3}] -> -82.3443458958058023531237757791323526975195470120966766858724434391086882028309547432886814561430573`100.*I, mmv[{0, 0, 0}, {6, 4, 2}, {4, 4, 4}] -> -12.01327478366442673516714095142128212724269873363444689912488335739828249369314807416151645523154725`100.*I, mmv[{0, 1, 0}, {6, 4, 2}, {4, 4, 4}] -> 9.302306197548275490839536375903510788049750405212517681393526348233413508332290161220688763079954909`100., mmv[{0, 2, 0}, {6, 4, 2}, {4, 4, 4}] -> 7.889253068893589133797103199407149415777721491916583957407299041472827978917502883035172847134781974`100.*I, mmv[{1, 0, 0}, {6, 4, 2}, {4, 4, 4}] -> 7.495001502818099495947586194750031100432749467682030356158841185596618650216135452615685213489284537`100., mmv[{1, 1, 0}, {6, 4, 2}, {4, 4, 4}] -> 7.03719315283867480577463629449966076715836411586758267307045356066626440975312305631193089137351026`100.*I, mmv[{1, 2, 0}, {6, 4, 2}, {4, 4, 4}] -> -7.17534343594394612109250966649494585464189279407188426369855258152543004351983894337652339997318839`100., mmv[{2, 0, 0}, {6, 4, 2}, {4, 4, 4}] -> 6.67927080034925905537693420902324313491623172379279632003419663930279515470694482142308427079486454`100.*I, mmv[{2, 1, 0}, {6, 4, 2}, {4, 4, 4}] -> -6.96909410197331240604964296272386963184549170485476785259692289459393766783434841783632524396290574`100., mmv[{2, 2, 0}, {6, 4, 2}, {4, 4, 4}] -> -7.612402584278200573386807643417950609343422908794376876611288816092422523768686459242594513235367085`100.*I, mmv[{3, 0, 0}, {6, 4, 2}, {4, 4, 4}] -> -7.396129640117197468519498072513448510656004189821555810316053867544707456075551966478926278370611115`100., mmv[{3, 1, 0}, {6, 4, 2}, {4, 4, 4}] -> -8.132289355956712491231654069549451530562876877572985697966213208229326327166586376514528884532746532`100.*I, mmv[{3, 2, 0}, {6, 4, 2}, {4, 4, 4}] -> 8.521327929598095410483930349041923542178944575821806223486571567539659985328443757183391137847327315`100., mmv[{4, 0, 0}, {6, 4, 2}, {4, 4, 4}] -> -9.804331632649472464114893889128687816501642474683765801092476249552543547701542491731794822332258687`100.*I, mmv[{4, 1, 0}, {6, 4, 2}, {4, 4, 4}] -> 10.57950533466865765003522740447453192975841329097836522640235012270436938436782156191179556542984627`100., mmv[{4, 2, 0}, {6, 4, 2}, {4, 4, 4}] -> 8.090749664801790138554538459712318291485884124949248315912408811198558332499341070820729897126197051`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {2, 2, 2}] -> -27.29716874496664972530076077534919126019695277466628199213162848977683965933532136070271066402747649`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {2, 2, 2}] -> 12.43749092697937017305817352205524585227778009972796323083128439214149367803515850761002278746439188`100., mmv[{2, 0, 0}, {8, 2, 2}, {2, 2, 2}] -> 5.991561421740512733519051386617754693327148936595792772959466854702191648444161934425164931396059644`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {2, 2, 2}] -> -3.257467715071732389819927704612665805914061397382912804879669912716173525843352431968267861574522165`100., mmv[{4, 0, 0}, {8, 2, 2}, {2, 2, 2}] -> -2.01259381359821920803244813907825961761495172094322544716958892367727080844514125338977844050925706`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {2, 2, 2}] -> 1.380464291898588564647419899203602850414130766868571968764173357461038422363205546083787082170604694`100., mmv[{6, 0, 0}, {8, 2, 2}, {2, 2, 2}] -> 0.9805384543033066036731184013246817268845099806663054474219965948664075376718945481932274094411082247`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {2, 2, 3}] -> -40.73606890481444724235677033179501328051697865390062818306399500334739309201050479328016786089331242`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {2, 2, 3}] -> 18.7858393176967124087146307602242018343766299106089298373882899607348634946437978227751331621896381`100., mmv[{2, 0, 0}, {8, 2, 2}, {2, 2, 3}] -> 10.41371591293573325544554756817998295103946215697178215537988863149638800054773067991614892665077223`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {2, 2, 3}] -> -7.311313337035439905503303570872128254690856216304437822379344800123673142228138889813481869039431711`100., mmv[{4, 0, 0}, {8, 2, 2}, {2, 2, 3}] -> -6.703549212014145413044467161266349416258736600306389373661050549355529580510181890067948070401257538`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {2, 2, 3}] -> 8.006375525858322703577500046508717299480931159949608332520730862189322123159643501710195845543248436`100., mmv[{6, 0, 0}, {8, 2, 2}, {2, 2, 3}] -> 12.11442332077111674893507386409626877355115188130918583672248879264472188108768221777823526634228849`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {2, 2, 4}] -> 68.0332376497810969676575311071442045407139314285669101751956234931242327513458261539828785249207889`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {2, 2, 4}] -> -31.22333024467608258177280428227944768665441001033689306821957435287635717267895633038515594965402998`100., mmv[{2, 0, 0}, {8, 2, 2}, {2, 2, 4}] -> -16.40527733467624598896459895479773764436661109356757492833935548619857964899189261434131385804683187`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {2, 2, 4}] -> 10.56878105210717229532323127548479406060491761368735062725901471283984666807149132178174973061395388`100., mmv[{4, 0, 0}, {8, 2, 2}, {2, 2, 4}] -> 8.716143025612364621076915300344609033873688321249614820830639473032800388955323143457726510910514599`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {2, 2, 4}] -> -9.38683981775691126822491994571232014989506192681818030128490421965036054552284904779398292771385313`100., mmv[{6, 0, 0}, {8, 2, 2}, {2, 2, 4}] -> -13.09496177507442335260819226542095050043566186197549128414448538751112941875957676597146267578339671`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {2, 3, 2}] -> 15.04635131486827316552653703598977071860443793864925856634291873835192880960073968438802011112172643`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {2, 3, 2}] -> -8.73947975226585627378117249930807889395691136104681475490775353925547096208169721516412110983480121`100., mmv[{2, 0, 0}, {8, 2, 2}, {2, 3, 2}] -> -6.083536615633495163639214988083532480755075432594094181456358739451498261268824446955645015555494573`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {2, 3, 2}] -> 5.570930991781561435600046487123339747120743893837779323203888431470725978192140672655051224416108337`100., mmv[{4, 0, 0}, {8, 2, 2}, {2, 3, 2}] -> 7.083019415527120304423584588346295767088728756276606848492166060386057878090609777767662610908930478`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {2, 3, 2}] -> -12.28277407102963982316325927509594472146511912663652941910035153427803724066844667127061420709506259`100., mmv[{6, 0, 0}, {8, 2, 2}, {2, 3, 2}] -> -27.08503775641422874447013989157058137678785474544702814811601031165237642708813271757233773943670571`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {2, 3, 3}] -> 7.499633207525290071972473556406570520113712954908981945318250965154329983986526006180509469253372575`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {2, 3, 3}] -> -3.507006594413537967426407777749530057939339597218556001502197432412811606608815285711352641207624499`100., mmv[{2, 0, 0}, {8, 2, 2}, {2, 3, 3}] -> -1.330670073842877128776415672751250420574860677018628989169316831356268967498785668195470123520359767`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {2, 3, 3}] -> -0.3651250846877554511335110191150975314866633501432212195132542843756034298163187643008509891693584211`100., mmv[{4, 0, 0}, {8, 2, 2}, {2, 3, 3}] -> -2.636979362718297153529500212077451676035862716650025920479472784160472060963248708423911565007074785`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {2, 3, 3}] -> 7.262340291152122386037559489620601060043843860964945869884879301554457957027104487191095221276971832`100., mmv[{6, 0, 0}, {8, 2, 2}, {2, 3, 3}] -> 18.89893164476780493008674571143723325778728730004196543741075946332005446281564877791694873634445639`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {2, 3, 4}] -> -22.545984522393563237499010592396341238718150893558240511661169703506258793587265690568529580375099`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {2, 3, 4}] -> 12.24648634667939424120758027705760895189625095826537075640995097166828256869051250087547375104242571`100., mmv[{2, 0, 0}, {8, 2, 2}, {2, 3, 4}] -> 7.41420668947637229241563066083478290132993610961272317062567557080776722876761011515111513907585434`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {2, 3, 4}] -> -5.205805907093805984466535468008242215634080543694558103690634147095122548375821908354200235246749916`100., mmv[{4, 0, 0}, {8, 2, 2}, {2, 3, 4}] -> -4.446040052808823150894084376268844091052866039626580928012693276225585817127361069343751045901855693`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {2, 3, 4}] -> 5.020433779877517437125699785475343661421275265671583549215472232723579283641342184079518985818090758`100., mmv[{6, 0, 0}, {8, 2, 2}, {2, 3, 4}] -> 8.186106111646423814383394180133348119000567445405062710705250848332321964272483939655389003092249317`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {2, 4, 2}] -> 12.25081743009837655977422373935942054159251483601702342578870975142491084973458167631469055290575006`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {2, 4, 2}] -> -3.698011174713513899277001022747166958320868738681148475923530852886022715953461292445901677629590667`100., mmv[{2, 0, 0}, {8, 2, 2}, {2, 4, 2}] -> 0.09197519389298243012016360146577778742792649599830140849689188474930661282466251253048008415943492924`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {2, 4, 2}] -> -2.313463276709829045780118782510673941206682496454866518324218518754552452348788240686783362841586172`100., mmv[{4, 0, 0}, {8, 2, 2}, {2, 4, 2}] -> -5.070425601928901096391136449268036149473777035333381401322577136708787069645468524377884170399673418`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {2, 4, 2}] -> 10.9023097791310512585158393758923418710509883597679574503361781768169988183052411251868271249244579`100., mmv[{6, 0, 0}, {8, 2, 2}, {2, 4, 2}] -> 26.10449930211092214079702149024589964990334476478072270069401371678596888941623816937911032999559749`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {2, 4, 3}] -> 33.23643569728915717038429677538844276040326569899164623774574403819306310802397878709965839163993984`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {2, 4, 3}] -> -15.2788327232831744412882229824746717764372903133903738358860925283220518880349825370637805209820136`100., mmv[{2, 0, 0}, {8, 2, 2}, {2, 4, 3}] -> -9.083045839092856126669131895428732530464601479953153166210571800140119033048945011720678803130412459`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {2, 4, 3}] -> 7.676438421723195356636814589987225786177519566447659041892599084499276572044457654114332858208790132`100., mmv[{4, 0, 0}, {8, 2, 2}, {2, 4, 3}] -> 9.340528574732442566573967373343801092294599316956415294140523333516001641473430598491859635408332323`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {2, 4, 3}] -> -15.26871581701044508961505953612931835952477502091455420240561016374378008018674798890129106682022027`100., mmv[{6, 0, 0}, {8, 2, 2}, {2, 4, 3}] -> -31.01335496553892167902181957553350203133843918135115127413324825596477634390333099569518400268674488`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {2, 4, 4}] -> -45.4872531273875337301585205147478633019957805350086696635344537896179739577585604634143489445456899`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {2, 4, 4}] -> 18.97684389799668834056522400522183873475815905207152231180962338120807460398844382950968219861160427`100., mmv[{2, 0, 0}, {8, 2, 2}, {2, 4, 4}] -> 8.99107064519987369654896829396295474303667498395485175771367991539081242022428249919019871897097753`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {2, 4, 4}] -> -5.36297514501336631085669580747655184497083706999279252356838056574472411969566941342754949536720396`100., mmv[{4, 0, 0}, {8, 2, 2}, {2, 4, 4}] -> -4.270102972803541470182830924075764942820822281623033892817946196807214571827962074113975465008658905`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {2, 4, 4}] -> 4.366406037879393831099220160236976488473786661146596752069431986926781261881506863714463941895762372`100., mmv[{6, 0, 0}, {8, 2, 2}, {2, 4, 4}] -> 4.908855663427999538224798085287602381435094416570428573439234539178807454487092826316073672691147395`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {3, 2, 2}] -> -15.88536701408294943024674937371380584884280251278526317662381952460080038843075160009825346212363447`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {3, 2, 2}] -> 6.589511596770398186176433118289208442264161285192935894264523266962592328116851990673799108694604269`100., mmv[{2, 0, 0}, {8, 2, 2}, {3, 2, 2}] -> 3.457210320521084537737637340107045233760155648644762503044088278585893411939122124643945253716265422`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {3, 2, 2}] -> -1.798162114734171623004487442705125559704835345968076808699849881201336943282505366940426368813574719`100., mmv[{4, 0, 0}, {8, 2, 2}, {3, 2, 2}] -> -0.1739403997188710882616672123572396013800262984672365085998699798339836630962345654824298205899231428`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {3, 2, 2}] -> -3.16653479781337342622545052053503264080341366376622497520125168003822994223484565193824391712177369`100., mmv[{6, 0, 0}, {8, 2, 2}, {3, 2, 2}] -> -13.22670531705384081564089892710003031446548084994781195080557782375455428797431814617908201314476827`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {3, 2, 3}] -> -16.25807546914958741558247619859207828305338867433404003194967025767336802438149505737665507535019592`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {3, 2, 3}] -> 8.187114497739083473163488914582019306158728804135607024335223120900136110086239682691416371880977321`100., mmv[{2, 0, 0}, {8, 2, 2}, {3, 2, 3}] -> 4.992603670447660819025767757941485273286539068776150994617276252523793677842738302776848615734352667`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {3, 2, 3}] -> -3.943673738536912371862544720737175409121472077658281594655654057147993106685305476400791972565033029`100., mmv[{4, 0, 0}, {8, 2, 2}, {3, 2, 3}] -> -4.605281062255004266447266304399853569246597029329784740236306825975639094708602618958553342348988325`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {3, 2, 3}] -> 8.293958894604388310321486812792161950393945538217250166034629330199899256969783851785732949855895281`100., mmv[{6, 0, 0}, {8, 2, 2}, {3, 2, 3}] -> 20.43695137981304810967709792436880747917438829267968510699486440993217028697940808805976673839583063`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {3, 2, 4}] -> 32.14344248323253684582922557230588413189619118711930320857348978227416841281224665747490853747383039`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {3, 2, 4}] -> -14.77662609450948165933992203287122774842289008932854291859974638786272843820309167336521548057558159`100., mmv[{2, 0, 0}, {8, 2, 2}, {3, 2, 4}] -> -8.449813990968745356763405098048530507046694717420913497661364531109687089781860427420793869450618089`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {3, 2, 4}] -> 5.741835853271083994867032163442300968826307423626358403355503938349330049967810843341218341378607748`100., mmv[{4, 0, 0}, {8, 2, 2}, {3, 2, 4}] -> 4.779221461973875354708933516757093170626623327797021248836176805809622757804837184440983162938911468`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {3, 2, 4}] -> -5.127424096791014884096036292257129309590531874451025190833377650161669314734938199847489032734121592`100., mmv[{6, 0, 0}, {8, 2, 2}, {3, 2, 4}] -> -7.210246062759207294036198997268777164708907442731873156189286586177615999005089941880684725251062357`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {3, 3, 2}] -> 40.50915050001733114877034757697803055822361736801008707703635220913384093953278957919185581414806443`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {3, 3, 2}] -> -16.74412326182648773760361454331409880663607781463378068722838107688329961276902928126032144735859783`100., mmv[{2, 0, 0}, {8, 2, 2}, {3, 3, 2}] -> -7.468527314607171921994398618006536739217286794732592472211494689582179759427041883974017822126000899`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {3, 3, 2}] -> 2.856618830222555855392061757445640133277770479961833130035275942109902630107867223940207665443115321`100., mmv[{4, 0, 0}, {8, 2, 2}, {3, 3, 2}] -> -1.051708751324803062589381656278045633489428418921686954991857306801913145029826976527887940263084884`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {3, 3, 2}] -> 7.817077150490462511521917069322436870804037546486449733696788096575150386549065227731703586175744164`100., mmv[{6, 0, 0}, {8, 2, 2}, {3, 3, 2}] -> 25.55646357707873529667169544172918794296828508837772885673801013711552239554061492543289082524492502`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {3, 3, 3}] -> 36.69502684896263552525957412296088576222777696701372513894453466760553831136090314543642181374602655`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {3, 3, 3}] -> -16.62067513921157694439346357221474124366129069864978569221751105493308175198390751825176301972032578`100., mmv[{2, 0, 0}, {8, 2, 2}, {3, 3, 3}] -> -9.597884732702665085473034062341338842533136098105935734853583078499432772551340921735401958083340992`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {3, 3, 3}] -> 7.841008703677927901604175250396629454780116338984453696278649822894629848825193978832526688605881115`100., mmv[{4, 0, 0}, {8, 2, 2}, {3, 3, 3}] -> 9.597884732702665085473034062341338842533136098105935734853583078499432772551340921735401958083340992`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {3, 3, 3}] -> -16.62067513921157694439346357221474124366129069864978569221751105493308175198390751825176301972032578`100., mmv[{6, 0, 0}, {8, 2, 2}, {3, 3, 3}] -> -36.69502684896263552525957412296088576222777696701372513894453466760553831136090314543642181374602655`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {3, 3, 4}] -> -77.20417734897996667402992169993891632045139433502381221598088687673937925089369272462827762789409097`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {3, 3, 4}] -> 33.36479840103806468199707811552884005029736851328356637944589213181638136475293679951208446707892361`100., mmv[{2, 0, 0}, {8, 2, 2}, {3, 3, 4}] -> 17.06641204730983700746743268034787558175042289283852820706507776808161253197838280570941978020934189`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {3, 3, 4}] -> -10.69762753390048375699623700784226958805788681894628682631392576500453247893306120277273435404899644`100., mmv[{4, 0, 0}, {8, 2, 2}, {3, 3, 4}] -> -8.546175981377862022883652406063293209043707679184248779861725771697519627521513945207514017820256108`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {3, 3, 4}] -> 8.803597988721114432871546502892304372857253152163335958520722958357931365434842290520059433544581616`100., mmv[{6, 0, 0}, {8, 2, 2}, {3, 3, 4}] -> 11.13856327188390022858787868123169781925949187863599628220652453049001591582028822000353098850110153`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {3, 4, 2}] -> -24.62378348593438171852359820326422470938081485522482390041253268453304055110203797909360235202442995`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {3, 4, 2}] -> 10.15461166505608955142718142502489036437191652944084479296385780992070728465217729058652233866399356`100., mmv[{2, 0, 0}, {8, 2, 2}, {3, 4, 2}] -> 4.011316994086087384256761277899491505457131146087829969167406410996286347487919759330072568409735478`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {3, 4, 2}] -> -1.058456715488384232387574314740514573572935133993756321335426060908565686825361856999781296629540602`100., mmv[{4, 0, 0}, {8, 2, 2}, {3, 4, 2}] -> 1.225649151043674150851048868635285234869454717388923463591727286635896808126061542010317760853008027`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {3, 4, 2}] -> -4.650542352677089085296466548787404230000623882720224758495536416536920444314219575793459669053970474`100., mmv[{6, 0, 0}, {8, 2, 2}, {3, 4, 2}] -> -12.32975826002489448103079651462915762850280423842991690593243231336096810756629677925380881210015675`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {3, 4, 3}] -> -20.43695137981304810967709792436880747917438829267968510699486440993217028697940808805976673839583063`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {3, 4, 3}] -> 8.433560641472493471229974657632721937502561894514178667882287934032945641897667835560346647839348459`100., mmv[{2, 0, 0}, {8, 2, 2}, {3, 4, 3}] -> 4.605281062255004266447266304399853569246597029329784740236306825975639094708602618958553342348988325`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {3, 4, 3}] -> -3.897334965141015529741630529659454045658644261326172101622995765746636742139888502431734716040848087`100., mmv[{4, 0, 0}, {8, 2, 2}, {3, 4, 3}] -> -4.992603670447660819025767757941485273286539068776150994617276252523793677842738302776848615734352667`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {3, 4, 3}] -> 8.326716244607188634071976759422579293267345160432535526182881724733182495014123666466030069864430499`100., mmv[{6, 0, 0}, {8, 2, 2}, {3, 4, 3}] -> 16.25807546914958741558247619859207828305338867433404003194967025767336802438149505737665507535019592`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {3, 4, 4}] -> 45.06073486574742982820069612763303218855520314790450900740739709446521083808144606715336909042026058`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {3, 4, 4}] -> -18.58817230652858302265715608265761230187447842395502346084614574395365292654984512614686898650334202`100., mmv[{2, 0, 0}, {8, 2, 2}, {3, 4, 4}] -> -8.616598056341091650704027582299345074703728175417614709403713236971925442196522378288625910758723802`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {3, 4, 4}] -> 4.955791680629399762129204844399968619231579395319928422958421826655202428965250359431516012670388689`100., mmv[{4, 0, 0}, {8, 2, 2}, {3, 4, 4}] -> 3.76695451940398666817471888930620003841708435138722753102554896588789686971667676076653085488134464`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {3, 4, 4}] -> -3.676173891930099548775510210635175063266721277712310767687345308196262050699904090672570400810460025`100., mmv[{6, 0, 0}, {8, 2, 2}, {3, 4, 4}] -> -3.92831720912469293455167968396292065455058443590412312601723794431239991681519827812284626325003917`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {4, 2, 2}] -> 16.02543965072171684634209397327795812609395870508129406449691704303889455170300729458785468147200799`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {4, 2, 2}] -> -8.557831038531711817610523281443158411223506737518982380331160763758509696703563892260679530903595762`100., mmv[{2, 0, 0}, {8, 2, 2}, {4, 2, 2}] -> -4.484201441147936709488138470663073027226032913080427852084654534988073481720756379872096097255529079`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {4, 2, 2}] -> 2.309616867259803123534442576470506822820455252678104636470671752770893911324600383451397870691475685`100., mmv[{4, 0, 0}, {8, 2, 2}, {4, 2, 2}] -> 0.4440268373077370962435307192220274161933728536086243414190875948357464487405807979643446035614137728`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {4, 2, 2}] -> 3.015994046807261010012293152809970341787734567798212683660983388360800715554875697059113418674378925`100., mmv[{6, 0, 0}, {8, 2, 2}, {4, 2, 2}] -> 13.14712787487530299340974168821105198287310370211956653603398658828869990222797955770221625277095133`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {4, 2, 3}] -> 29.40220522938175098771836816705792423709869279467607582455977050572214814010255639888210583760287107`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {4, 2, 3}] -> -14.98951232327423476779808384644819838530754230832069719871029295607768731033098002135206367085331391`100., mmv[{2, 0, 0}, {8, 2, 2}, {4, 2, 3}] -> -9.340528574732442566573967373343801092294599316956415294140523333516001641473430598491859635408332323`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {4, 2, 3}] -> 7.729397019889934604775002236933193058706465642255784176787065703243683845810648481507541151379287208`100., mmv[{4, 0, 0}, {8, 2, 2}, {4, 2, 3}] -> 9.083045839092856126669131895428732530464601479953153166210571800140119033048945011720678803130412459`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {4, 2, 3}] -> -15.13472769425803363002784843296183566071226697785806054365625138888148787778684423123192121983780387`100., mmv[{6, 0, 0}, {8, 2, 2}, {4, 2, 3}] -> -33.23643569728915717038429677538844276040326569899164623774574403819306310802397878709965839163993984`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {4, 2, 4}] -> -45.42764488010346783406046214033588236319265149975736988905668754876104269180556369346996051907487906`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {4, 2, 4}] -> 23.54734336180594658540860712789135679653104904583967957904145371983619700703454391361274320175690967`100., mmv[{2, 0, 0}, {8, 2, 2}, {4, 2, 4}] -> 13.8247300158803792760621058440068741195206322300368431462251778685040751231941869783639557326638614`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {4, 2, 4}] -> -10.03901388714973772830944481340369988152692089493388881325773745601457775713524886495893902207076289`100., mmv[{4, 0, 0}, {8, 2, 2}, {4, 2, 4}] -> -9.527072676400593222912662614650759946657974333561777507629659394975865481789525809685023406691826232`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {4, 2, 4}] -> 12.11873364745077262001555528015186531892453241005984785999526800052068716223196853417280780116342495`100., mmv[{6, 0, 0}, {8, 2, 2}, {4, 2, 4}] -> 20.08930782241385417697455508717739077753016199687207970171175744990436320579599922939744213886898852`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {4, 3, 2}] -> -26.38864059869689548787837182933449682815420800741937356377283056700289406571765922106341056338204915`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {4, 3, 2}] -> 12.34836418713119693650286731196285579856851428022264073702329942468990431283401562324788713606195486`100., mmv[{2, 0, 0}, {8, 2, 2}, {4, 3, 2}] -> 7.079786170654673435530601109705311269621260455644155829583440058734882783104401249027440793499731989`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {4, 3, 2}] -> -5.582250782256930272936292724165552245115298291110444971577908199082518582982169968570316017878196741`100., mmv[{4, 0, 0}, {8, 2, 2}, {4, 3, 2}] -> -6.536359748821614223979262177565405330219290128318201171691494386303929878978771758169857002668335918`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {4, 3, 2}] -> 10.80843620966871326862092729069940180836214093630201053220888009925576351508174526375198449205441698`100., mmv[{6, 0, 0}, {8, 2, 2}, {4, 3, 2}] -> 22.49598473051272362615296535468934807573173749077335510164816934524401250201685557305854294419807673`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {4, 3, 3}] -> -18.89893164476780493008674571143723325778728730004196543741075946332005446281564877791694873634445639`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {4, 3, 3}] -> 7.262340291152122386037559489620601060043843860964945869884879301554457957027104487191095221276971832`100., mmv[{2, 0, 0}, {8, 2, 2}, {4, 3, 3}] -> 2.636979362718297153529500212077451676035862716650025920479472784160472060963248708423911565007074785`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {4, 3, 3}] -> -0.3651250846877554511335110191150975314866633501432212195132542843756034298163187643008509891693584211`100., mmv[{4, 0, 0}, {8, 2, 2}, {4, 3, 3}] -> 1.330670073842877128776415672751250420574860677018628989169316831356268967498785668195470123520359767`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {4, 3, 3}] -> -3.507006594413537967426407777749530057939339597218556001502197432412811606608815285711352641207624499`100., mmv[{6, 0, 0}, {8, 2, 2}, {4, 3, 3}] -> -7.499633207525290071972473556406570520113712954908981945318250965154329983986526006180509469253372575`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {4, 3, 4}] -> 45.28757224346470041796511754077173008594149530746133900118359003032294852853330799898035929972650554`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {4, 3, 4}] -> -19.61070447828331932254042680158345685861235814118758660690817872624436226986112011043898235733892669`100., mmv[{2, 0, 0}, {8, 2, 2}, {4, 3, 4}] -> -9.716765533372970589060101321782762945657123172294181750062912842895354844067649957451352358506806774`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {4, 3, 4}] -> 5.947375866944685724069803743280649776601961641253666191091162483458122012798488732871167007047555162`100., mmv[{4, 0, 0}, {8, 2, 2}, {4, 3, 4}] -> 5.205689674978737095202846504814154909644429451299572182522177554947660911479986089974386879147976152`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {4, 3, 4}] -> -7.301429615255175301194519512949871750422801339083454530706682666842951908472929978040631850846792481`100., mmv[{6, 0, 0}, {8, 2, 2}, {4, 3, 4}] -> -14.99635152298743355418049179828277755561802453586437315632991838008968251803032956687803347494470415`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {4, 4, 2}] -> 10.36320094797517864153627785605653870206024930233807949927591352396399951401465192647555588191004116`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {4, 4, 2}] -> -3.790533148599485118892344030519697387345007542703658356692138660931394616130451730987207605158359093`100., mmv[{2, 0, 0}, {8, 2, 2}, {4, 4, 2}] -> -2.59558472950673672604246263904223824239522754256372797749878552374680930138364486915534469624420291`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {4, 4, 2}] -> 3.272633914997127149401850147695045422294843038432340335107236446311624671657569585118918147186721056`100., mmv[{4, 0, 0}, {8, 2, 2}, {4, 4, 2}] -> 6.092332911513877127735731458343377914025917274709576830272406791468183430238190960205512399106922146`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {4, 4, 2}] -> -13.82443025647597427863322044350937215014987550410022321586986348761656423063662096081109791072879591`100., mmv[{6, 0, 0}, {8, 2, 2}, {4, 4, 2}] -> -35.64311260538802661956270704290040005860484119289292163768215593353271240424483513076075919696902805`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {4, 4, 3}] -> -10.50327358461394605763162245562069097931140549463411038714901104240209367728690762096515710125841468`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {4, 4, 3}] -> 7.72717203212211238176052435682759732526369844735575132882541365452322935330387553416096844957634208`100., mmv[{2, 0, 0}, {8, 2, 2}, {4, 4, 3}] -> 6.703549212014145413044467161266349416258736600306389373661050549355529580510181890067948070401257538`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {4, 4, 3}] -> -7.364271935202179153641491217818095527219802292112562957273811418868080415994329717206690162209928787`100., mmv[{4, 0, 0}, {8, 2, 2}, {4, 4, 3}] -> -10.41371591293573325544554756817998295103946215697178215537988863149638800054773067991614892665077223`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {4, 4, 3}] -> 18.64173428867157159745425621071136571865160657507661654515844882129429948439565951694327386104542837`100., mmv[{6, 0, 0}, {8, 2, 2}, {4, 4, 3}] -> 40.73606890481444724235677033179501328051697865390062818306399500334739309201050479328016786089331242`100.*I, mmv[{0, 0, 0}, {8, 2, 2}, {4, 4, 4}] -> 0.1400726366387674160953445995641522772511561922960308878730975184380941632722556944896012193483735199`100.*I, mmv[{1, 0, 0}, {8, 2, 2}, {4, 4, 4}] -> -3.936638883522627262868180326307899937918690904652092972133274993591834737173423803173760844417982987`100., mmv[{2, 0, 0}, {8, 2, 2}, {4, 4, 4}] -> -4.107964482507408687002004522224111173863509057742661396162265025608720279126537020912603374157054628`100.*I, mmv[{3, 0, 0}, {8, 2, 2}, {4, 4, 4}] -> 4.091638020205052004239641070123050104924959253680222622166574972556455744336760132087772015023207731`100., mmv[{4, 0, 0}, {8, 2, 2}, {4, 4, 4}] -> 4.32138300142185612770981610983660503701354488226220532510748184002820457030953971971063652754385008`100.*I, mmv[{5, 0, 0}, {8, 2, 2}, {4, 4, 4}] -> -4.817304032195597318821035767201993568501731070976393329288585333677735253759038556132175950316632464`100., mmv[{6, 0, 0}, {8, 2, 2}, {4, 4, 4}] -> -5.092956299426420622794063288894613221912137461007706545381839069814680687765669662519408663924284365`100.*I}


==> anc/mmvDepth4.txt <==
(* mmv[{j1,...,jr}, {k1,...,kr}, {mu1,...,mur}]: multiple modular values (5.14) of the paper, normalized as in (5.13), of modular depth 4 and degree <= 10, about 100 digits; mu labels omega_2 = 1/2, omega_3 = (1+tau)/2, omega_4 = tau/2 *)
{mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 2, 2, 2}] -> 14.99029142114833531802813253073243771054934976689298645823479541412562705434075297388420479037853806`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 2, 2, 3}] -> 2.245025571666288705466059845648698038133560907689236917477441321004746864447498212894491357656680705`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 2, 2, 4}] -> -17.23531699281462402349419237638113574868291067458222337571223673513037391878825118677869614803521876`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 2, 3, 2}] -> 7.214702424099873793444682377811658143899513822745712778494078732151822830847153648588173046135525875`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 2, 3, 3}] -> -6.122707030287774519803970613741170790712943560647680904689194221326199202521362788548124356502454738`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 2, 3, 4}] -> -1.091995393812099273640711764070487353186570262098031873804884510825623628325790860040048689633071137`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 2, 4, 2}] -> -22.20499384524820911147281490854409585444886358963869923672887414627744988518790662247237783651406393`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 2, 4, 3}] -> 3.877681458621485814337910768092472752579382652958443987211752900321452338073864575653632998845774033`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 2, 4, 4}] -> 18.3273123866267232971349041404516231018694809366802552495171212459559975471140420468187448376682899`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 3, 2, 2}] -> -4.014519154280948244004586144601630099135813971156402747200091142638405660025933150919806012210148099`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 3, 2, 3}] -> 13.88047906344991043768908058290982130716155963544300539381939030296306842224829044390222300740553025`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 3, 2, 4}] -> -9.865959909168962193684494438308191208025745664286602646619299160324662762222357292982416995195382148`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 3, 3, 2}] -> -8.035431542512212496961331821847535815263072217326263647028977039337504358848005862142708362251376323`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 3, 3, 3}] -> -2.922523760468848970363874380531142745949243709058370873395206631812782031700142290879757322577076962`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 3, 3, 4}] -> 10.95795530298106146732520620237867856121231592638463452042418367115028639054814815302246568482845329`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 3, 4, 2}] -> 12.04995069679316074096591796644916591439888618848266639422906818197591001887393901306251437446152442`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 3, 4, 3}] -> -10.95795530298106146732520620237867856121231592638463452042418367115028639054814815302246568482845329`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 3, 4, 4}] -> -1.091995393812099273640711764070487353186570262098031873804884510825623628325790860040048689633071137`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 4, 2, 2}] -> -10.97577226686738707402354638613080761141353579573658371103470427148722139431481982296439877816838996`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 4, 2, 3}] -> -16.12550463511619914315514042855851934529512054313224231129683162396781528669578865679671436506221095`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 4, 2, 4}] -> 27.10127690198358621717868681468932695670865633886882602233153589545503668101060847976111314323060091`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 4, 3, 2}] -> 0.8207291184123387035166494440358776713635583945805508685348983071856815280008522135545353161158504485`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 4, 3, 3}] -> 9.0452307907566234901678449942723135366621872697060517780844008531389812342215050794278816790795317`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 4, 3, 4}] -> -9.865959909168962193684494438308191208025745664286602646619299160324662762222357292982416995195382148`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 4, 4, 2}] -> 10.15504314845504837050689694209492994004997740115603284249980596430153986631396760940986346205253951`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 4, 4, 3}] -> 7.080273844359575652987295434286205808632933273426190533212430770828834052474283577368832685982679252`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {2, 4, 4, 4}] -> -17.23531699281462402349419237638113574868291067458222337571223673513037391878825118677869614803521876`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 2, 2, 2}] -> -5.445208841485214254906156078858726082897260759278546948771428910518164035268718710562858391582058481`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 2, 2, 3}] -> -1.635065002874361398081139355427479725735672514147643584441001860310670017205564866805974294400620771`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 2, 2, 4}] -> 7.080273844359575652987295434286205808632933273426190533212430770828834052474283577368832685982679252`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 2, 3, 2}] -> 2.1903840215745145562335830607852503233645847992095219002385637757119402954477212803831937170972224`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 2, 3, 3}] -> 8.767571281406546911091623141593428237847731127175112620185619895438346095100426872639271967731230885`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 2, 3, 4}] -> -10.95795530298106146732520620237867856121231592638463452042418367115028639054814815302246568482845329`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 2, 4, 2}] -> 3.254824819910699698672573018073475759532675960069025048532865134806223739820997430179664674484836081`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 2, 4, 3}] -> -7.132506278532185513010483786165948512112058613027469035744618035127676077894862005833297673330610114`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 2, 4, 4}] -> 3.877681458621485814337910768092472752579382652958443987211752900321452338073864575653632998845774033`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 2, 2}] -> -0.277659509350076579076221852678885298814456142530939157898780957700635139121078206788609711348300814`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 2, 3}] -> -8.767571281406546911091623141593428237847731127175112620185619895438346095100426872639271967731230885`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 2, 4}] -> 9.0452307907566234901678449942723135366621872697060517780844008531389812342215050794278816790795317`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 2}] -> 2.922523760468848970363874380531142745949243709058370873395206631812782031700142290879757322577076962`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 3}] -> 0, mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 3, 4}] -> -2.922523760468848970363874380531142745949243709058370873395206631812782031700142290879757322577076962`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 2}] -> -2.644864251118772391287652527852257447134787566527431715496425674112146892579064084091147611228776148`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 3}] -> 8.767571281406546911091623141593428237847731127175112620185619895438346095100426872639271967731230885`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 3, 4, 4}] -> -6.122707030287774519803970613741170790712943560647680904689194221326199202521362788548124356502454738`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 2, 2}] -> 5.722868350835290833982377931537611381711716901809486106670209868218799174389796917351468102930359295`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 2, 3}] -> 10.40263628428090830917276249702090796358340364132275620462662175574901611230599173944524626213185166`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 2, 4}] -> -16.12550463511619914315514042855851934529512054313224231129683162396781528669578865679671436506221095`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 2}] -> -5.112907782043363526597457441316393069313828508267892773633770407524722327147863571262951039674299361`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 3}] -> -8.767571281406546911091623141593428237847731127175112620185619895438346095100426872639271967731230885`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 3, 4}] -> 13.88047906344991043768908058290982130716155963544300539381939030296306842224829044390222300740553025`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 2}] -> -0.6099605687919273073849204902212183123978883935415933330364394606940768472419333460885170632560599334`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 3}] -> -1.635065002874361398081139355427479725735672514147643584441001860310670017205564866805974294400620771`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {3, 4, 4, 4}] -> 2.245025571666288705466059845648698038133560907689236917477441321004746864447498212894491357656680705`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 2, 2, 2}] -> -9.545082579663121063121976451873711627652089007614439509463366503607463019072034263321346398796479579`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 2, 2, 3}] -> -0.6099605687919273073849204902212183123978883935415933330364394606940768472419333460885170632560599334`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 2, 2, 4}] -> 10.15504314845504837050689694209492994004997740115603284249980596430153986631396760940986346205253951`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 2, 3, 2}] -> -9.405086445674388349678265438596908467264098621955234678732642507863763126294874928971366763232748274`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 2, 3, 3}] -> -2.644864251118772391287652527852257447134787566527431715496425674112146892579064084091147611228776148`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 2, 3, 4}] -> 12.04995069679316074096591796644916591439888618848266639422906818197591001887393901306251437446152442`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 2, 4, 2}] -> 18.95016902533750941280024189047062009491618762956967418819600901147122614536690919229271316202922785`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 2, 4, 3}] -> 3.254824819910699698672573018073475759532675960069025048532865134806223739820997430179664674484836081`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 2, 4, 4}] -> -22.20499384524820911147281490854409585444886358963869923672887414627744988518790662247237783651406393`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 2, 2}] -> 4.292178663631024823080807997280515397950270113687341905098872100339040799147011357708415723558448913`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 2, 3}] -> -5.112907782043363526597457441316393069313828508267892773633770407524722327147863571262951039674299361`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 2, 4}] -> 0.8207291184123387035166494440358776713635583945805508685348983071856815280008522135545353161158504485`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 2}] -> 5.112907782043363526597457441316393069313828508267892773633770407524722327147863571262951039674299361`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 3}] -> 2.922523760468848970363874380531142745949243709058370873395206631812782031700142290879757322577076962`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 3, 4}] -> -8.035431542512212496961331821847535815263072217326263647028977039337504358848005862142708362251376323`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 2}] -> -9.405086445674388349678265438596908467264098621955234678732642507863763126294874928971366763232748274`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 3}] -> 2.1903840215745145562335830607852503233645847992095219002385637757119402954477212803831937170972224`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 3, 4, 4}] -> 7.214702424099873793444682377811658143899513822745712778494078732151822830847153648588173046135525875`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 2, 2}] -> 5.252903916032096240041168454593196229701818893927097604364494403268422219925022905612930675238030666`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 2, 3}] -> 5.722868350835290833982377931537611381711716901809486106670209868218799174389796917351468102930359295`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 2, 4}] -> -10.97577226686738707402354638613080761141353579573658371103470427148722139431481982296439877816838996`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 2}] -> 4.292178663631024823080807997280515397950270113687341905098872100339040799147011357708415723558448913`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 3}] -> -0.277659509350076579076221852678885298814456142530939157898780957700635139121078206788609711348300814`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 3, 4}] -> -4.014519154280948244004586144601630099135813971156402747200091142638405660025933150919806012210148099`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 2}] -> -9.545082579663121063121976451873711627652089007614439509463366503607463019072034263321346398796479579`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 3}] -> -5.445208841485214254906156078858726082897260759278546948771428910518164035268718710562858391582058481`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 2}, {4, 4, 4, 4}] -> 14.99029142114833531802813253073243771054934976689298645823479541412562705434075297388420479037853806`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 2, 2, 2}] -> -0.9190272100831602994775992950950431806942693331621005514666902254454442540144060938576539705236461044`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 2, 2, 2}] -> -3.269700278084329445045976037009306287730608007744206336588130968857410113835194459838048369705856555`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 2, 2, 2}] -> 11.87088601490250872692013282069110327158717375477857870006547756867160470909354855280991083368056987`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 2, 2, 3}] -> 13.37706394239314677828158364523873560764279081900277081528588887207433645916423701428458383948506542`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 2, 2, 3}] -> 19.97297493761853777585224054355012903824836762439525147810208887811382624602940756248924826307545749`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 2, 2, 3}] -> -30.1343281686242456433944746380922150558160988040752923004425336023100628611669142792972010408171953`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 2, 2, 4}] -> -14.82747262140748148482040652744911372524814176101939364721298163383429324979293129938673994559634416`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 2, 2, 4}] -> -20.666934546102479800610585062926936878801743954280087627073336627460598405473523468349384479029084`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 2, 2, 4}] -> 29.4244902008783333357981785911880918267551840088964863418269648760937891803552381592653370312779498`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 2, 3, 2}] -> 21.30380840747434586446218694728138995317372359420088083869181160801372612616303846681070017992522513`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 2, 3, 2}] -> 20.45543854017897474214408889526919705058816892979220977118154968112464406243954123076996409327980047`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 2, 3, 2}] -> -23.5714663154330815552856266191474736544809009461342746402919615299779762769208995086620088042877503`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 2, 3, 3}] -> -26.23817789699116659848895978388137501306685978304595103512746269311126760371506062441791498517691362`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 2, 3, 3}] -> -28.51187832138134332176678698424370833161899082469430533463625093210396545417737270303389265892736032`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 2, 3, 3}] -> 39.73066079691236336592905792712220628312747757279289197487324791027743815347078879296183325061056479`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 2, 3, 4}] -> 1.808309293182256898279902884770296020413052566393774883711600790927002921451656029160711177701374918`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 2, 3, 4}] -> 3.606558456101826035554360654141088750733705012134006836076516931519057567477357675409500660322621971`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 2, 3, 4}] -> -8.673188521039503930495394414493475446756495560088615849919578828197194034718230098780331575482140282`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 2, 4, 2}] -> -20.38478119739118556498458765218634677247945426103878028722512138256828187214863237295304620940157902`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 2, 4, 2}] -> -17.18573826209464529709811285825989076285756092204800343459341871226723394860434677093191572357394391`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 2, 4, 2}] -> 11.70058030053057282836549379845637038289372719135569594022648396130637156782735095585209797060718043`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 2, 4, 3}] -> 12.8611139545980198202073761386426394054240689640431802198415738210369311445508236101333311456918482`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 2, 4, 3}] -> 8.538903383762805545914546440693579293370623200299053856534162053990139208147965140544644395851902838`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 2, 4, 3}] -> -9.596332628288117722534583289029991227311378768717599674430714307967375292303874513664632209793369498`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 2, 4, 4}] -> 13.01916332822522458654050364267881770483508919462561876350138084290729032834127527022602876789496924`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 2, 4, 4}] -> 17.06037609000065376505622440878584812806803894214608079099681969594154083799616579293988381870646203`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 2, 4, 4}] -> -20.75130167983882940530278417669461637999868844880787049190738604789659514563700806048500545579580952`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 3, 2, 2}] -> -21.48577790299379270720072873001001385588707388200302844087462841209041385700189291303354826674934974`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 3, 2, 2}] -> -16.86760360586738584128671407987287020409721908005329142127977344461775011852463400817633283563889318`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 3, 2, 2}] -> 16.63631187835190109705045173249136173176723587559747557100258125915257186485370743594567151506717171`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 3, 2, 3}] -> 3.555888455515389231562773205262857753754409545229444526240343554043507677744259747752918317976337828`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 3, 2, 3}] -> -4.315566849276472461937419825132730286474073549213763506289104496513449957933699726614868536098948584`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 3, 2, 3}] -> 15.47356103804046019435216040464713619200538345134929971413971231985756733998780286501710996605057254`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 3, 2, 4}] -> 16.50027096497963713508254581977220185355255498368052881821792500523457799162598632044902285861753969`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 3, 2, 4}] -> 20.54057641894599553990119571747936901148842654688381836961115223020346766272916651540519225869005243`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 3, 2, 4}] -> -31.75142952404997208420719668238390559720139655105862180952725926252567984063112559154349999412654807`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 3, 3, 2}] -> -7.009756944063954652785644050896736003264275939181410271034735695625492028131411605344925690075915632`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 3, 3, 2}] -> -4.693568918089978944035023325315187912196709728352346863685420673104474535350816472239334331197677689`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 3, 3, 2}] -> 3.469768764136341879639900704111926192105032350548576294486777414968974865325613722454647417916500888`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 3, 3, 3}] -> 20.0184574860398733829761323901861774317783528059086933491761924565364411785092890033112869814925852`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 3, 3, 3}] -> 18.75201004709108076457434490182688215431455868973126134316682501479268006632986791474146606998173866`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 3, 3, 3}] -> -24.17310804698925402130149948788031254678233915229460509282535294378100941204003404460064271903827577`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 3, 3, 4}] -> -7.591046888805966226630798220853117631869855206050824190981945396579630154777223925993007192943559086`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 3, 3, 4}] -> -8.504675100413822584295457137779722922662081823235368631631848126606361799807858058499387946497361396`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 3, 3, 4}] -> 13.06290555892604317485570074080700234522291843922425470967907736701484337905153854030924353533737967`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 3, 4, 2}] -> 28.49553484705774735998637278090674985915134982118443871190936410771590588513330451837847395682526537`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 3, 4, 2}] -> 21.56117252395736478532173740518805811629392880840563828496519411772222465387545048041566716683657087`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 3, 4, 2}] -> -20.1060806424882429766903524366032879238722682261460518654893586741215467301793211584003189329836726`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 3, 4, 3}] -> -23.57434594155526261453890559544903518553276235113813787541653601057994885625354875106420529946892302`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 3, 4, 3}] -> -14.43644319781460830263692507669415186784048514051749783687772051827923010839616818812659753388279007`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 3, 4, 3}] -> 8.699547008948793826949339083233176354776955700945305378685640623923442072052231179583532752987703231`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 3, 4, 4}] -> -8.9092240761736709084517475989190842216826997776297046272359796086549478368487623944560156656739806`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 3, 4, 4}] -> -12.03590131853217295560573857969964608882634472364844973797930410359710586292130845690580431219269103`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 3, 4, 4}] -> 18.68852396512392890935149594157690325197847811183436709984818189551083646157958705123425645878916839`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 4, 2, 2}] -> 22.40480511307695300667832802510505703658134321516512899234131863753585811101629900689120223727299584`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 4, 2, 2}] -> 20.13730388395171528633269011688217649182782708779749775786790441347516023235982846801438120534474974`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 4, 2, 2}] -> -28.50719789325440982397058455318246500335440963037605427106805882782417657394725598875558234874774158`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 4, 2, 3}] -> -16.93295239790853600984435685050159336139720036423221534152623242611784413690849676203750215746140325`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 4, 2, 3}] -> -15.6574080883420653139148207184173987517742940751814879718129843816003762880957078358743797269765089`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 4, 2, 3}] -> 14.66076713058378544904231423344507886381071535272599258630282128245249552117911141428009107476662276`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 4, 2, 4}] -> -1.672798343572155650262139292323088128304413222661135171004943371400284741833055021062282913021195529`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 4, 2, 4}] -> 0.1263581271564842607093893454475678673133174073962692574621843972571307427443569529441922203390315731`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 4, 2, 4}] -> 2.326939323171638748409018091195813770446212542162135467700294386431890660275887432278162962848598266`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 4, 3, 2}] -> -14.2940514634103912116765428963846539499094476550194705676570759123882340980316268614657744898493095`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 4, 3, 2}] -> -15.76186962208899579810906556995400913839145920143986290749612900802016952708872475853062976208212278`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 4, 3, 2}] -> 20.10169755129673967564572591503554746237586859558569834580518411500900141159528578620736138637124941`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 4, 3, 3}] -> 6.219720410951293215512827393695197581288506977137257685951270236574826425205771621106628003684328425`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 4, 3, 3}] -> 9.759868274290262557192442082416826177304432134963043991469425917311285387847504788292426588945621668`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 4, 3, 3}] -> -15.55755274992310934462755843924189373634513842049828688204789496649642874143075474836119053157228903`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 4, 3, 4}] -> 5.782737595623709328350895336082821611456802639657049307270344605652627233325567896832296015242184168`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 4, 3, 4}] -> 4.898116644311996548741096483638634171928376811101361795555331195087304232330500383089887286174739424`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 4, 3, 4}] -> -4.389717037886539244360306326313526898466422879135638859759498538817649344333308441528911959855239392`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 4, 4, 2}] -> -8.110753649666561795001785128720403086671895560145658424684242725147624012984672145425427747423686345`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 4, 4, 2}] -> -4.375434261862719488223624546928167353436367886357634850371775405454990705271103709483751443262626959`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 4, 4, 2}] -> 8.40550034195767014832485863814691754097854103479035592526287471281517516235197020254822096237649217`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 4, 4, 3}] -> 10.71323198695724279433152945680639578010869338709495765557496218954301771170272514093087415377707482`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 4, 4, 3}] -> 5.897539814051802756722378636000572574469861940218443980343558464289090900248203047581953138030887234`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 4, 4, 3}] -> 0.8967856193393238955852442057968148725344230677722942957450736840439332202516433340810994568056662676`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {2, 4, 4, 4}] -> -4.109939252051553678088756043759733483152389416995914136265401234252342491492512875770013102220988639`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {2, 4, 4, 4}] -> -5.024474771468480809450485829086202039241694218497631053017515592344434975074857336034079506513770997`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {2, 4, 4, 4}] -> 2.062777714714900495951288235117713128020210336973503392059204152385758684057421009250748997006641126`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 2, 2, 2}] -> 6.300437448947288615369409721870896562305264041452604364286910164715770246405317751127685011148482709`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 2, 2, 2}] -> 5.075687816220631002364202832959373569741988521569560494585748897001296547602412136542931882540736387`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 2, 2, 2}] -> -7.509816105734076012799837482705415747480018754177348798585708567539666142320842559512561140001361458`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 2, 2, 3}] -> -10.38288351505683879940476687060118327776028161493721263860289717663969428101416909191478234915532999`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 2, 2, 3}] -> -12.55959364542137569247494283786206129278691410311568526879609399700278397127903873857265965269436414`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 2, 2, 3}] -> 18.13843388752847838818878207207262392544125126500016060546061210884686856985735918208788301220793254`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 2, 2, 4}] -> 5.738879295042445314021903923557078736752602864677556540248784429206811492364066885877911596858194835`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 2, 2, 4}] -> 9.345814986597308663983383814612825874164678389957274916561264871711442895446956729141691689304025642`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 2, 2, 4}] -> -14.95662178190482259173140359542869780732053747381936695226186231122388459786040659768065311922741764`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 2, 3, 2}] -> -13.45800656227065928685599110877594555430164605520868362769238718840559027362488165530475210634230131`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 2, 3, 2}] -> -13.87381230677558792534407109457869542773621761418260483445587318835804705776447293455798095658239028`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 2, 3, 2}] -> 18.47029855891122500406325891041743038486460704573668649260856031722734378599591574723499592391563851`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 2, 3, 3}] -> 6.968639077638325530070115131939031528313627325628045921852499469818359378596421590760104292721131919`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 2, 3, 3}] -> 9.564963540348143605625024326138438961592266450315284653847538869421683897853456708192415034378921054`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 2, 3, 3}] -> -13.21545518834756670888819007542417280283464328700013294499955763518008230663199120845775254187563412`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 2, 3, 4}] -> 4.299438419552562988884348927959750335756710621546814487254669124737990973749594317972269287517712529`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 2, 3, 4}] -> 3.093720182688551885613823813597155821485199783859463518700687547073132708463859026639982061446689743`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 2, 3, 4}] -> -3.488601072056277802059264099934974094751600640299795143522997063014842144569810805611222816767418381`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 2, 4, 2}] -> 7.157569113323370671486581386905048991996382013756079263405477023689820027219563904177067095193818604`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 2, 4, 2}] -> 8.798124490554956922979868261619321857994229092613044339870124291356750510162060798015049074041653892`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 2, 4, 2}] -> -10.96048245317714899126342142771201463738458829155933769402285174968767764367507318772243478391427706`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 2, 4, 3}] -> 3.414244437418513269334651738662151749446654289309166716750397706821334902417747501154678056434198066`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 2, 4, 3}] -> 2.994630105073232086849918511723622331194647652800400614948555127581100073425582030380244618315443084`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 2, 4, 3}] -> -4.92297869918091167930059199664845112260660797800002766046105447366678626322536797363013047033229842`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 2, 4, 4}] -> -10.03831771459500830290625285151682907250931348622437102750345355394480246611366120385018088437590736`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 2, 4, 4}] -> -12.43953516928586054959720762820998169564987817381673843526195241878457560391081575578167375075071539`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 2, 4, 4}] -> 18.44522285396110039379066769536367190207213811411916209578485937423872674243021740329187593599483602`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 2, 2}] -> 13.54309326826255066745419527262946585780826859643043486926338031698787333512609191391367090083121291`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 2, 2}] -> 10.12846594131965995715418304915982844167510826707938531175969996442701919126520596086950731654011596`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 2, 2}] -> -10.1536685078457675702333910408268004059617861923994095981159616008793107445466993921707476943591253`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 2, 3}] -> 0.4132330921995467353366678400675061776535973176857202625854036325404829795834050046726969687552415916`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 2, 3}] -> 4.308835262412628163762442844479867604730927483371945593505611851166590247848644664154530697161807313`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 2, 3}] -> -10.52503007948415290839481643718615241469852149079095954121407567001281611098159119076066739974295563`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 2, 4}] -> -10.9532128246641144840135799368212743805710727538748272630609641646555565806970543708562480024104778`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 2, 4}] -> -12.28189100354237109882510140460453687694092034505717543427205890719496845777108305983177818969975647`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 2, 4}] -> 18.2646084904145657750169054108935996675311926336163811526125583797672162783972480771225526523866723`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 3, 2}] -> 4.721515222152015107562710138264133809722924037185946283349178062779342943271156163208881751555459388`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 3, 2}] -> 3.478911388757107309161690566727141539425983729968395754085126582061283510046892828363911513555559044`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 3, 2}] -> -3.574425683106325152657260246853800673608797742629747539895819083203139815447211757673924114144280338`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 3, 3}] -> -10.93826317168369964373148427725365859235211880847667980379947930255329909056499619543336436849819723`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 3, 3}] -> -9.280413688092454411270271794600951761541940792739194002797607521979847617467797193009881714521573896`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 3, 3}] -> 10.93826317168369964373148427725365859235211880847667980379947930255329909056499619543336436849819723`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 3, 4}] -> 3.574425683106325152657260246853800673608797742629747539895819083203139815447211757673924114144280338`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 3, 4}] -> 3.478911388757107309161690566727141539425983729968395754085126582061283510046892828363911513555559044`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 3, 4}] -> -4.721515222152015107562710138264133809722924037185946283349178062779342943271156163208881751555459388`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 4, 2}] -> -18.2646084904145657750169054108935996675311926336163811526125583797672162783972480771225526523866723`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 4, 2}] -> -13.60737733007676726631587361588696998110109199704778106584482654648830270131209878923341883009567501`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 4, 2}] -> 13.72809419095209272289065128768060107957058393502915713801178068408245055999391114984467180850340564`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 4, 3}] -> 10.52503007948415290839481643718615241469852149079095954121407567001281611098159119076066739974295563`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 4, 3}] -> 4.971578425679826247507828950121084156811013309367248409291995670813257369619152528855351017359766583`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 4, 3}] -> -0.4132330921995467353366678400675061776535973176857202625854036325404829795834050046726969687552415916`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 3, 4, 4}] -> 7.378787141557789331356319689967473706962275011245079723165145081452416765249842613182323888266197463`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 3, 4, 4}] -> 8.802979614785263789663410837877395337514936615088779680186932325133684947724190231467866676144197423`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 3, 4, 4}] -> -13.54309326826255066745419527262946585780826859643043486926338031698787333512609191391367090083121291`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 2, 2}] -> -19.84353071720983928282360499450036242011353263788303923355029048170364358153140966504135591197969562`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 2, 2}] -> -15.20415375754029095951838588211920201141709678864894580634544886142831573886761809741243919908085235`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 2, 2}] -> 17.66348461357984358303322852353221615344180494657675839670167016841897688686754195168330883436048676`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 2, 3}] -> 9.969650422857292064068099030533677100106684297251492376017493544099211301430764087242085380400088394`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 2, 3}] -> 8.250758383008747528712499993382193688055986619743739675290482145836193723430394074418128955532556825`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 2, 3}] -> -7.613403808044325479793965634886471510742729774209201064246536438834052458875767991327215612464976905`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 2, 4}] -> 5.214333529621669169991676013264195643818469889197270722812179735448745088332987484978336405552282966`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 2, 4}] -> 2.936076016945062434841717589991711002776241955099900517710794035483525562324126330690086500395730824`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 2, 4}] -> -3.307986708509743183285501815464901860210655159797014200350696068543331680536841479441899533159254667`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 3, 2}] -> 8.736491340118644179293280970511811744578722018022737344343209125626247330353725492095870354786841925`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 3, 2}] -> 10.39490091801848061618238052785155388831023388421420908037074660629676354771758010619406944302683124`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 3, 2}] -> -14.89587287580489985140599866356362971125580930310693895271274123402420397054870398956107180977135818`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 3, 3}] -> 3.969624094045374113661369145314627064038491482848633881946979832734939711968574604673260075777065307`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 3, 3}] -> -0.2845498522556891943547525315374872000503256575760906510499313474418362803856595151825333198573471585`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 3, 3}] -> 2.277192016663867065156705798170514210482524478523453141200078332626783216066995013024388173377436894`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 3, 4}] -> -7.873864102658888141541609174813551009365508364176562027150488207941130789196806075646193401661992868`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 3, 4}] -> -6.572631571445659194775514380324297360911183513827859272785814129134416218510751855003893575002248787`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 3, 4}] -> 8.210116294208292909621974238199107904474524677485741426872175125794185087840966968820104568322877769`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 4, 2}] -> 11.1070393770911951035303240239885506755348106198603018892070813560773962511776841729454855571928537`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 4, 2}] -> 4.809252839521810343336005354267648123106862904434736725974702255131552191150037991218369756054021114`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 4, 2}] -> -2.767611737774943731627229859968586442185995643469819443988928934394772916318837962122237024589128581`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 4, 3}] -> -13.9392745169026661777294681758483041641451757801001262579644733768341510133993386919153454561771537`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 4, 3}] -> -7.966208530753058334357747461844706488005660962167649024240550798394357443044734559235595635675209667`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 4, 3}] -> 5.336211791380458414637259836715957300260205295685747923046458106207269242808772978302827439087540011`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {3, 4, 4, 4}] -> 2.659530573037218971549933161549355365547038474979291304338308472492385700863818590667856996109709901`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {3, 4, 4, 4}] -> 3.636555554500596759933796790332586358134941558727958755075020093650890656186625524313807074606517962`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {3, 4, 4, 4}] -> -4.902129585698549726336472422734206044263869517688727226521479057250853407304125489378205035163623102`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 2, 2, 2}] -> -5.381410238864128315891810426775853381610994708290503812820219939270325992390911657270031040624836604`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 2, 2, 2}] -> -1.805987538136301557318226795950067282011380513825354157997617928143886433767217676704883512834879832`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 2, 2, 2}] -> -4.361069909168432714120295337985687524107155000601229901479769001131938566772705993297349693679208409`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 2, 2, 3}] -> -2.994180427336307978876816774637552329882509204065558176682991695434642178150067922369801490329735434`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 2, 2, 3}] -> -7.413381292197162083377297705688067745461453521279566209305994881111042274750368823916588610381093348`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 2, 2, 3}] -> 11.99589428109576725520569256601959113037484753907513169498192149346319429130955509720931802860926276`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 2, 2, 4}] -> 9.088593326365036170798502603892034988495538896341837106964197204627481757428864413508828348738149322`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 2, 2, 4}] -> 11.32111955950517113662720124831411100463706556432281271051207175574915551002656673920769278972505836`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 2, 2, 4}] -> -14.46786841897351074406677499575939401943464653507711938956510256486990458249483156158468391205053217`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 2, 3, 2}] -> -7.845801845203686577606195838505444398872077538992197210999424419608135852538156811505948073582923816`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 2, 3, 2}] -> -6.581626233403386816800017800690501622851951315609604936725676492766597004675068296211983136697410191`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 2, 3, 2}] -> 5.101167756521856551222367708730043269616293900397588147683401212750632490924983761427012880372111784`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 2, 3, 3}] -> 19.2695388193528410684188446519423434847532324574179051132749632232929082251186390336578106924557817`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 2, 3, 3}] -> 18.94691478103319971614176265810526937002672437437902068078871206268228155632391599484147762454843927`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 2, 3, 3}] -> -26.51520560856479665704086785169803348029283428579275902987369027509735584683879758450408070873493067`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 2, 3, 4}] -> -6.107747712734819887164251812730046356169763187940589370966269915664993895201250347132980465219087447`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 2, 3, 4}] -> -6.700278638790377921168184467738244572218904795993470354777204478592190275941216702049482721769311715`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 2, 3, 4}] -> 12.16178959309578173255465851442844954150809620038841099344257589121203617928804090439155439224955866`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 2, 4, 2}] -> 13.22721208406781489349800626528129778048307224728270102381964435887846184492906846877597911420776042`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 2, 4, 2}] -> 8.387613771539688374118244596640568904863331829434959094723294420910483438442285972916866649532290022`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 2, 4, 2}] -> -0.740097847353423837102072370744355745509138899796358246203632211618693924152277768129663186692903375`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 2, 4, 3}] -> -16.27535839201653308954202787730479115487072325335234693659197152785826604696857111128800920212604627`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 2, 4, 3}] -> -11.53353348883603763276446495241720162456527085309945447148271718157123928157354717092488901416734592`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 2, 4, 3}] -> 14.51931132746902940183517528567844234991798674671762733489176878163416155552924248729476268012566792`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 2, 4, 4}] -> -2.980845613630216283634250791161988632325775708401247735997927288962487862227614066375847883519061875`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 2, 4, 4}] -> -4.620840920714793215459016780575866432418160768329342355734867277156965234085350037158210067955746647`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 2, 4, 4}] -> 2.306078825877729011512116481330944477926550334688708396122526673657868403206790657193129519800973503`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 2, 2}] -> 7.942684634731242039746533457380547998078805285572593571611248095102540521875800999119877365918136823`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 2, 2}] -> 6.739137664547725884132531030713041762422110812973906109520073480190730927259428047306825519098777222`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 2, 2}] -> -6.482643370506133526817060691664561325805449683198065972886619658273261120307008043774923820708046414`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 2, 3}] -> -3.969121547714935966899441045330363931408006862915164788825747186583990657327664752425615286731579419`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 2, 3}] -> 0.00673158686384429817497698065286268174314606584181791278349264534685971008505506246033783893714127068`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 2, 3}] -> -4.948530958556307285957343967460983777306861960558340172925636649844751229006211674256442566307616904`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 2, 4}] -> -5.547058140315522651068965882950927472981482229805701555156960840579021410928931949592774856207061885`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 2, 4}] -> -8.258685415403624441076094312874832134547506201826642935339093323008499204958083455573414068990295964`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 2, 4}] -> 13.48682103363540630919029127149030592967020391744224065691470088275846356223387751442094734173987577`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 3, 2}] -> 2.288241721911939545222933912632602193541351901995463987685557632846149084860255442136043938520456244`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 3, 2}] -> 1.214657529332871634873332758588046372770725998383951109600294091043191025303923643875422817642118645`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 3, 2}] -> 0.1046569189699832730173595427418744815037653920811712454090416682341649501215980352192766962277794503`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 3, 3}] -> -9.080194314356173739244648112932518839426233997432013545376713153983142087944292807877922612994387969`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 3, 3}] -> -9.47159635899862635330407310722593039277261789699206734036921749281283244886207072173158435546016476`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 3, 3}] -> 13.23484487530555437757001521062665395443022034381792528902587364122771032147503784916727835054007854`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 3, 4}] -> 4.016621205699641073973537973999316958261057463421076651086126313376490339330012168319083078799278747`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 3, 4}] -> 5.025763711656715275133766571052581383236098093266972877546721544545078289760965230135476432941802352`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 3, 4}] -> -8.341390336774028067292990602542868535499994402038308426329899304235500435780382377100361783781920286`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 4, 2}] -> -10.23092635664318158496946737001315019162015718756805755929680572794868960673605644125592130443859307`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 4, 2}] -> -7.953795193880597519005863789301088135192836811357857219120367571233921952563351691182248336740895867`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 4, 2}] -> 6.377986451536150253799701148922686844301684291116894727477577990039096170185410008555647124480266964`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 4, 3}] -> 13.04931586207110970614408915826288277083424086034717833420246034056713274527195756030353789972596739`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 4, 3}] -> 9.464864772134782055129096126573067711029471831150249427585724847465972738777015659271246516523023489`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 4, 3}] -> -8.286313916749247091612671243165670177123358383259585116100236991382959092468826174910835784232461639`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 3, 4, 4}] -> 1.530436934615881577095427908951610514720424766384624904070834527202531071598919781273691777407783137`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 3, 4, 4}] -> 3.232921703746909165942327741822250751311408108559670057792371778463420915197118225437937636048493612`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 3, 4, 4}] -> -5.145430696861378241897300668947437394170209515403932230584801578522963126453495137320585557957955479`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 2, 2}] -> -2.561274395867113723854723030604694616467810577282089758791028155832214529484889341849846325293300218`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 2, 2}] -> -4.93315012641142432681430423476297448041073029914855195152245555204684449349221037060194200626389739`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 2, 2}] -> 10.84371327967456624093735602965024884991260468379929587436638865940519968707971403707227351438725482`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 2, 3}] -> 6.963301975051243945776257819967916261290516066980722965508738882018632835477732674795416777061314853`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 2, 3}] -> 7.406649705333317785202320725035205063718307455437748296522502235764182564665313761456250771443952077`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 2, 3}] -> -7.047363322539459969248348598558607353067985578516791522056284843618443062303343422952875462301645852`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 2, 4}] -> -3.541535186049513519729536720941107515514056666536135551807236364048460346499932463916053492531087438`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 2, 4}] -> -3.062434144101546695551106935439278870089559362496169775172978432740656305068483283634278720734762397`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 2, 4}] -> 0.9810473853381044348764837242690880897644426176348787326504016821114410202609540471637365703106564008`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 3, 2}] -> 5.557560123291747032383261925872842205330725636996733223313866786761986767677901369369904135062467571`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 3, 2}] -> 5.366968704070515181926685042102455250081225317225653827125382401723405979371144652336560319055291545`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 3, 2}] -> -5.205824675491839824239727251471917751120059292478759393092442880984797441046581796646289576599891235`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 3, 3}] -> -10.18934450499666732917419653900982464532699845998589156789825006930976613717434622577988807946139373`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 3, 3}] -> -9.47531842203457336283768955087933897725410647738695334041949456986944910746184527310989326908827451`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 3, 3}] -> 13.28036073325924227947085264107137952586261394197483374084781663386964552536375973533680235819485213`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 3, 4}] -> 2.0911265070351788131907138387307293979087057245195127198801436022885035558712381788138973864198087`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 3, 4}] -> 1.674514927133662646034417896685663188982806702726497477230482934047111986180251471914006288827509362`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 3, 4}] -> -3.820399256321753665261667911885581006008101798350102567112676586976535743507658527291192608467638377`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 4, 2}] -> -2.996285727424633308528538895268147588862915059714643464522838630929772238193012027520057809769167353`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 4, 2}] -> -0.433818577659090855112380807339480769670495018077101875602926849676561485878934281734618312791394155`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 4, 2}] -> -5.637888604182726416697628778178331098792545391320536481273945778420402246033132240425983937787363589`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 4, 3}] -> 3.226042529945423383397938719041908384036482393005168602389511187291133301696613550984471302400078879`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 4, 3}] -> 2.068668716701255577635368825844133913535799021949205043896992334105266542796531511653642497644322433`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 4, 3}] -> -6.232997410719782310222504042512772172794628363458042218791531790251202463060416312383926895893206279`100., mmv[{0, 0, 0, 0}, {2, 2, 2, 4}, {4, 4, 4, 4}] -> 1.450408679014334706538822882210378117605350942016622831927092761759956790628694285102156106111278738`100., mmv[{0, 0, 0, 1}, {2, 2, 2, 4}, {4, 4, 4, 4}] -> 1.387919216967884049516689038753615681106752659769672297942495498693544318888231811720272431907253035`100.*I, mmv[{0, 0, 0, 2}, {2, 2, 2, 4}, {4, 4, 4, 4}] -> 2.839351870983649230385184187616492916243659180715223834462274904865094723246704480127456038156981976`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 2, 2, 2}] -> -2.655919065533893160273573622143085014046169686138944463336333806934152764508627761309313005826109833`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 2, 2, 2}] -> -5.129075765431673061746704699491411191446755924955692238230490896240743324162882332555132342486047662`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 2, 2, 2}] -> 8.867371424208611826917407867195150601961672175807707450052574089759266934999379771106909889929801903`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 2, 2, 3}] -> -6.1184679534278417726308679391422726595919137536504567621040933606390825155664633049048369243243581`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 2, 2, 3}] -> -8.663522750532219903221577648355700416232938371308478844487525133508190491517319359136563140181643672`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 2, 2, 3}] -> 14.44497054281525647103501236936152767019368382471414786787508883836507055438803463222889842922194004`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 2, 2, 4}] -> 8.774387018961734932904441561285357673638083439789401225440427167573235280075091066214149930150467934`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 2, 2, 4}] -> 13.79259851596389296496828234784711160767969429626417108271801602974893381568020169169169548266769133`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 2, 2, 4}] -> -23.31234196702386829795242023655667827215535600052185531792766292812433748938741440333580831915174195`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 2, 3, 2}] -> -6.520217191226819226093465952523554299205578428549520871413469600620147268899576489731591950517499696`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 2, 3, 2}] -> -16.55837405830848268760290808364266976673120997877239730455807460499978061856452196843690061474751263`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 2, 3, 2}] -> 41.47250854794435124408515025522133273957092618436846781522586983454777190226459513413124769517488052`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 2, 3, 3}] -> 33.06517295653261616633095344921970053707273185275371914749001631570745420698496996857977901635590578`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 2, 3, 3}] -> 45.38703881607919147617914964723849991087997847702375410972144942562019938339011116822142084772067305`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 2, 3, 3}] -> -73.34265572248130194847000040384196640057411228914235229447357233898187406331595084006682622886906987`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 2, 3, 4}] -> -26.54495576530579694023748749669614623786715342420419827607654671508730693808539347884818706583840608`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 2, 3, 4}] -> -28.82866475777070878857624156359583014414876849825135680516337482062041876482558919978452023297316042`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 2, 3, 4}] -> 31.87014717453695070438485014862063366100318610477388447924770250443410216105135570593557853369418936`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 2, 4, 2}] -> 2.71269694586023966882427075005152759621358932364454807322392863618859501674178820357141576958098007`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 2, 4, 2}] -> 15.24288155839680439460224130558648946314123795989320452251348804657047378571723122947039830654154863`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 2, 4, 2}] -> -41.65640714910270230142664743762674155919512114401492311031105711642639747608367747789112542972307401`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 2, 4, 3}] -> -24.04745955320433934738435262809957661071821041475186024217831022536839240544170923548764563317710944`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 2, 4, 3}] -> -33.49294986164513023943894018623328363638680994897510012224893403343396812565348091995638460831670004`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 2, 4, 3}] -> 55.38123982699429860643399469230607885127842958496660461170870040194675847320976228800448468883610599`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 2, 4, 4}] -> 21.33476260734409967856008187804804901450462109110731216895438158917979738869992103191622986359612937`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 2, 4, 4}] -> 18.25006830324832584483669888064679417324557198908189559973544598686349433993624969048598630177515142`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 2, 4, 4}] -> -13.72483267789159630500734725467933729208330844095168150139764328552036099712608481011335925911303198`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 3, 2, 2}] -> 23.8837545759601538457890789108102968715617779561231074736678406464812411059351512162433389059888632`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 3, 2, 2}] -> 14.91091198688440259423497661060941735429838604877117611037947651511740846348302424906348510635424773`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 3, 2, 2}] -> -8.61781370167507143223809621083968280687739700351263943590892952670543593998618427083286795456205963`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 3, 2, 3}] -> 27.47752045039856859242727921056941756083019793357150416976185857965657432988770486599460348649413258`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 3, 2, 3}] -> 23.26095014295554581341411774520907125212963707088729856182671453456699612846610587903664961897774566`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 3, 2, 3}] -> -25.40983608718390876334306031864128276907467174683383908158211514716529351664714319214429075974864029`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 3, 2, 4}] -> -51.36127502635872243821635812137971443239197588969461164342969922613781543582285608223794239248299578`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 3, 2, 4}] -> -38.17186212983994840764909435581848860642802311965847467220619104968440459194913012810013472533199339`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 3, 2, 4}] -> 34.02764978885898019558115652948096557595206875034647851749104467387072945663332746297715871431069992`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 3, 3, 2}] -> -12.52644824879380042039690390078179805979732120991000811626361271820580978292060021466732928780999845`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 3, 3, 2}] -> -0.2936747906822878254687332785117339711745669095486425681470241183704676377709283906804108732429376894`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 3, 3, 2}] -> -16.90446791642067082266147175030747227548747409442673489091266180830155639637777705708970298291710469`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 3, 3, 3}] -> -47.00555404971807229602237991231138639187033293744543262020488438289124173561499959738267825570630231`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 3, 3, 3}] -> -47.06898363453030513477371412979220327022138382977780734018118889900704403051319253767534717434239836`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 3, 3, 3}] -> 61.56167128232607475149118905118479789639932159158934313065026352274210113071205929765903797995218566`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 3, 3, 4}] -> 59.53200229851187271641928381309318445166765414735544073646849710109705151853559981205000754351630076`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 3, 3, 4}] -> 47.36265842521259296024244740830393724139595073932644990832821301737751166828412092835575804758533605`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 3, 3, 4}] -> -44.65720336590540392882971730087732562091184749716260823973760171444054473433428224056933499703508097`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 3, 4, 2}] -> -5.870310287862303153938191019787891497585899043984111869943515277327034446199609623892920982716358922`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 3, 4, 2}] -> -9.340841730788682616255472091031505622531214275006887095301315877774516815999485899580130585245301565`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 3, 4, 2}] -> 18.45999383161876237877364798278296927443208828147290844416300444810377152442330176238205227703877895`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 3, 4, 3}] -> 10.88265535805936946437724751374648492798299979055483389470922166842126933580485353401374509836940564`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 3, 4, 3}] -> 13.91563001813909328297709046196229002383896386261127374456300870613959089115185709035879383154803305`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 3, 4, 3}] -> -22.63721004579580854765213738167903059569423623814871427583515767101484461353326627500726425390734097`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 3, 4, 4}] -> -5.01234507019706631043905649395859343039710074657072202476570639109423488960524391012082411565304672`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 3, 4, 4}] -> -4.574788287350410666721618370930784401307749587604386649261692828365074075152371190778663246302731483`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 3, 4, 4}] -> 4.177216214177046168878489398896061321262147956675805831672153222911073089109964512625211976868562015`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 4, 2, 2}] -> -21.22783551042626068551550528866721185751560826998416301033150683954708834142652345493402590016275337`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 4, 2, 2}] -> -9.781836221452729532488271911118006162851630123815483872148985618876665139320141916508352763868200073`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 4, 2, 2}] -> -0.2495577225335403946793116563554677950842751722950680141436445630538309950131955002740419353677422722`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 4, 2, 3}] -> -21.35905249697072681979641127142714490123828417992104740765776521901749181432124156108976656216977448`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 4, 2, 3}] -> -14.59742739242332591019254009685337083589669869957881971733918940105880563694878651990008647879610198`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 4, 2, 3}] -> 10.96486554436865229230804794927975509888098792211969121370702630880022296225910855991539233052670025`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 4, 2, 4}] -> 42.58688800739698750531191656009435675875389244990521041798927205856458015574776501602379246233252784`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 4, 2, 4}] -> 24.37926361387605544268081200797137699874832882339430358948817501993547077626892843640843924266430206`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 4, 2, 4}] -> -10.71530782183511189762873629292428730379671274982462319956338174574639196724591305964135039515895797`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 4, 3, 2}] -> 19.04666544002061964649036985330535235900289963845952898767708231882595705182017670439892123832749815`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 4, 3, 2}] -> 16.85204884899077051307164136215440373790577688832103987270509872337024825633545035911731148799045032`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 4, 3, 2}] -> -24.56804063152368042142367850491386046408345208994173292431320802624621550588681807704154471225777583`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 4, 3, 3}] -> 13.94038109318545612969142646309168585479760108469171347271486806718378752863002962880289923935039653`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 4, 3, 3}] -> 1.681944818451113658594564482553703359341405352754053230459739473386844647123081369453926326621725319`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 4, 3, 3}] -> 11.78098444015522719697881135265716850417479069755300916382330881623977293260389154240778824891688421`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 4, 3, 4}] -> -32.98704653320607577618179631639703821380050072315124246039195038600974458045020633320182047767789468`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 4, 3, 4}] -> -18.53399366744188417166620584470810709724718224107509310316483819675709290345853172857123781461217564`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 4, 3, 4}] -> 12.78705619136845322444486715225669195990866139238872376048989921000644257328292653463375646334089161`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 4, 4, 2}] -> 3.157613342002063485113920269736363901372309720339563796719586641138439429457821420321505213135378852`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 4, 4, 2}] -> -5.902039827608121778346769214554983840610023684886317427212172168795956969717745329890267721296247062`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 4, 4, 2}] -> 23.19641331748393992265299945484377228476303286254201466614805266832262595166037571550907315268429505`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 4, 4, 3}] -> 13.1648041951449698830071051143530916827352106241970263474690885569471230696368557014739005348077038`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 4, 4, 3}] -> 19.577319843506036956461849724270993612547846086363826377685925327294377234501623829597590776768667`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 4, 4, 3}] -> -32.74402978119849005878185731062704825558419334681789033587354273093191385967649601299722043492876502`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {2, 4, 4, 4}] -> -16.32241753714703336812102538408945558410752034453659014418867519808556249909467712179540574794308265`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {2, 4, 4, 4}] -> -13.67528001589791517811508050971600977193782240147750895047375315849842026478387849970732305547241993`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {2, 4, 4, 4}] -> 9.547616463714550136128857855783275970821160484275875669725490062609287908016120297488147282244469964`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 2, 2, 2}] -> -16.34799773150721658360318281355254000073934307454526382139319080048958678016293837782647560427006129`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 2, 2, 2}] -> -7.730743967005340247624522656809038686490577172903232461114797542148030191091439482438311392230976327`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 2, 2, 2}] -> 2.876970154899350624416978108966216666372618221196153254123465033274198710218881602595709919375463991`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 2, 2, 3}] -> -13.62817997425444204805239943648298616131489113765218611083437344557015639662730217252258969532012452`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 2, 2, 3}] -> -6.383119575863731988964295003740961455613998919976165789063526740495991324765938987181033676497841645`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 2, 2, 3}] -> 1.837038456780310136403523171236170427058965339062132703623362884531277703097483037106499464802612084`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 2, 2, 4}] -> 29.97617770576165863165558225003552616205423421219744993222756424605974317679024055034906529959018581`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 2, 2, 4}] -> 14.11386354286907223658881766055000014210457609287939825017832428264402151585737846961934506872881797`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 2, 2, 4}] -> -4.714008611679660760820501280202387093431583560258285957746827917805476413316364639702209384178076075`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 2, 3, 2}] -> 7.432781389688050122429355464151470400897128527363375445549118291464004431354115895306774004010408358`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 2, 3, 2}] -> 8.953726850308253631395691818981114073414222726156106442281748334447379711599399436608826171364164499`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 2, 3, 2}] -> -19.02839254236003485977416108965804531875218618475310852922262514511388683798474031369969056865911885`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 2, 3, 3}] -> -7.795105262037419000743450812074043883620821960999486447023306734899325337763231600105498230231615103`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 2, 3, 3}] -> -18.18263406517339993314991001509817417105412141705917584085876257175486439355074603650147642870253568`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 2, 3, 3}] -> 34.26551534731587252567782294979647763223168626858205202742770897520571452859517358997908734136154539`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 2, 3, 4}] -> 0.3623238723493688783140953479225734827236934336361110014741884434353209064091157047987242262212067449`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 2, 3, 4}] -> 9.228907214865146301754218196117060097639898690903069398577014237307484681951346599892650257338371181`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 2, 3, 4}] -> -15.23712280495583766590366186013843231347950008382894349820508383009182769061043327627939677270242654`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 2, 4, 2}] -> 6.694308877206587145178787809637186626737949557314630496111251160397895966067204489413898497176334053`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 2, 4, 2}] -> -1.986851524775724807697720671274213869380943467080197577077256328641495206138926625321447907652379255`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 2, 4, 2}] -> 15.83273480235283611029226024940409829123519090611161128217213793935259124230203432937021737198167827`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 2, 4, 3}] -> 17.60698722977566597914281094568279842538543488620284003886725920457312218764451442374022671730324307`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 2, 4, 3}] -> 21.47006182439619031203637899561191793239664090625488734984343026731680420707830709302357431795282319`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 2, 4, 3}] -> -33.04061590877285374797454672185222524031078462693296716170211969651959041222468534863388248800592622`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 2, 4, 4}] -> -24.30129610698225312432159875531998505212338444351747053497851036497101815371171891315412521447957713`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 2, 4, 4}] -> -19.48321029962046550433865832433770406301569743917468977276617393867530900093938046770212641030044394`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 2, 4, 4}] -> 17.20788110642001763768228647244812694907559372082135587952998175716699916992265101926366511602424796`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 2, 2}] -> -13.67436731082828582512521163697322648883373832098300186872110449542918868306550732219392811629025543`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 2, 2}] -> -7.256111754996319870021663028605679359839851194527893284947839740544347018974403606599449534083750989`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 2, 2}] -> 3.521544244598542263788248489153239655857824110489594347100783186887776315383048705855213565403483342`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 2, 3}] -> -14.16454566645604532268813041479240142916877211155783885004753418833802882981346848962664525466637816`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 2, 3}] -> -10.43673416627132192748507170018142461827795118990518726225537974618385053014067848509173454066667713`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 2, 3}] -> 10.72327704931897545797178074056140202082639322788924261968745724960941944634163527302177234243284102`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 2, 4}] -> 27.8389129772843311478133420517656279180025104325408407187686386837672175128789758118205733709566336`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 2, 4}] -> 17.69284592126764179750673472878710397811780238443308054720321948672819754911508209169118407475042812`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 2, 4}] -> -14.24482129391751772176002922971464167668421733837883696678824043649719576172468397887698590783632436`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 3, 2}] -> 15.09880379976987470739005316872966198725914750465565816764054834131401055795862785751896955516227385`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 3, 2}] -> 4.784567785574489300150996688642333436011930245200909582127153169441411359628577708058766657957745335`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 3, 2}] -> 5.414459859173353282811537469568260639310778976207579877784342348764613735005872987556004862525632972`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 3, 3}] -> 32.81478951505109893119445283176097577705635642543003941139843790765989727169498858630009310549459168`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 3, 3}] -> 27.84124106427736323381081538380285528462582237821758200839282256593954285240339157902964514356472169`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 3, 3}] -> -32.81478951505109893119445283176097577705635642543003941139843790765989727169498858630009310549459168`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 3, 4}] -> -47.91359331482097363858450600049063776431550393008569757903898624897390782965361644381906266065686552`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 3, 4}] -> -32.62580884985185253396181207244518872063775262341849159051997573538095421203196928708841180152246702`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 3, 4}] -> 27.40032965587774564838291536219271513774557744922245953361409555889528353668911559874408824296895871`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 4, 2}] -> -1.063121765882823855497987833141154150181459975996610569291918881707588460433194804497123305040173088`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 4, 2}] -> 1.997818882725415015260160329447369720020132114449620875873785849148348128290595039163926569426725125`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 4, 2}] -> -7.239875428383982050500690527749185729411118713598179820583791621294819863183267142890638359079374133`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 4, 3}] -> -10.72327704931897545797178074056140202082639322788924261968745724960941944634163527302177234243284102`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 4, 3}] -> -10.43673416627132192748507170018142461827795118990518726225537974618385053014067848509173454066667713`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 4, 3}] -> 14.16454566645604532268813041479240142916877211155783885004753418833802882981346848962664525466637816`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 3, 4, 4}] -> 11.7863988152017993134697685737025561710078532038858531889793761313170079067748300775188956474730141`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 3, 4, 4}] -> 8.438915283545906912224911370734054898257819075455566386381593897035502401850083445927807971239952006`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 3, 4, 4}] -> -6.924670238072063272187439887043215699757653397959659029463742567043208966630201346736006895587004031`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 2, 2}] -> 30.02236504233550240872839445052576648957308139552826569011429529591877546322844570002040372056031672`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 2, 2}] -> 14.98685572200166011764618568541471804633042836743112574606263728269237721006584308903776092631472732`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 2, 2}] -> -6.398514399497892888205226598119456322230442331685747601224248220161975025601930308450923484778947334`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 2, 3}] -> 27.79272564071048737074052985127538759048366324921002496088190763390818522644077066214923494998650268`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 2, 3}] -> 16.81985374213505391644936670392238607389195010988135305131890648667984185490661747227276821716451878`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 2, 3}] -> -12.5603155060992855943753039117975724478853585669513753233108201341406971494391183101282718072354531`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 2, 4}] -> -57.8150906830459897794689243018011540800567446447382906509962029298269606896692163621696386705468194`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 2, 4}] -> -31.80670946413671403409555238933710412022237847731247879738154376937221906497246056131052914347924609`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 2, 4}] -> 18.95882990559717848258053050991702877011580089863712292453506835430267217504104861857919529201440043`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 3, 2}] -> -22.5315851894579248298194086328811323881562760320190336131896666327780149893127437528257435591726822`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 3, 2}] -> -13.73829463588274293154668850762344750942615297135701602440890150388879107122797714466759282932190983`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 3, 2}] -> 13.61393268318668157696262362008978467944140720854552865143828279634927310297886732614368570613348588`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 3, 3}] -> -25.01968425301367993045100201968693189343553446443055296437513117276057193393175698619459487526297658`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 3, 3}] -> -9.658606999103963300660905368704681113571700961158406167534059994184678458852645542528168714862186007`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 3, 3}] -> -1.450725832264773594483370118035501855175329843152012616029271067545817256900185003678994235866953711`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 3, 4}] -> 47.55126944247160476027041065256806428159181049644958657756479780553858692324450073902033843443565878`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 3, 4}] -> 23.39690163498670623220759387632812862299785393251542219194296149807346953008062268719576154418409584`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 3, 4}] -> -12.16320685092190798247925350205428282426607736539351603540901172880345584607868232246469147026653217`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 4, 2}] -> -5.631187111323763289680799976496032476556489581318019926819332278690307505634009684916775192136160965`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 4, 2}] -> -0.01096735794969020756243965817315585063918864736942329879652952050685292215166841384247866177434586984`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 4, 2}] -> -8.592859373968854059791569721654912561824072192513431461588346318057771379118767186479579012902304134`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 4, 3}] -> -6.883710180456690521171030205121396404559041658313597419179801954963702741302879150718454374870402058`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 4, 3}] -> -11.03332765812486838455130729543049331411868971634970008758805052113295367693762860793183977728614606`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 4, 3}] -> 18.87607024231680842528641630705982381114201251537512831165458550818156158241121685900723723333954806`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {3, 4, 4, 4}] -> 12.51489729178045381085183018161742888111553123963161734599913423365401024693688883563522956700656302`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {3, 4, 4, 4}] -> 11.04429501607455859211374695360364916475787836371912338638458004163980659908929702177431843906049193`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {3, 4, 4, 4}] -> -10.28321086834795436549484658540491124931794032286169685006623919012379020329244967252765822043724393`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 2, 2, 2}] -> 19.00391679704110974387675643569562501478551276068420828472952460742373954467156613913578861009617112`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 2, 2, 2}] -> 12.85981973243701330937122735630044987793733309785892469934528843838877351525432181499344373471702399`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 2, 2, 2}] -> -11.74434157910796245133438597616136726833429039700386070417603912303346564521826137370261980930526589`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 2, 2, 3}] -> 19.74664792768228382068326737562525882090680489130264287293846680620923891219376547742742661964448262`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 2, 2, 3}] -> 15.04664232639595189218587265209666187184693729128464463355105187400418181628325834631759681667948532`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 2, 2, 3}] -> -16.28200899959556660743853554059769809725264916377628057149845172289634825748551766933539789402455213`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 2, 2, 4}] -> -38.75056472472339356456002381132088383569231765198685115766799141363297845686533161656321522974065374`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 2, 2, 4}] -> -27.90646205883296520155710000839711174978427038914356933289634031239295533153758016131104055139650931`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 2, 2, 4}] -> 28.02635057870352905877292151675906536558693956078014127567449084592981390270377904303801770332981802`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 2, 3, 2}] -> -0.9125641984612308963358895116279161016915500988138545741356486908438571624545394055751820534929086618`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 2, 3, 2}] -> 7.60464720800022905620721626466155569331698725261629086227632627055240090696512253182807444338334813`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 2, 3, 2}] -> -22.44411600558431638431098916556328742081873999961535928600324468943388506427985482043155712651576166`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 2, 3, 3}] -> -25.27006769449519716558750263714565665345190989175423270046670958080812886922173836847428078612429068`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 2, 3, 3}] -> -27.20440475090579154302923963214032573982585705996457826886268685386533498983936513171994441901813737`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 2, 3, 3}] -> 39.07714037516542942279217745404548876834242602056030026704586336377615953472077725008773888750752448`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 2, 3, 4}] -> 26.18263189295642806192339214877357275514345999056808727460235827165198603167627777404946283961719934`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 2, 3, 4}] -> 19.59975754290556248682202336747877004650886980734828740658636058331293408287424259989186997563478924`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 2, 3, 4}] -> -16.63302436958111303848118828848220134752368602094494098104261867434227447044092242965618176099176282`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 2, 4, 2}] -> -9.407005823066826814003058559688714222951538880959178569335179796586490982808992692985314266757314123`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 2, 4, 2}] -> -13.25603003362107958690452063431227559376029449281300694543623171792897857957830460414895039888916937`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 2, 4, 2}] -> 25.82367234674986619113438718822264326795993023790331182813891917707380623378164314852090805774139574`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 2, 4, 3}] -> 6.440472323428673368241541682416778185332775528549020203311051020795270217797194811747418915873866365`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 2, 4, 3}] -> 12.02288803724893992740256119062136570399016904272021277240550376611716391857517382693281029036387685`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 2, 4, 3}] -> -22.34062391822144485845944797045385361096764495803363745000658070542716806098507693937060220083017976`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 2, 4, 4}] -> 2.966533499638153445761516877271936037618763352410158366024128775791220765011797881237895350883447758`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 2, 4, 4}] -> 1.233141996372139659501959443690909889770125450092794173030727951811814661003130777216140108525292518`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 2, 4, 4}] -> -3.483048428528421332674939217768789656992285279869674378132338471646638172796566209150305856911215977`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 2, 2}] -> -10.20938726513186802066386727383707038272803963514010560494673615105205242286964389404941078969860777`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 2, 2}] -> -7.654800231888082724213313582003737994458534854243282825431636774573061444508620642464035572270496746`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 2, 2}] -> 5.096269457076529168449847721686443151019572893023045088808146339817659624603135564977654389158576288`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 2, 3}] -> -13.31297478394252326973914879577701613166142582201366531971432439131854550007423637636795823182775441`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 2, 3}] -> -12.82421597668422388592904604502764663385168588098211129957133478838314559832542739394491507831106853`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 2, 3}] -> 14.68655903786493330537127957807988074824827851894459646189465789755587407030550791912251841731579928`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 2, 4}] -> 23.52236204907439129040301606961408651438946545715377092466106054237059792294388027041736902152636218`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 2, 4}] -> 20.47901620857230661014235962703138462831022073522539412500297156295620704283404803640895065058156527`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 2, 4}] -> -19.78282849494146247382112729976632389926785141196764155070280423737353369490864348410017280647437556`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 3, 2}] -> -2.572355550976074286993149267947863927461826294745650051376935623108200775038027642851640267352275393`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 3, 2}] -> -4.490892994892201474682263410130599464837363335652267013980129051070943721857649317378355784714807646`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 3, 2}] -> 11.49000805724731753984993428073921163617669511821915501312831945953694266137190406953369812039147172`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 3, 3}] -> 14.19076453466697336482792708055041061481397651201539320880644647523134446392001101108258515021171063`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 3, 3}] -> 19.22774257025294190096289874598934798559556145156022533178836633306750117810980095864570203077767668`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 3, 3}] -> -28.74688176727497582029673621942382211934296516615930371925182561508220385901707071135894487445759398`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 3, 4}] -> -11.61840898369089907783477781260254668735215021726974315742951085212314368888198336823094488285943524`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 3, 4}] -> -14.73684957536074042628063533585874852075819811590795831780823728199655745625215164126734624606286903`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 3, 4}] -> 17.25687371002765828044680193868461048316627004794014870612350615554526119764516664182524675406612226`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 4, 2}] -> 6.933432053745127009436178852929045647767359019980722439235434159034622906632804428390044287756532011`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 4, 2}] -> 7.34302284806326760099531176158413590251108216055726621942753002862616868770889086041620401581857644`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 4, 2}] -> -11.22011840323478032827295745503378354502096956787472862357921282680895166124003461949141391795940482`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 4, 3}] -> -0.1593783087403940064054667731850829071566065626655912750217644188118498894632182609919727559365646267`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 4, 3}] -> -3.478895851867771355492018761780865405561012672706086482307628959955740361011178605267059290881355918`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 4, 3}] -> 8.472664379339763224964006966886629166525464126590875425787623482676815783719797785380618999240962803`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 3, 4, 4}] -> -6.774053745004733003030712079743962740610752457315131164213669740222773017169586167398071531819967384`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 3, 4, 4}] -> -3.864126996195496245503292999803270496950069487851179737119901068670428326697712255149144724937220522`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 3, 4, 4}] -> 2.747454023895017103308950488147154378495505441283853197791589344132135877520236834110794918718442016`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 2, 2}] -> -8.794529531909241723212889161858554632057473125544102679782788456371687121801922245086377820397563354`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 2, 2}] -> -5.205019500548930585157913774296711883478798243615641873913651663815712070745701172529408162446527243`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 2, 2}] -> 6.648072122031433282884538254474924117314717503980815615367892783215806020615125808724965420146689606`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 2, 3}] -> -6.433673143739760550944118579848242689245379069288977553224142414890693412119529101059468387816728202`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 2, 3}] -> -2.222426349711728006256826607069015237995251410302533333979717085621036217957830952372681738368416791`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 2, 3}] -> 1.595449961730633302067255962517817349004370644831684109603793825340474187180009750212879476708752852`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 2, 4}] -> 15.22820267564900227415700774170679732130285219483308023300693087126238053392145134614584620821429156`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 2, 4}] -> 7.427445850260658591414740381365727121474049653918175207893368749436748288703532124902089900814944034`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 2, 4}] -> -8.243522083762066584951794216992741466319088148812499724971686608556280207795135558937844896855442458`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 3, 2}] -> 3.484919749437305183329038779575780029153376393559504625512584313952057937492567048426822320845184054`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 3, 2}] -> -3.113754213108027581524952854530956228479623916964023848296197219481457185107473214449718658668540484`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 3, 2}] -> 10.95410794833699884446105488482407578464204488139620427287492522989694240290795075089785900612428995`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 3, 3}] -> 11.07930315982822380075957555659524603863793337973883949166026310557678440530172735739169563591258004`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 3, 3}] -> 7.976662180652849642066340886150977754230295608404352937074320520797833811729564173074242388240460688`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 3, 3}] -> -10.3302586078904536024954412346216666489994608544009965477940377486939556757037065387287940130499305`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 3, 4}] -> -14.5642229092655289840886143361710260677913097732983441171728474195288423427942944058185179567577641`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 3, 4}] -> -4.862907967544822060541388031620021525750671691440329088778123301316376626622090958624523729571920204`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 3, 4}] -> -0.6238493404465452419656136502024091356425840269952077250808874812029867272042442121690649930743594445`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 4, 2}] -> 2.473573769321699804566879706759668575184179860978456130099745637551868076176188264595269979000782113`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 4, 2}] -> 5.913007185557811985909208872728139691249212332255740726008701689302809891869413743732746383070592932`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 4, 2}] -> -14.60355394351508586286142973318885972293896067002858320455970635026485457254160852902949413978199092`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 4, 3}] -> -6.281094014688279361836074909231695278176168965883428928289286601983420328333976550755446159937301738`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 4, 3}] -> -8.543992185381168571910542428840500298429156370014126290097874806161423557563995221665750999482520936`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 4, 3}] -> 13.86795953888168163349544100356722444444218083144276202421895722275035227726527915398998320158921696`100., mmv[{0, 0, 0, 0}, {2, 2, 4, 2}, {4, 4, 4, 4}] -> 3.807520245366579557269195202472026702991989104904972798189540964431552252157788286160176180936519626`100., mmv[{0, 0, 1, 0}, {2, 2, 4, 2}, {4, 4, 4, 4}] -> 2.630984999823356586001333556112360607179944037758385564089173116858613665694581477933004616411928005`100.*I, mmv[{0, 0, 2, 0}, {2, 2, 4, 2}, {4, 4, 4, 4}] -> 0.7355944046334042293659887296216352784967798385858211803407491275145022952763293750395109381927739617`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 2, 2, 2}] -> 0.7355944046334042293659887296216352784967798385858211803407491275145022952763293750395109381927739617`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 2, 2, 2}] -> -2.630984999823356586001333556112360607179944037758385564089173116858613665694581477933004616411928005`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 2, 2, 2}] -> 3.807520245366579557269195202472026702991989104904972798189540964431552252157788286160176180936519626`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 2, 2, 3}] -> -10.28321086834795436549484658540491124931794032286169685006623919012379020329244967252765822043724393`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 2, 2, 3}] -> -11.04429501607455859211374695360364916475787836371912338638458004163980659908929702177431843906049193`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 2, 2, 3}] -> 12.51489729178045381085183018161742888111553123963161734599913423365401024693688883563522956700656302`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 2, 2, 4}] -> 9.547616463714550136128857855783275970821160484275875669725490062609287908016120297488147282244469964`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 2, 2, 4}] -> 13.67528001589791517811508050971600977193782240147750895047375315849842026478387849970732305547241993`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 2, 2, 4}] -> -16.32241753714703336812102538408945558410752034453659014418867519808556249909467712179540574794308265`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 2, 3, 2}] -> 2.747454023895017103308950488147154378495505441283853197791589344132135877520236834110794918718442016`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 2, 3, 2}] -> 3.864126996195496245503292999803270496950069487851179737119901068670428326697712255149144724937220522`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 2, 3, 2}] -> -6.774053745004733003030712079743962740610752457315131164213669740222773017169586167398071531819967384`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 2, 3, 3}] -> -6.924670238072063272187439887043215699757653397959659029463742567043208966630201346736006895587004031`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 2, 3, 3}] -> -8.438915283545906912224911370734054898257819075455566386381593897035502401850083445927807971239952006`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 2, 3, 3}] -> 11.7863988152017993134697685737025561710078532038858531889793761313170079067748300775188956474730141`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 2, 3, 4}] -> 4.177216214177046168878489398896061321262147956675805831672153222911073089109964512625211976868562015`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 2, 3, 4}] -> 4.574788287350410666721618370930784401307749587604386649261692828365074075152371190778663246302731483`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 2, 3, 4}] -> -5.01234507019706631043905649395859343039710074657072202476570639109423488960524391012082411565304672`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 2, 4, 2}] -> -3.483048428528421332674939217768789656992285279869674378132338471646638172796566209150305856911215977`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 2, 4, 2}] -> -1.233141996372139659501959443690909889770125450092794173030727951811814661003130777216140108525292518`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 2, 4, 2}] -> 2.966533499638153445761516877271936037618763352410158366024128775791220765011797881237895350883447758`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 2, 4, 3}] -> 17.20788110642001763768228647244812694907559372082135587952998175716699916992265101926366511602424796`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 2, 4, 3}] -> 19.48321029962046550433865832433770406301569743917468977276617393867530900093938046770212641030044394`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 2, 4, 3}] -> -24.30129610698225312432159875531998505212338444351747053497851036497101815371171891315412521447957713`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 2, 4, 4}] -> -13.72483267789159630500734725467933729208330844095168150139764328552036099712608481011335925911303198`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 2, 4, 4}] -> -18.25006830324832584483669888064679417324557198908189559973544598686349433993624969048598630177515142`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 2, 4, 4}] -> 21.33476260734409967856008187804804901450462109110731216895438158917979738869992103191622986359612937`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 3, 2, 2}] -> -0.6238493404465452419656136502024091356425840269952077250808874812029867272042442121690649930743594445`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 3, 2, 2}] -> 4.862907967544822060541388031620021525750671691440329088778123301316376626622090958624523729571920204`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 3, 2, 2}] -> -14.5642229092655289840886143361710260677913097732983441171728474195288423427942944058185179567577641`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 3, 2, 3}] -> -12.16320685092190798247925350205428282426607736539351603540901172880345584607868232246469147026653217`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 3, 2, 3}] -> -23.39690163498670623220759387632812862299785393251542219194296149807346953008062268719576154418409584`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 3, 2, 3}] -> 47.55126944247160476027041065256806428159181049644958657756479780553858692324450073902033843443565878`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 3, 2, 4}] -> 12.78705619136845322444486715225669195990866139238872376048989921000644257328292653463375646334089161`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 3, 2, 4}] -> 18.53399366744188417166620584470810709724718224107509310316483819675709290345853172857123781461217564`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 3, 2, 4}] -> -32.98704653320607577618179631639703821380050072315124246039195038600974458045020633320182047767789468`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 3, 3, 2}] -> 17.25687371002765828044680193868461048316627004794014870612350615554526119764516664182524675406612226`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 3, 3, 2}] -> 14.73684957536074042628063533585874852075819811590795831780823728199655745625215164126734624606286903`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 3, 3, 2}] -> -11.61840898369089907783477781260254668735215021726974315742951085212314368888198336823094488285943524`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 3, 3, 3}] -> 27.40032965587774564838291536219271513774557744922245953361409555889528353668911559874408824296895871`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 3, 3, 3}] -> 32.62580884985185253396181207244518872063775262341849159051997573538095421203196928708841180152246702`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 3, 3, 3}] -> -47.91359331482097363858450600049063776431550393008569757903898624897390782965361644381906266065686552`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 3, 3, 4}] -> -44.65720336590540392882971730087732562091184749716260823973760171444054473433428224056933499703508097`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 3, 3, 4}] -> -47.36265842521259296024244740830393724139595073932644990832821301737751166828412092835575804758533605`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 3, 3, 4}] -> 59.53200229851187271641928381309318445166765414735544073646849710109705151853559981205000754351630076`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 3, 4, 2}] -> -16.63302436958111303848118828848220134752368602094494098104261867434227447044092242965618176099176282`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 3, 4, 2}] -> -19.59975754290556248682202336747877004650886980734828740658636058331293408287424259989186997563478924`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 3, 4, 2}] -> 26.18263189295642806192339214877357275514345999056808727460235827165198603167627777404946283961719934`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 3, 4, 3}] -> -15.23712280495583766590366186013843231347950008382894349820508383009182769061043327627939677270242654`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 3, 4, 3}] -> -9.228907214865146301754218196117060097639898690903069398577014237307484681951346599892650257338371181`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 3, 4, 3}] -> 0.3623238723493688783140953479225734827236934336361110014741884434353209064091157047987242262212067449`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 3, 4, 4}] -> 31.87014717453695070438485014862063366100318610477388447924770250443410216105135570593557853369418936`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 3, 4, 4}] -> 28.82866475777070878857624156359583014414876849825135680516337482062041876482558919978452023297316042`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 3, 4, 4}] -> -26.54495576530579694023748749669614623786715342420419827607654671508730693808539347884818706583840608`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 4, 2, 2}] -> -8.243522083762066584951794216992741466319088148812499724971686608556280207795135558937844896855442458`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 4, 2, 2}] -> -7.427445850260658591414740381365727121474049653918175207893368749436748288703532124902089900814944034`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 4, 2, 2}] -> 15.22820267564900227415700774170679732130285219483308023300693087126238053392145134614584620821429156`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 4, 2, 3}] -> 18.95882990559717848258053050991702877011580089863712292453506835430267217504104861857919529201440043`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 4, 2, 3}] -> 31.80670946413671403409555238933710412022237847731247879738154376937221906497246056131052914347924609`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 4, 2, 3}] -> -57.8150906830459897794689243018011540800567446447382906509962029298269606896692163621696386705468194`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 4, 2, 4}] -> -10.71530782183511189762873629292428730379671274982462319956338174574639196724591305964135039515895797`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 4, 2, 4}] -> -24.37926361387605544268081200797137699874832882339430358948817501993547077626892843640843924266430206`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 4, 2, 4}] -> 42.58688800739698750531191656009435675875389244990521041798927205856458015574776501602379246233252784`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 4, 3, 2}] -> -19.78282849494146247382112729976632389926785141196764155070280423737353369490864348410017280647437556`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 4, 3, 2}] -> -20.47901620857230661014235962703138462831022073522539412500297156295620704283404803640895065058156527`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 4, 3, 2}] -> 23.52236204907439129040301606961408651438946545715377092466106054237059792294388027041736902152636218`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 4, 3, 3}] -> -14.24482129391751772176002922971464167668421733837883696678824043649719576172468397887698590783632436`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 4, 3, 3}] -> -17.69284592126764179750673472878710397811780238443308054720321948672819754911508209169118407475042812`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 4, 3, 3}] -> 27.8389129772843311478133420517656279180025104325408407187686386837672175128789758118205733709566336`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 4, 3, 4}] -> 34.02764978885898019558115652948096557595206875034647851749104467387072945663332746297715871431069992`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 4, 3, 4}] -> 38.17186212983994840764909435581848860642802311965847467220619104968440459194913012810013472533199339`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 4, 3, 4}] -> -51.36127502635872243821635812137971443239197588969461164342969922613781543582285608223794239248299578`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 4, 4, 2}] -> 28.02635057870352905877292151675906536558693956078014127567449084592981390270377904303801770332981802`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 4, 4, 2}] -> 27.90646205883296520155710000839711174978427038914356933289634031239295533153758016131104055139650931`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 4, 4, 2}] -> -38.75056472472339356456002381132088383569231765198685115766799141363297845686533161656321522974065374`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 4, 4, 3}] -> -4.714008611679660760820501280202387093431583560258285957746827917805476413316364639702209384178076075`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 4, 4, 3}] -> -14.11386354286907223658881766055000014210457609287939825017832428264402151585737846961934506872881797`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 4, 4, 3}] -> 29.97617770576165863165558225003552616205423421219744993222756424605974317679024055034906529959018581`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {2, 4, 4, 4}] -> -23.31234196702386829795242023655667827215535600052185531792766292812433748938741440333580831915174195`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {2, 4, 4, 4}] -> -13.79259851596389296496828234784711160767969429626417108271801602974893381568020169169169548266769133`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {2, 4, 4, 4}] -> 8.774387018961734932904441561285357673638083439789401225440427167573235280075091066214149930150467934`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 2, 2}] -> 13.86795953888168163349544100356722444444218083144276202421895722275035227726527915398998320158921696`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 2, 2}] -> 8.543992185381168571910542428840500298429156370014126290097874806161423557563995221665750999482520936`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 2, 2}] -> -6.281094014688279361836074909231695278176168965883428928289286601983420328333976550755446159937301738`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 2, 3}] -> 18.87607024231680842528641630705982381114201251537512831165458550818156158241121685900723723333954806`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 2, 3}] -> 11.03332765812486838455130729543049331411868971634970008758805052113295367693762860793183977728614606`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 2, 3}] -> -6.883710180456690521171030205121396404559041658313597419179801954963702741302879150718454374870402058`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 2, 4}] -> -32.74402978119849005878185731062704825558419334681789033587354273093191385967649601299722043492876502`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 2, 4}] -> -19.577319843506036956461849724270993612547846086363826377685925327294377234501623829597590776768667`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 2, 4}] -> 13.1648041951449698830071051143530916827352106241970263474690885569471230696368557014739005348077038`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 2}] -> 8.472664379339763224964006966886629166525464126590875425787623482676815783719797785380618999240962803`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 2}] -> 3.478895851867771355492018761780865405561012672706086482307628959955740361011178605267059290881355918`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 2}] -> -0.1593783087403940064054667731850829071566065626655912750217644188118498894632182609919727559365646267`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 3}] -> 14.16454566645604532268813041479240142916877211155783885004753418833802882981346848962664525466637816`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 3}] -> 10.43673416627132192748507170018142461827795118990518726225537974618385053014067848509173454066667713`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 3}] -> -10.72327704931897545797178074056140202082639322788924261968745724960941944634163527302177234243284102`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 4}] -> -22.63721004579580854765213738167903059569423623814871427583515767101484461353326627500726425390734097`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 4}] -> -13.91563001813909328297709046196229002383896386261127374456300870613959089115185709035879383154803305`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 3, 4}] -> 10.88265535805936946437724751374648492798299979055483389470922166842126933580485353401374509836940564`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 2}] -> -22.34062391822144485845944797045385361096764495803363745000658070542716806098507693937060220083017976`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 2}] -> -12.02288803724893992740256119062136570399016904272021277240550376611716391857517382693281029036387685`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 2}] -> 6.440472323428673368241541682416778185332775528549020203311051020795270217797194811747418915873866365`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 3}] -> -33.04061590877285374797454672185222524031078462693296716170211969651959041222468534863388248800592622`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 3}] -> -21.47006182439619031203637899561191793239664090625488734984343026731680420707830709302357431795282319`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 3}] -> 17.60698722977566597914281094568279842538543488620284003886725920457312218764451442374022671730324307`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 4}] -> 55.38123982699429860643399469230607885127842958496660461170870040194675847320976228800448468883610599`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 4}] -> 33.49294986164513023943894018623328363638680994897510012224893403343396812565348091995638460831670004`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 2, 4, 4}] -> -24.04745955320433934738435262809957661071821041475186024217831022536839240544170923548764563317710944`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 2, 2}] -> -10.3302586078904536024954412346216666489994608544009965477940377486939556757037065387287940130499305`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 2, 2}] -> -7.976662180652849642066340886150977754230295608404352937074320520797833811729564173074242388240460688`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 2, 2}] -> 11.07930315982822380075957555659524603863793337973883949166026310557678440530172735739169563591258004`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 2, 3}] -> -1.450725832264773594483370118035501855175329843152012616029271067545817256900185003678994235866953711`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 2, 3}] -> 9.658606999103963300660905368704681113571700961158406167534059994184678458852645542528168714862186007`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 2, 3}] -> -25.01968425301367993045100201968693189343553446443055296437513117276057193393175698619459487526297658`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 2, 4}] -> 11.78098444015522719697881135265716850417479069755300916382330881623977293260389154240778824891688421`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 2, 4}] -> -1.681944818451113658594564482553703359341405352754053230459739473386844647123081369453926326621725319`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 2, 4}] -> 13.94038109318545612969142646309168585479760108469171347271486806718378752863002962880289923935039653`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 2}] -> -28.74688176727497582029673621942382211934296516615930371925182561508220385901707071135894487445759398`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 2}] -> -19.22774257025294190096289874598934798559556145156022533178836633306750117810980095864570203077767668`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 2}] -> 14.19076453466697336482792708055041061481397651201539320880644647523134446392001101108258515021171063`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 3}] -> -32.81478951505109893119445283176097577705635642543003941139843790765989727169498858630009310549459168`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 3}] -> -27.84124106427736323381081538380285528462582237821758200839282256593954285240339157902964514356472169`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 3}] -> 32.81478951505109893119445283176097577705635642543003941139843790765989727169498858630009310549459168`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 4}] -> 61.56167128232607475149118905118479789639932159158934313065026352274210113071205929765903797995218566`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 4}] -> 47.06898363453030513477371412979220327022138382977780734018118889900704403051319253767534717434239836`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 3, 4}] -> -47.00555404971807229602237991231138639187033293744543262020488438289124173561499959738267825570630231`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 2}] -> 39.07714037516542942279217745404548876834242602056030026704586336377615953472077725008773888750752448`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 2}] -> 27.20440475090579154302923963214032573982585705996457826886268685386533498983936513171994441901813737`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 2}] -> -25.27006769449519716558750263714565665345190989175423270046670958080812886922173836847428078612429068`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 3}] -> 34.26551534731587252567782294979647763223168626858205202742770897520571452859517358997908734136154539`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 3}] -> 18.18263406517339993314991001509817417105412141705917584085876257175486439355074603650147642870253568`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 3}] -> -7.795105262037419000743450812074043883620821960999486447023306734899325337763231600105498230231615103`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 4}] -> -73.34265572248130194847000040384196640057411228914235229447357233898187406331595084006682622886906987`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 4}] -> -45.38703881607919147617914964723849991087997847702375410972144942562019938339011116822142084772067305`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 3, 4, 4}] -> 33.06517295653261616633095344921970053707273185275371914749001631570745420698496996857977901635590578`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 2, 2}] -> 1.595449961730633302067255962517817349004370644831684109603793825340474187180009750212879476708752852`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 2, 2}] -> 2.222426349711728006256826607069015237995251410302533333979717085621036217957830952372681738368416791`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 2, 2}] -> -6.433673143739760550944118579848242689245379069288977553224142414890693412119529101059468387816728202`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 2, 3}] -> -12.5603155060992855943753039117975724478853585669513753233108201341406971494391183101282718072354531`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 2, 3}] -> -16.81985374213505391644936670392238607389195010988135305131890648667984185490661747227276821716451878`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 2, 3}] -> 27.79272564071048737074052985127538759048366324921002496088190763390818522644077066214923494998650268`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 2, 4}] -> 10.96486554436865229230804794927975509888098792211969121370702630880022296225910855991539233052670025`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 2, 4}] -> 14.59742739242332591019254009685337083589669869957881971733918940105880563694878651990008647879610198`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 2, 4}] -> -21.35905249697072681979641127142714490123828417992104740765776521901749181432124156108976656216977448`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 2}] -> 14.68655903786493330537127957807988074824827851894459646189465789755587407030550791912251841731579928`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 2}] -> 12.82421597668422388592904604502764663385168588098211129957133478838314559832542739394491507831106853`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 2}] -> -13.31297478394252326973914879577701613166142582201366531971432439131854550007423637636795823182775441`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 3}] -> 10.72327704931897545797178074056140202082639322788924261968745724960941944634163527302177234243284102`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 3}] -> 10.43673416627132192748507170018142461827795118990518726225537974618385053014067848509173454066667713`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 3}] -> -14.16454566645604532268813041479240142916877211155783885004753418833802882981346848962664525466637816`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 4}] -> -25.40983608718390876334306031864128276907467174683383908158211514716529351664714319214429075974864029`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 4}] -> -23.26095014295554581341411774520907125212963707088729856182671453456699612846610587903664961897774566`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 3, 4}] -> 27.47752045039856859242727921056941756083019793357150416976185857965657432988770486599460348649413258`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 2}] -> -16.28200899959556660743853554059769809725264916377628057149845172289634825748551766933539789402455213`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 2}] -> -15.04664232639595189218587265209666187184693729128464463355105187400418181628325834631759681667948532`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 2}] -> 19.74664792768228382068326737562525882090680489130264287293846680620923891219376547742742661964448262`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 3}] -> 1.837038456780310136403523171236170427058965339062132703623362884531277703097483037106499464802612084`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 3}] -> 6.383119575863731988964295003740961455613998919976165789063526740495991324765938987181033676497841645`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 3}] -> -13.62817997425444204805239943648298616131489113765218611083437344557015639662730217252258969532012452`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 4}] -> 14.44497054281525647103501236936152767019368382471414786787508883836507055438803463222889842922194004`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 4}] -> 8.663522750532219903221577648355700416232938371308478844487525133508190491517319359136563140181643672`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {3, 4, 4, 4}] -> -6.1184679534278417726308679391422726595919137536504567621040933606390825155664633049048369243243581`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 2, 2}] -> -14.60355394351508586286142973318885972293896067002858320455970635026485457254160852902949413978199092`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 2, 2}] -> -5.913007185557811985909208872728139691249212332255740726008701689302809891869413743732746383070592932`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 2, 2}] -> 2.473573769321699804566879706759668575184179860978456130099745637551868076176188264595269979000782113`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 2, 3}] -> -8.592859373968854059791569721654912561824072192513431461588346318057771379118767186479579012902304134`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 2, 3}] -> 0.01096735794969020756243965817315585063918864736942329879652952050685292215166841384247866177434586984`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 2, 3}] -> -5.631187111323763289680799976496032476556489581318019926819332278690307505634009684916775192136160965`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 2, 4}] -> 23.19641331748393992265299945484377228476303286254201466614805266832262595166037571550907315268429505`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 2, 4}] -> 5.902039827608121778346769214554983840610023684886317427212172168795956969717745329890267721296247062`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 2, 4}] -> 3.157613342002063485113920269736363901372309720339563796719586641138439429457821420321505213135378852`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 2}] -> -11.22011840323478032827295745503378354502096956787472862357921282680895166124003461949141391795940482`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 2}] -> -7.34302284806326760099531176158413590251108216055726621942753002862616868770889086041620401581857644`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 2}] -> 6.933432053745127009436178852929045647767359019980722439235434159034622906632804428390044287756532011`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 3}] -> -7.239875428383982050500690527749185729411118713598179820583791621294819863183267142890638359079374133`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 3}] -> -1.997818882725415015260160329447369720020132114449620875873785849148348128290595039163926569426725125`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 3}] -> -1.063121765882823855497987833141154150181459975996610569291918881707588460433194804497123305040173088`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 4}] -> 18.45999383161876237877364798278296927443208828147290844416300444810377152442330176238205227703877895`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 4}] -> 9.340841730788682616255472091031505622531214275006887095301315877774516815999485899580130585245301565`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 3, 4}] -> -5.870310287862303153938191019787891497585899043984111869943515277327034446199609623892920982716358922`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 2}] -> 25.82367234674986619113438718822264326795993023790331182813891917707380623378164314852090805774139574`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 2}] -> 13.25603003362107958690452063431227559376029449281300694543623171792897857957830460414895039888916937`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 2}] -> -9.407005823066826814003058559688714222951538880959178569335179796586490982808992692985314266757314123`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 3}] -> 15.83273480235283611029226024940409829123519090611161128217213793935259124230203432937021737198167827`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 3}] -> 1.986851524775724807697720671274213869380943467080197577077256328641495206138926625321447907652379255`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 3}] -> 6.694308877206587145178787809637186626737949557314630496111251160397895966067204489413898497176334053`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 4}] -> -41.65640714910270230142664743762674155919512114401492311031105711642639747608367747789112542972307401`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 4}] -> -15.24288155839680439460224130558648946314123795989320452251348804657047378571723122947039830654154863`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 2, 4, 4}] -> 2.71269694586023966882427075005152759621358932364454807322392863618859501674178820357141576958098007`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 2, 2}] -> 10.95410794833699884446105488482407578464204488139620427287492522989694240290795075089785900612428995`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 2, 2}] -> 3.113754213108027581524952854530956228479623916964023848296197219481457185107473214449718658668540484`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 2, 2}] -> 3.484919749437305183329038779575780029153376393559504625512584313952057937492567048426822320845184054`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 2, 3}] -> 13.61393268318668157696262362008978467944140720854552865143828279634927310297886732614368570613348588`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 2, 3}] -> 13.73829463588274293154668850762344750942615297135701602440890150388879107122797714466759282932190983`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 2, 3}] -> -22.5315851894579248298194086328811323881562760320190336131896666327780149893127437528257435591726822`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 2, 4}] -> -24.56804063152368042142367850491386046408345208994173292431320802624621550588681807704154471225777583`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 2, 4}] -> -16.85204884899077051307164136215440373790577688832103987270509872337024825633545035911731148799045032`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 2, 4}] -> 19.04666544002061964649036985330535235900289963845952898767708231882595705182017670439892123832749815`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 2}] -> 11.49000805724731753984993428073921163617669511821915501312831945953694266137190406953369812039147172`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 2}] -> 4.490892994892201474682263410130599464837363335652267013980129051070943721857649317378355784714807646`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 2}] -> -2.572355550976074286993149267947863927461826294745650051376935623108200775038027642851640267352275393`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 3}] -> 5.414459859173353282811537469568260639310778976207579877784342348764613735005872987556004862525632972`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 3}] -> -4.784567785574489300150996688642333436011930245200909582127153169441411359628577708058766657957745335`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 3}] -> 15.09880379976987470739005316872966198725914750465565816764054834131401055795862785751896955516227385`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 4}] -> -16.90446791642067082266147175030747227548747409442673489091266180830155639637777705708970298291710469`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 4}] -> 0.2936747906822878254687332785117339711745669095486425681470241183704676377709283906804108732429376894`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 3, 4}] -> -12.52644824879380042039690390078179805979732120991000811626361271820580978292060021466732928780999845`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 2}] -> -22.44411600558431638431098916556328742081873999961535928600324468943388506427985482043155712651576166`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 2}] -> -7.60464720800022905620721626466155569331698725261629086227632627055240090696512253182807444338334813`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 2}] -> -0.9125641984612308963358895116279161016915500988138545741356486908438571624545394055751820534929086618`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 3}] -> -19.02839254236003485977416108965804531875218618475310852922262514511388683798474031369969056865911885`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 3}] -> -8.953726850308253631395691818981114073414222726156106442281748334447379711599399436608826171364164499`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 3}] -> 7.432781389688050122429355464151470400897128527363375445549118291464004431354115895306774004010408358`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 4}] -> 41.47250854794435124408515025522133273957092618436846781522586983454777190226459513413124769517488052`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 4}] -> 16.55837405830848268760290808364266976673120997877239730455807460499978061856452196843690061474751263`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 3, 4, 4}] -> -6.520217191226819226093465952523554299205578428549520871413469600620147268899576489731591950517499696`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 2, 2}] -> 6.648072122031433282884538254474924117314717503980815615367892783215806020615125808724965420146689606`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 2, 2}] -> 5.205019500548930585157913774296711883478798243615641873913651663815712070745701172529408162446527243`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 2, 2}] -> -8.794529531909241723212889161858554632057473125544102679782788456371687121801922245086377820397563354`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 2, 3}] -> -6.398514399497892888205226598119456322230442331685747601224248220161975025601930308450923484778947334`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 2, 3}] -> -14.98685572200166011764618568541471804633042836743112574606263728269237721006584308903776092631472732`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 2, 3}] -> 30.02236504233550240872839445052576648957308139552826569011429529591877546322844570002040372056031672`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 2, 4}] -> -0.2495577225335403946793116563554677950842751722950680141436445630538309950131955002740419353677422722`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 2, 4}] -> 9.781836221452729532488271911118006162851630123815483872148985618876665139320141916508352763868200073`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 2, 4}] -> -21.22783551042626068551550528866721185751560826998416301033150683954708834142652345493402590016275337`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 2}] -> 5.096269457076529168449847721686443151019572893023045088808146339817659624603135564977654389158576288`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 2}] -> 7.654800231888082724213313582003737994458534854243282825431636774573061444508620642464035572270496746`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 2}] -> -10.20938726513186802066386727383707038272803963514010560494673615105205242286964389404941078969860777`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 3}] -> 3.521544244598542263788248489153239655857824110489594347100783186887776315383048705855213565403483342`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 3}] -> 7.256111754996319870021663028605679359839851194527893284947839740544347018974403606599449534083750989`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 3}] -> -13.67436731082828582512521163697322648883373832098300186872110449542918868306550732219392811629025543`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 4}] -> -8.61781370167507143223809621083968280687739700351263943590892952670543593998618427083286795456205963`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 4}] -> -14.91091198688440259423497661060941735429838604877117611037947651511740846348302424906348510635424773`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 3, 4}] -> 23.8837545759601538457890789108102968715617779561231074736678406464812411059351512162433389059888632`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 2}] -> -11.74434157910796245133438597616136726833429039700386070417603912303346564521826137370261980930526589`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 2}] -> -12.85981973243701330937122735630044987793733309785892469934528843838877351525432181499344373471702399`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 2}] -> 19.00391679704110974387675643569562501478551276068420828472952460742373954467156613913578861009617112`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 3}] -> 2.876970154899350624416978108966216666372618221196153254123465033274198710218881602595709919375463991`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 3}] -> 7.730743967005340247624522656809038686490577172903232461114797542148030191091439482438311392230976327`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 3}] -> -16.34799773150721658360318281355254000073934307454526382139319080048958678016293837782647560427006129`100., mmv[{0, 0, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 4}] -> 8.867371424208611826917407867195150601961672175807707450052574089759266934999379771106909889929801903`100., mmv[{0, 1, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 4}] -> 5.129075765431673061746704699491411191446755924955692238230490896240743324162882332555132342486047662`100.*I, mmv[{0, 2, 0, 0}, {2, 4, 2, 2}, {4, 4, 4, 4}] -> -2.655919065533893160273573622143085014046169686138944463336333806934152764508627761309313005826109833`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 2, 2}] -> 2.839351870983649230385184187616492916243659180715223834462274904865094723246704480127456038156981976`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 2, 2}] -> -1.387919216967884049516689038753615681106752659769672297942495498693544318888231811720272431907253035`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 2, 2}] -> 1.450408679014334706538822882210378117605350942016622831927092761759956790628694285102156106111278738`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 2, 3}] -> -4.902129585698549726336472422734206044263869517688727226521479057250853407304125489378205035163623102`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 2, 3}] -> -3.636555554500596759933796790332586358134941558727958755075020093650890656186625524313807074606517962`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 2, 3}] -> 2.659530573037218971549933161549355365547038474979291304338308472492385700863818590667856996109709901`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 2, 4}] -> 2.062777714714900495951288235117713128020210336973503392059204152385758684057421009250748997006641126`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 2, 4}] -> 5.024474771468480809450485829086202039241694218497631053017515592344434975074857336034079506513770997`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 2, 4}] -> -4.109939252051553678088756043759733483152389416995914136265401234252342491492512875770013102220988639`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 3, 2}] -> -5.145430696861378241897300668947437394170209515403932230584801578522963126453495137320585557957955479`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 3, 2}] -> -3.232921703746909165942327741822250751311408108559670057792371778463420915197118225437937636048493612`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 3, 2}] -> 1.530436934615881577095427908951610514720424766384624904070834527202531071598919781273691777407783137`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 3, 3}] -> -13.54309326826255066745419527262946585780826859643043486926338031698787333512609191391367090083121291`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 3, 3}] -> -8.802979614785263789663410837877395337514936615088779680186932325133684947724190231467866676144197423`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 3, 3}] -> 7.378787141557789331356319689967473706962275011245079723165145081452416765249842613182323888266197463`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 3, 4}] -> 18.68852396512392890935149594157690325197847811183436709984818189551083646157958705123425645878916839`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 3, 4}] -> 12.03590131853217295560573857969964608882634472364844973797930410359710586292130845690580431219269103`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 3, 4}] -> -8.9092240761736709084517475989190842216826997776297046272359796086549478368487623944560156656739806`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 4, 2}] -> 2.306078825877729011512116481330944477926550334688708396122526673657868403206790657193129519800973503`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 4, 2}] -> 4.620840920714793215459016780575866432418160768329342355734867277156965234085350037158210067955746647`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 4, 2}] -> -2.980845613630216283634250791161988632325775708401247735997927288962487862227614066375847883519061875`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 4, 3}] -> 18.44522285396110039379066769536367190207213811411916209578485937423872674243021740329187593599483602`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 4, 3}] -> 12.43953516928586054959720762820998169564987817381673843526195241878457560391081575578167375075071539`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 4, 3}] -> -10.03831771459500830290625285151682907250931348622437102750345355394480246611366120385018088437590736`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 4, 4}] -> -20.75130167983882940530278417669461637999868844880787049190738604789659514563700806048500545579580952`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 4, 4}] -> -17.06037609000065376505622440878584812806803894214608079099681969594154083799616579293988381870646203`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 2, 4, 4}] -> 13.01916332822522458654050364267881770483508919462561876350138084290729032834127527022602876789496924`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 2, 2}] -> -3.820399256321753665261667911885581006008101798350102567112676586976535743507658527291192608467638377`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 2, 2}] -> -1.674514927133662646034417896685663188982806702726497477230482934047111986180251471914006288827509362`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 2, 2}] -> 2.0911265070351788131907138387307293979087057245195127198801436022885035558712381788138973864198087`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 2, 3}] -> 8.210116294208292909621974238199107904474524677485741426872175125794185087840966968820104568322877769`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 2, 3}] -> 6.572631571445659194775514380324297360911183513827859272785814129134416218510751855003893575002248787`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 2, 3}] -> -7.873864102658888141541609174813551009365508364176562027150488207941130789196806075646193401661992868`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 2, 4}] -> -4.389717037886539244360306326313526898466422879135638859759498538817649344333308441528911959855239392`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 2, 4}] -> -4.898116644311996548741096483638634171928376811101361795555331195087304232330500383089887286174739424`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 2, 4}] -> 5.782737595623709328350895336082821611456802639657049307270344605652627233325567896832296015242184168`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 2}] -> -8.341390336774028067292990602542868535499994402038308426329899304235500435780382377100361783781920286`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 2}] -> -5.025763711656715275133766571052581383236098093266972877546721544545078289760965230135476432941802352`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 2}] -> 4.016621205699641073973537973999316958261057463421076651086126313376490339330012168319083078799278747`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 3}] -> -4.721515222152015107562710138264133809722924037185946283349178062779342943271156163208881751555459388`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 3}] -> -3.478911388757107309161690566727141539425983729968395754085126582061283510046892828363911513555559044`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 3}] -> 3.574425683106325152657260246853800673608797742629747539895819083203139815447211757673924114144280338`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 4}] -> 13.06290555892604317485570074080700234522291843922425470967907736701484337905153854030924353533737967`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 4}] -> 8.504675100413822584295457137779722922662081823235368631631848126606361799807858058499387946497361396`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 3, 4}] -> -7.591046888805966226630798220853117631869855206050824190981945396579630154777223925993007192943559086`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 2}] -> 12.16178959309578173255465851442844954150809620038841099344257589121203617928804090439155439224955866`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 2}] -> 6.700278638790377921168184467738244572218904795993470354777204478592190275941216702049482721769311715`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 2}] -> -6.107747712734819887164251812730046356169763187940589370966269915664993895201250347132980465219087447`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 3}] -> -3.488601072056277802059264099934974094751600640299795143522997063014842144569810805611222816767418381`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 3}] -> -3.093720182688551885613823813597155821485199783859463518700687547073132708463859026639982061446689743`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 3}] -> 4.299438419552562988884348927959750335756710621546814487254669124737990973749594317972269287517712529`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 4}] -> -8.673188521039503930495394414493475446756495560088615849919578828197194034718230098780331575482140282`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 4}] -> -3.606558456101826035554360654141088750733705012134006836076516931519057567477357675409500660322621971`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 3, 4, 4}] -> 1.808309293182256898279902884770296020413052566393774883711600790927002921451656029160711177701374918`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 2, 2}] -> 0.9810473853381044348764837242690880897644426176348787326504016821114410202609540471637365703106564008`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 2, 2}] -> 3.062434144101546695551106935439278870089559362496169775172978432740656305068483283634278720734762397`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 2, 2}] -> -3.541535186049513519729536720941107515514056666536135551807236364048460346499932463916053492531087438`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 2, 3}] -> -3.307986708509743183285501815464901860210655159797014200350696068543331680536841479441899533159254667`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 2, 3}] -> -2.936076016945062434841717589991711002776241955099900517710794035483525562324126330690086500395730824`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 2, 3}] -> 5.214333529621669169991676013264195643818469889197270722812179735448745088332987484978336405552282966`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 2, 4}] -> 2.326939323171638748409018091195813770446212542162135467700294386431890660275887432278162962848598266`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 2, 4}] -> -0.1263581271564842607093893454475678673133174073962692574621843972571307427443569529441922203390315731`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 2, 4}] -> -1.672798343572155650262139292323088128304413222661135171004943371400284741833055021062282913021195529`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 2}] -> 13.48682103363540630919029127149030592967020391744224065691470088275846356223387751442094734173987577`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 2}] -> 8.258685415403624441076094312874832134547506201826642935339093323008499204958083455573414068990295964`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 2}] -> -5.547058140315522651068965882950927472981482229805701555156960840579021410928931949592774856207061885`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 3}] -> 18.2646084904145657750169054108935996675311926336163811526125583797672162783972480771225526523866723`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 3}] -> 12.28189100354237109882510140460453687694092034505717543427205890719496845777108305983177818969975647`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 3}] -> -10.9532128246641144840135799368212743805710727538748272630609641646555565806970543708562480024104778`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 4}] -> -31.75142952404997208420719668238390559720139655105862180952725926252567984063112559154349999412654807`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 4}] -> -20.54057641894599553990119571747936901148842654688381836961115223020346766272916651540519225869005243`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 3, 4}] -> 16.50027096497963713508254581977220185355255498368052881821792500523457799162598632044902285861753969`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 2}] -> -14.46786841897351074406677499575939401943464653507711938956510256486990458249483156158468391205053217`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 2}] -> -11.32111955950517113662720124831411100463706556432281271051207175574915551002656673920769278972505836`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 2}] -> 9.088593326365036170798502603892034988495538896341837106964197204627481757428864413508828348738149322`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 3}] -> -14.95662178190482259173140359542869780732053747381936695226186231122388459786040659768065311922741764`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 3}] -> -9.345814986597308663983383814612825874164678389957274916561264871711442895446956729141691689304025642`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 3}] -> 5.738879295042445314021903923557078736752602864677556540248784429206811492364066885877911596858194835`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 4}] -> 29.4244902008783333357981785911880918267551840088964863418269648760937891803552381592653370312779498`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 4}] -> 20.666934546102479800610585062926936878801743954280087627073336627460598405473523468349384479029084`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {2, 4, 4, 4}] -> -14.82747262140748148482040652744911372524814176101939364721298163383429324979293129938673994559634416`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 2, 2}] -> -6.232997410719782310222504042512772172794628363458042218791531790251202463060416312383926895893206279`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 2, 2}] -> -2.068668716701255577635368825844133913535799021949205043896992334105266542796531511653642497644322433`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 2, 2}] -> 3.226042529945423383397938719041908384036482393005168602389511187291133301696613550984471302400078879`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 2, 3}] -> 5.336211791380458414637259836715957300260205295685747923046458106207269242808772978302827439087540011`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 2, 3}] -> 7.966208530753058334357747461844706488005660962167649024240550798394357443044734559235595635675209667`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 2, 3}] -> -13.9392745169026661777294681758483041641451757801001262579644733768341510133993386919153454561771537`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 2, 4}] -> 0.8967856193393238955852442057968148725344230677722942957450736840439332202516433340810994568056662676`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 2, 4}] -> -5.897539814051802756722378636000572574469861940218443980343558464289090900248203047581953138030887234`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 2, 4}] -> 10.71323198695724279433152945680639578010869338709495765557496218954301771170272514093087415377707482`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 3, 2}] -> -8.286313916749247091612671243165670177123358383259585116100236991382959092468826174910835784232461639`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 3, 2}] -> -9.464864772134782055129096126573067711029471831150249427585724847465972738777015659271246516523023489`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 3, 2}] -> 13.04931586207110970614408915826288277083424086034717833420246034056713274527195756030353789972596739`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 3, 3}] -> -0.4132330921995467353366678400675061776535973176857202625854036325404829795834050046726969687552415916`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 3, 3}] -> -4.971578425679826247507828950121084156811013309367248409291995670813257369619152528855351017359766583`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 3, 3}] -> 10.52503007948415290839481643718615241469852149079095954121407567001281611098159119076066739974295563`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 3, 4}] -> 8.699547008948793826949339083233176354776955700945305378685640623923442072052231179583532752987703231`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 3, 4}] -> 14.43644319781460830263692507669415186784048514051749783687772051827923010839616818812659753388279007`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 3, 4}] -> -23.57434594155526261453890559544903518553276235113813787541653601057994885625354875106420529946892302`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 4, 2}] -> 14.51931132746902940183517528567844234991798674671762733489176878163416155552924248729476268012566792`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 4, 2}] -> 11.53353348883603763276446495241720162456527085309945447148271718157123928157354717092488901416734592`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 4, 2}] -> -16.27535839201653308954202787730479115487072325335234693659197152785826604696857111128800920212604627`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 4, 3}] -> -4.92297869918091167930059199664845112260660797800002766046105447366678626322536797363013047033229842`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 4, 3}] -> -2.994630105073232086849918511723622331194647652800400614948555127581100073425582030380244618315443084`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 4, 3}] -> 3.414244437418513269334651738662151749446654289309166716750397706821334902417747501154678056434198066`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 4, 4}] -> -9.596332628288117722534583289029991227311378768717599674430714307967375292303874513664632209793369498`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 4, 4}] -> -8.538903383762805545914546440693579293370623200299053856534162053990139208147965140544644395851902838`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 2, 4, 4}] -> 12.8611139545980198202073761386426394054240689640431802198415738210369311445508236101333311456918482`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 2, 2}] -> 13.28036073325924227947085264107137952586261394197483374084781663386964552536375973533680235819485213`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 2, 2}] -> 9.47531842203457336283768955087933897725410647738695334041949456986944910746184527310989326908827451`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 2, 2}] -> -10.18934450499666732917419653900982464532699845998589156789825006930976613717434622577988807946139373`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 2, 3}] -> 2.277192016663867065156705798170514210482524478523453141200078332626783216066995013024388173377436894`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 2, 3}] -> 0.2845498522556891943547525315374872000503256575760906510499313474418362803856595151825333198573471585`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 2, 3}] -> 3.969624094045374113661369145314627064038491482848633881946979832734939711968574604673260075777065307`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 2, 4}] -> -15.55755274992310934462755843924189373634513842049828688204789496649642874143075474836119053157228903`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 2, 4}] -> -9.759868274290262557192442082416826177304432134963043991469425917311285387847504788292426588945621668`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 2, 4}] -> 6.219720410951293215512827393695197581288506977137257685951270236574826425205771621106628003684328425`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 2}] -> 13.23484487530555437757001521062665395443022034381792528902587364122771032147503784916727835054007854`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 2}] -> 9.47159635899862635330407310722593039277261789699206734036921749281283244886207072173158435546016476`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 2}] -> -9.080194314356173739244648112932518839426233997432013545376713153983142087944292807877922612994387969`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 3}] -> 10.93826317168369964373148427725365859235211880847667980379947930255329909056499619543336436849819723`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 3}] -> 9.280413688092454411270271794600951761541940792739194002797607521979847617467797193009881714521573896`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 3}] -> -10.93826317168369964373148427725365859235211880847667980379947930255329909056499619543336436849819723`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 4}] -> -24.17310804698925402130149948788031254678233915229460509282535294378100941204003404460064271903827577`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 4}] -> -18.75201004709108076457434490182688215431455868973126134316682501479268006632986791474146606998173866`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 3, 4}] -> 20.0184574860398733829761323901861774317783528059086933491761924565364411785092890033112869814925852`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 2}] -> -26.51520560856479665704086785169803348029283428579275902987369027509735584683879758450408070873493067`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 2}] -> -18.94691478103319971614176265810526937002672437437902068078871206268228155632391599484147762454843927`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 2}] -> 19.2695388193528410684188446519423434847532324574179051132749632232929082251186390336578106924557817`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 3}] -> -13.21545518834756670888819007542417280283464328700013294499955763518008230663199120845775254187563412`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 3}] -> -9.564963540348143605625024326138438961592266450315284653847538869421683897853456708192415034378921054`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 3}] -> 6.968639077638325530070115131939031528313627325628045921852499469818359378596421590760104292721131919`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 4}] -> 39.73066079691236336592905792712220628312747757279289197487324791027743815347078879296183325061056479`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 4}] -> 28.51187832138134332176678698424370833161899082469430533463625093210396545417737270303389265892736032`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 3, 4, 4}] -> -26.23817789699116659848895978388137501306685978304595103512746269311126760371506062441791498517691362`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 2, 2}] -> -7.047363322539459969248348598558607353067985578516791522056284843618443062303343422952875462301645852`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 2, 2}] -> -7.406649705333317785202320725035205063718307455437748296522502235764182564665313761456250771443952077`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 2, 2}] -> 6.963301975051243945776257819967916261290516066980722965508738882018632835477732674795416777061314853`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 2, 3}] -> -7.613403808044325479793965634886471510742729774209201064246536438834052458875767991327215612464976905`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 2, 3}] -> -8.250758383008747528712499993382193688055986619743739675290482145836193723430394074418128955532556825`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 2, 3}] -> 9.969650422857292064068099030533677100106684297251492376017493544099211301430764087242085380400088394`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 2, 4}] -> 14.66076713058378544904231423344507886381071535272599258630282128245249552117911141428009107476662276`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 2, 4}] -> 15.6574080883420653139148207184173987517742940751814879718129843816003762880957078358743797269765089`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 2, 4}] -> -16.93295239790853600984435685050159336139720036423221534152623242611784413690849676203750215746140325`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 2}] -> -4.948530958556307285957343967460983777306861960558340172925636649844751229006211674256442566307616904`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 2}] -> -0.00673158686384429817497698065286268174314606584181791278349264534685971008505506246033783893714127068`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 2}] -> -3.969121547714935966899441045330363931408006862915164788825747186583990657327664752425615286731579419`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 3}] -> -10.52503007948415290839481643718615241469852149079095954121407567001281611098159119076066739974295563`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 3}] -> -4.308835262412628163762442844479867604730927483371945593505611851166590247848644664154530697161807313`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 3}] -> 0.4132330921995467353366678400675061776535973176857202625854036325404829795834050046726969687552415916`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 4}] -> 15.47356103804046019435216040464713619200538345134929971413971231985756733998780286501710996605057254`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 4}] -> 4.315566849276472461937419825132730286474073549213763506289104496513449957933699726614868536098948584`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 3, 4}] -> 3.555888455515389231562773205262857753754409545229444526240343554043507677744259747752918317976337828`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 2}] -> 11.99589428109576725520569256601959113037484753907513169498192149346319429130955509720931802860926276`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 2}] -> 7.413381292197162083377297705688067745461453521279566209305994881111042274750368823916588610381093348`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 2}] -> -2.994180427336307978876816774637552329882509204065558176682991695434642178150067922369801490329735434`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 3}] -> 18.13843388752847838818878207207262392544125126500016060546061210884686856985735918208788301220793254`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 3}] -> 12.55959364542137569247494283786206129278691410311568526879609399700278397127903873857265965269436414`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 3}] -> -10.38288351505683879940476687060118327776028161493721263860289717663969428101416909191478234915532999`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 4}] -> -30.1343281686242456433944746380922150558160988040752923004425336023100628611669142792972010408171953`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 4}] -> -19.97297493761853777585224054355012903824836762439525147810208887811382624602940756248924826307545749`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {3, 4, 4, 4}] -> 13.37706394239314677828158364523873560764279081900277081528588887207433645916423701428458383948506542`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 2, 2}] -> -5.637888604182726416697628778178331098792545391320536481273945778420402246033132240425983937787363589`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 2, 2}] -> 0.433818577659090855112380807339480769670495018077101875602926849676561485878934281734618312791394155`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 2, 2}] -> -2.996285727424633308528538895268147588862915059714643464522838630929772238193012027520057809769167353`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 2, 3}] -> -2.767611737774943731627229859968586442185995643469819443988928934394772916318837962122237024589128581`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 2, 3}] -> -4.809252839521810343336005354267648123106862904434736725974702255131552191150037991218369756054021114`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 2, 3}] -> 11.1070393770911951035303240239885506755348106198603018892070813560773962511776841729454855571928537`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 2, 4}] -> 8.40550034195767014832485863814691754097854103479035592526287471281517516235197020254822096237649217`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 2, 4}] -> 4.375434261862719488223624546928167353436367886357634850371775405454990705271103709483751443262626959`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 2, 4}] -> -8.110753649666561795001785128720403086671895560145658424684242725147624012984672145425427747423686345`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 3, 2}] -> 6.377986451536150253799701148922686844301684291116894727477577990039096170185410008555647124480266964`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 3, 2}] -> 7.953795193880597519005863789301088135192836811357857219120367571233921952563351691182248336740895867`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 3, 2}] -> -10.23092635664318158496946737001315019162015718756805755929680572794868960673605644125592130443859307`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 3, 3}] -> 13.72809419095209272289065128768060107957058393502915713801178068408245055999391114984467180850340564`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 3, 3}] -> 13.60737733007676726631587361588696998110109199704778106584482654648830270131209878923341883009567501`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 3, 3}] -> -18.2646084904145657750169054108935996675311926336163811526125583797672162783972480771225526523866723`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 3, 4}] -> -20.1060806424882429766903524366032879238722682261460518654893586741215467301793211584003189329836726`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 3, 4}] -> -21.56117252395736478532173740518805811629392880840563828496519411772222465387545048041566716683657087`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 3, 4}] -> 28.49553484705774735998637278090674985915134982118443871190936410771590588513330451837847395682526537`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 4, 2}] -> -0.740097847353423837102072370744355745509138899796358246203632211618693924152277768129663186692903375`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 4, 2}] -> -8.387613771539688374118244596640568904863331829434959094723294420910483438442285972916866649532290022`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 4, 2}] -> 13.22721208406781489349800626528129778048307224728270102381964435887846184492906846877597911420776042`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 4, 3}] -> -10.96048245317714899126342142771201463738458829155933769402285174968767764367507318772243478391427706`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 4, 3}] -> -8.798124490554956922979868261619321857994229092613044339870124291356750510162060798015049074041653892`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 4, 3}] -> 7.157569113323370671486581386905048991996382013756079263405477023689820027219563904177067095193818604`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 4, 4}] -> 11.70058030053057282836549379845637038289372719135569594022648396130637156782735095585209797060718043`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 4, 4}] -> 17.18573826209464529709811285825989076285756092204800343459341871226723394860434677093191572357394391`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 2, 4, 4}] -> -20.38478119739118556498458765218634677247945426103878028722512138256828187214863237295304620940157902`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 2, 2}] -> -5.205824675491839824239727251471917751120059292478759393092442880984797441046581796646289576599891235`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 2, 2}] -> -5.366968704070515181926685042102455250081225317225653827125382401723405979371144652336560319055291545`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 2, 2}] -> 5.557560123291747032383261925872842205330725636996733223313866786761986767677901369369904135062467571`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 2, 3}] -> -14.89587287580489985140599866356362971125580930310693895271274123402420397054870398956107180977135818`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 2, 3}] -> -10.39490091801848061618238052785155388831023388421420908037074660629676354771758010619406944302683124`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 2, 3}] -> 8.736491340118644179293280970511811744578722018022737344343209125626247330353725492095870354786841925`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 2, 4}] -> 20.10169755129673967564572591503554746237586859558569834580518411500900141159528578620736138637124941`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 2, 4}] -> 15.76186962208899579810906556995400913839145920143986290749612900802016952708872475853062976208212278`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 2, 4}] -> -14.2940514634103912116765428963846539499094476550194705676570759123882340980316268614657744898493095`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 2}] -> 0.1046569189699832730173595427418744815037653920811712454090416682341649501215980352192766962277794503`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 2}] -> -1.214657529332871634873332758588046372770725998383951109600294091043191025303923643875422817642118645`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 2}] -> 2.288241721911939545222933912632602193541351901995463987685557632846149084860255442136043938520456244`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 3}] -> -3.574425683106325152657260246853800673608797742629747539895819083203139815447211757673924114144280338`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 3}] -> -3.478911388757107309161690566727141539425983729968395754085126582061283510046892828363911513555559044`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 3}] -> 4.721515222152015107562710138264133809722924037185946283349178062779342943271156163208881751555459388`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 4}] -> 3.469768764136341879639900704111926192105032350548576294486777414968974865325613722454647417916500888`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 4}] -> 4.693568918089978944035023325315187912196709728352346863685420673104474535350816472239334331197677689`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 3, 4}] -> -7.009756944063954652785644050896736003264275939181410271034735695625492028131411605344925690075915632`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 2}] -> 5.101167756521856551222367708730043269616293900397588147683401212750632490924983761427012880372111784`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 2}] -> 6.581626233403386816800017800690501622851951315609604936725676492766597004675068296211983136697410191`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 2}] -> -7.845801845203686577606195838505444398872077538992197210999424419608135852538156811505948073582923816`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 3}] -> 18.47029855891122500406325891041743038486460704573668649260856031722734378599591574723499592391563851`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 3}] -> 13.87381230677558792534407109457869542773621761418260483445587318835804705776447293455798095658239028`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 3}] -> -13.45800656227065928685599110877594555430164605520868362769238718840559027362488165530475210634230131`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 4}] -> -23.5714663154330815552856266191474736544809009461342746402919615299779762769208995086620088042877503`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 4}] -> -20.45543854017897474214408889526919705058816892979220977118154968112464406243954123076996409327980047`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 3, 4, 4}] -> 21.30380840747434586446218694728138995317372359420088083869181160801372612616303846681070017992522513`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 2, 2}] -> 10.84371327967456624093735602965024884991260468379929587436638865940519968707971403707227351438725482`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 2, 2}] -> 4.93315012641142432681430423476297448041073029914855195152245555204684449349221037060194200626389739`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 2, 2}] -> -2.561274395867113723854723030604694616467810577282089758791028155832214529484889341849846325293300218`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 2, 3}] -> 17.66348461357984358303322852353221615344180494657675839670167016841897688686754195168330883436048676`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 2, 3}] -> 15.20415375754029095951838588211920201141709678864894580634544886142831573886761809741243919908085235`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 2, 3}] -> -19.84353071720983928282360499450036242011353263788303923355029048170364358153140966504135591197969562`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 2, 4}] -> -28.50719789325440982397058455318246500335440963037605427106805882782417657394725598875558234874774158`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 2, 4}] -> -20.13730388395171528633269011688217649182782708779749775786790441347516023235982846801438120534474974`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 2, 4}] -> 22.40480511307695300667832802510505703658134321516512899234131863753585811101629900689120223727299584`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 2}] -> -6.482643370506133526817060691664561325805449683198065972886619658273261120307008043774923820708046414`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 2}] -> -6.739137664547725884132531030713041762422110812973906109520073480190730927259428047306825519098777222`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 2}] -> 7.942684634731242039746533457380547998078805285572593571611248095102540521875800999119877365918136823`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 3}] -> -10.1536685078457675702333910408268004059617861923994095981159616008793107445466993921707476943591253`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 3}] -> -10.12846594131965995715418304915982844167510826707938531175969996442701919126520596086950731654011596`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 3}] -> 13.54309326826255066745419527262946585780826859643043486926338031698787333512609191391367090083121291`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 4}] -> 16.63631187835190109705045173249136173176723587559747557100258125915257186485370743594567151506717171`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 4}] -> 16.86760360586738584128671407987287020409721908005329142127977344461775011852463400817633283563889318`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 3, 4}] -> -21.48577790299379270720072873001001385588707388200302844087462841209041385700189291303354826674934974`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 2}] -> -4.361069909168432714120295337985687524107155000601229901479769001131938566772705993297349693679208409`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 2}] -> 1.805987538136301557318226795950067282011380513825354157997617928143886433767217676704883512834879832`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 2}] -> -5.381410238864128315891810426775853381610994708290503812820219939270325992390911657270031040624836604`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 3}] -> -7.509816105734076012799837482705415747480018754177348798585708567539666142320842559512561140001361458`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 3}] -> -5.075687816220631002364202832959373569741988521569560494585748897001296547602412136542931882540736387`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 3}] -> 6.300437448947288615369409721870896562305264041452604364286910164715770246405317751127685011148482709`100., mmv[{0, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 4}] -> 11.87088601490250872692013282069110327158717375477857870006547756867160470909354855280991083368056987`100., mmv[{1, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 4}] -> 3.269700278084329445045976037009306287730608007744206336588130968857410113835194459838048369705856555`100.*I, mmv[{2, 0, 0, 0}, {4, 2, 2, 2}, {4, 4, 4, 4}] -> -0.9190272100831602994775992950950431806942693331621005514666902254454442540144060938576539705236461044`100.}


==> anc/mmvDepth5.txt <==
(* mmv[{j1,...,jr}, {k1,...,kr}, {mu1,...,mur}]: multiple modular values (5.14) of the paper, normalized as in (5.13), of modular depth 5 and degree <= 10, about 100 digits; mu labels omega_2 = 1/2, omega_3 = (1+tau)/2, omega_4 = tau/2 *)
{mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 2, 2, 2}] -> -13.05706003531601249099224870880901541111564705445557075110698817301345675092736082926329986506076609`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 2, 2, 3}] -> 1.24576576380831492483713068187357395609848184951521356418725605190830059104829884428155757880725918`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 2, 2, 4}] -> 11.81129427150769756615511802693544145501716520494035718691973212110515615987906198498174228625350691`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 2, 3, 2}] -> -14.76053596970606560641534506181320340428529364406421167629981405134584711277724231884878870916059572`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 2, 3, 3}] -> 14.49543426860549662300340998651506379489129070799774468649939782908601570559233947923659906683446937`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 2, 3, 4}] -> 0.2651017011005689834119350752981396093940029360664669898004162222598314071849028396121896423261263577`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 2, 4, 2}] -> 27.81759600502207809740759377062221881540094069851978242740680222435930386370460314811208857422136181`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 2, 4, 3}] -> -15.74120003241381154784054066838863775098977255751295825068665388099431629664063832351815664564172855`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 2, 4, 4}] -> -12.07639597260826654956705310223358106441116814100682417672014834336498756706396482459393192857963326`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 3, 2, 2}] -> 6.43016831015953343937713763807321971191753943481900122336406613493374188562934544476212382755250378`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 3, 2, 3}] -> -34.06823630984676834824269484116190686653707519772013330562008088357639281422064189752442862940248735`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 3, 2, 4}] -> 27.63806799968723490886555720308868715461953576290113208225601474864265092859129645276230480184998357`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 3, 3, 2}] -> 17.24737683234774525964940534091717161789828002589224994365298364387144353159759067211994875233324268`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 3, 3, 3}] -> 10.3906911673394896492161518621715155367212557370088821386030311047712073969937057806423560495167409`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 3, 3, 4}] -> -27.63806799968723490886555720308868715461953576290113208225601474864265092859129645276230480184998357`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 3, 4, 2}] -> -23.67754514250727869902654297899039132981581946071125116701704977880518541722693611688207257988574646`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 3, 4, 3}] -> 23.67754514250727869902654297899039132981581946071125116701704977880518541722693611688207257988574646`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 3, 4, 4}] -> 0, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 4, 2, 2}] -> 6.626891725156479051615111070735795699198107619636569527742922038079714865298015384501176037508262307`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 4, 2, 3}] -> 32.82247054603845342340556415928833291043859334820491974143282483166809222317234305324287105059522817`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 4, 2, 4}] -> -39.44936227119493247502067523002412860963670096784148926917574686974780708847035843774404708810349048`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 4, 3, 2}] -> -2.486840862641679653234060279103968213612986381828038267353169592525596418820348353271160043172646951`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 4, 3, 3}] -> -24.88612543594498627221956184868657933161254644500662682510242893385722310258604525987895511635121026`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 4, 3, 4}] -> 27.37296629858666592545362212779054754522553282683466509245559852638281952140639361315011515952385721`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 4, 4, 2}] -> -4.140050862514799398381050791631827485585121237808531260389752445554118446477667031230015994335615355`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 4, 4, 3}] -> -7.936345110093467151186002310601753578826046903198292916330395897810869120586297793363915934244017909`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 2, 4, 4, 4}] -> 12.07639597260826654956705310223358106441116814100682417672014834336498756706396482459393192857963326`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 2, 2, 2}] -> 1.54119517297335998463512981615219757877080876165047714367442748746746650032663971542124191437848382`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 2, 2, 3}] -> 9.439890483930334799446468864554463908287381924358174479874939155173117766834243680137479385692016059`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 2, 2, 4}] -> -10.98108565690369478408159868070666148705819068600865162354936664264058426716088339555872130007049988`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 2, 3, 2}] -> -11.19518461880492369618985474421343188757228752409045328861789902185297371562542566834074195968179525`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 2, 3, 3}] -> -27.15886733668543701334536606428377714471143598875286342738706614717043007294185134036809449991256184`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 2, 3, 4}] -> 38.35405195549036070953522080849720903228372351284331671600496516902340378856727700870883645959435709`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 2, 4, 2}] -> 9.653989445831563711554724928061234308801478762439976144943471534385507215298785952919500045303311434`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 2, 4, 3}] -> 17.71897685275510221389889719972931323642405406439468894751212699199731230610760766023061511422054578`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 2, 4, 4}] -> -27.37296629858666592545362212779054754522553282683466509245559852638281952140639361315011515952385721`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 3, 2, 2}] -> 5.84805943361612831275183010529338572076192072736001017759885601073188169209469203253657020176118104`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 3, 2, 3}] -> 21.79000856607110659611372709779530143385761503554112190465715873791076923649660442022573460008880253`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 3, 2, 4}] -> -27.63806799968723490886555720308868715461953576290113208225601474864265092859129645276230480184998357`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 3, 3, 2}] -> -2.684429385307165208615819483244237855426910476605870761364953704629830418222623460071179949911879653`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 3, 3, 3}] -> 2.684429385307165208615819483244237855426910476605870761364953704629830418222623460071179949911879653`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 3, 3, 4}] -> 0, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 3, 4, 2}] -> -3.163630048308963104136010622049147865335010250754139416233902306102051273872068572465390251849301386`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 3, 4, 3}] -> -24.47443795137827180472954658103953928928452551214699266602211244254059965471922788029691455000068219`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 3, 4, 4}] -> 27.63806799968723490886555720308868715461953576290113208225601474864265092859129645276230480184998357`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 4, 2, 2}] -> -7.389254606589488297386959921445583299532729489010487321273283498199348192421331747957812116139664859`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 4, 2, 3}] -> -31.22989905000144139556019596234976534214499695989929638453209789308388700333084810036321398578081859`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 4, 2, 4}] -> 38.61915365659092969294715588379534864167772644890978370580538139128323519575217984832102610192048345`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 4, 3, 2}] -> 13.87961400411208890480567422745766974299919800069632404998285272648280413384804912841192190959367491`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 4, 3, 3}] -> 24.47443795137827180472954658103953928928452551214699266602211244254059965471922788029691455000068219`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 4, 3, 4}] -> -38.35405195549036070953522080849720903228372351284331671600496516902340378856727700870883645959435709`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 4, 4, 2}] -> -6.490359397522600607418714306012086443466468511685836728709569228283455941426717380454109793454010048`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 4, 4, 3}] -> 6.755461098623169590830649381310226052860471447752303718509985450543287348611620220066299435780136406`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 3, 4, 4, 4}] -> -0.2651017011005689834119350752981396093940029360664669898004162222598314071849028396121896423261263577`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 2, 2, 2}] -> 11.51586486234265250635711889265681783234483829280509360743256068554599025060072111384205795068228227`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 2, 2, 3}] -> -10.68565624773864972428359954642803786438586377387338804406219520708141835788254252441903696449927524`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 2, 2, 4}] -> -0.8302086146040027820735193462287799679589745189317055633703654784645718927181785894230209861830070277`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 2, 3, 2}] -> 25.95572058851098930260519980602663529185758116815466496491771307319882082840266798718953066884239098`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 2, 3, 3}] -> 12.66343306807994039034195607776871334982014528075511874088766831808441436734951186113149543307809247`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 2, 3, 4}] -> -38.61915365659092969294715588379534864167772644890978370580538139128323519575217984832102610192048345`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 2, 4, 2}] -> -37.47158545085364180896231869868345312420241946095975857235027375874481107900338910103158861952467325`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 2, 4, 3}] -> -1.977776820341290666058356531340675485434281506881730696825473111002996009466969336712458468578817233`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 2, 4, 4}] -> 39.44936227119493247502067523002412860963670096784148926917574686974780708847035843774404708810349048`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 3, 2, 2}] -> -12.27822774377566175212896774336660543267946016217901140096292214566562357772403747729869402931368482`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 3, 2, 3}] -> 12.27822774377566175212896774336660543267946016217901140096292214566562357772403747729869402931368482`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 3, 2, 4}] -> 0, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 3, 3, 2}] -> -14.56294744704058005103358585767293376247136954928637918228802993924161311337496721204876880242136302`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 3, 3, 3}] -> -13.07512055264665485783197134541575339214816621361475289996798480940103781521632924071353599942862055`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 3, 3, 4}] -> 27.63806799968723490886555720308868715461953576290113208225601474864265092859129645276230480184998357`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 3, 4, 2}] -> 26.84117519081624180316255360103953919515082971146539058325095208490723669109900468934746283173504784`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 3, 4, 3}] -> 0.7968928088709931057030036020491479594687060514357414990050626637354142374922917634148419701149357293`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 3, 4, 4}] -> -27.63806799968723490886555720308868715461953576290113208225601474864265092859129645276230480184998357`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 4, 2, 2}] -> 0.7623628814330092457718488507097876003346218693739177935303614601196333271233163634566360786314025526`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 4, 2, 3}] -> -1.59257149603701202784536819693856756829359638830562335690072693858420521984149495287965706481440958`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 4, 2, 4}] -> 0.8302086146040027820735193462287799679589745189317055633703654784645718927181785894230209861830070277`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 4, 3, 2}] -> -11.39277314147040925157161394835370152938621161886828578262968313395720771502770077514076186642102796`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 4, 3, 3}] -> 0.411687484566714467490015267647040042328020932859634159080316491316623447866817379582040566350528077`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 4, 3, 4}] -> 10.98108565690369478408159868070666148705819068600865162354936664264058426716088339555872130007049988`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 4, 4, 2}] -> 10.6304102600374000057997650976439139290515897494943679890993216738375743879043844116841257877896254`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 4, 4, 3}] -> 1.180884011470297560355352929291527525965575455445989197820410447267581771974677573297616498463881503`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {2, 4, 4, 4, 4}] -> -11.81129427150769756615511802693544145501716520494035718691973212110515615987906198498174228625350691`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 2, 2, 2}] -> 5.543406722764857257565946925714212157498463598079519745074064377036338135772958314383865388422348944`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 2, 2, 3}] -> -4.362522711294559697210593996422684631532888142633530547253653929768756363798280741086248889958467441`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 2, 2, 4}] -> -1.180884011470297560355352929291527525965575455445989197820410447267581771974677573297616498463881503`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 2, 3, 2}] -> 10.76866726395620152513373890354099551831280267002608670693201261768647946665088622162527308441779725`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 2, 3, 3}] -> -4.013206165333031934303089522230769465452331222273782988422027167143192118039266001558973648637660848`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 2, 3, 4}] -> -6.755461098623169590830649381310226052860471447752303718509985450543287348611620220066299435780136406`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 2, 4, 2}] -> -16.3120739867210587826996858292552076758112662681056064520060769947228176024238445360091384728401462`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 2, 4, 3}] -> 8.375728876627591631513683518653454096985219364907313535675681096911948481837546742645222538596128289`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 2, 4, 4}] -> 7.936345110093467151186002310601753578826046903198292916330395897810869120586297793363915934244017909`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 3, 2, 2}] -> -9.940824732357667728760274330927803462238935854987741546454752154783907435398202076869877829532582884`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 3, 2, 3}] -> 10.73771754122866083446327793297695142170764190642348304545981481851932167289049384028471979964751861`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 3, 2, 4}] -> -0.7968928088709931057030036020491479594687060514357414990050626637354142374922917634148419701149357293`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 3, 3, 2}] -> -13.73672041014961097026626864806258786757688360572350962056229762402127798182873404001219475035316357`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 3, 3, 3}] -> -10.73771754122866083446327793297695142170764190642348304545981481851932167289049384028471979964751861`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 3, 3, 4}] -> 24.47443795137827180472954658103953928928452551214699266602211244254059965471922788029691455000068219`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 3, 4, 2}] -> 23.67754514250727869902654297899039132981581946071125116701704977880518541722693611688207257988574646`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 3, 4, 3}] -> 0, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 3, 4, 4}] -> -23.67754514250727869902654297899039132981581946071125116701704977880518541722693611688207257988574646`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 4, 2, 2}] -> 4.39741800959281047119432740521359130474047225690822180138068777774756929962524376248601244111023394`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 4, 2, 3}] -> -6.375194829934101137252683936554266790174753763789952498206160888750565309092213099198470909689051172`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 4, 2, 4}] -> 1.977776820341290666058356531340675485434281506881730696825473111002996009466969336712458468578817233`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 4, 3, 2}] -> 2.968053146193409445132529744521592349264080935697422913630285006334798515177847818386921665935366319`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 4, 3, 3}] -> 14.75092370656169276876636745520772088715997312869726603388184198566251379092975984184369344828517946`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 4, 3, 4}] -> -17.71897685275510221389889719972931323642405406439468894751212699199731230610760766023061511422054578`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 4, 4, 2}] -> -7.365471155786219916326857149735183654004553192605644715010972784082367814803091580872934107045600259`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 4, 4, 3}] -> -8.375728876627591631513683518653454096985219364907313535675681096911948481837546742645222538596128289`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 2, 4, 4, 4}] -> 15.74120003241381154784054066838863775098977255751295825068665388099431629664063832351815664564172855`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 2, 2, 2}] -> 1.767340089848012950418564711904746287729510663797592693388196733433092166272798298165426817536626536`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 2, 2, 3}] -> -1.355652605281298482928549444257706245401489730937958534307880242116468718405980918583386251186098459`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 2, 2, 4}] -> -0.411687484566714467490015267647040042328020932859634159080316491316623447866817379582040566350528077`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 2, 3, 2}] -> 8.367861639535280553034629681574112156723062652511768097832390214761617145383487119869834850529404266`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 2, 3, 3}] -> 16.10657631184299125169491689946542713256146285963522456818972222777898250933574076042707969947127792`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 2, 3, 4}] -> -24.47443795137827180472954658103953928928452551214699266602211244254059965471922788029691455000068219`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 2, 4, 2}] -> -10.1352017293832935034531943934788584444525733163093607912205869481947093116562854180352616680660308`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 2, 4, 3}] -> -14.75092370656169276876636745520772088715997312869726603388184198566251379092975984184369344828517946`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 2, 4, 4}] -> 24.88612543594498627221956184868657933161254644500662682510242893385722310258604525987895511635121026`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 2, 2}] -> -2.337403011417994023368693412438801970440524307191269854508169990881716142325835400428816199781101936`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 2, 3}] -> -10.73771754122866083446327793297695142170764190642348304545981481851932167289049384028471979964751861`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 2, 4}] -> 13.07512055264665485783197134541575339214816621361475289996798480940103781521632924071353599942862055`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 3, 2}] -> 2.684429385307165208615819483244237855426910476605870761364953704629830418222623460071179949911879653`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 3, 3}] -> 0, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 3, 4}] -> -2.684429385307165208615819483244237855426910476605870761364953704629830418222623460071179949911879653`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 4, 2}] -> -0.3470263738891711852471260708054358849863861694146009068567837137481142758967880596423637501307777176`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 4, 3}] -> 10.73771754122866083446327793297695142170764190642348304545981481851932167289049384028471979964751861`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 3, 4, 4}] -> -10.3906911673394896492161518621715155367212557370088821386030311047712073969937057806423560495167409`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 2, 2}] -> 0.5700629215699810729501287005340556827110136433936771611199732574486239760530371022633893822444754002`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 2, 3}] -> 12.09337014650995931739182737723465766710913163736144157976769506063579039129647475886810605083361707`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 2, 4}] -> -12.66343306807994039034195607776871334982014528075511874088766831808441436734951186113149543307809247`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 3, 2}] -> -11.05229102484244576165044916481835001214997312911763885919734391939144756360611057994101480044128392`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 3, 3}] -> -16.10657631184299125169491689946542713256146285963522456818972222777898250933574076042707969947127792`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 3, 4}] -> 27.15886733668543701334536606428377714471143598875286342738706614717043007294185134036809449991256184`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 4, 2}] -> 10.48222810327246468870032046428429432943895948572396169807737066194282358755307347767762541819680852`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 4, 3}] -> 4.013206165333031934303089522230769465452331222273782988422027167143192118039266001558973648637660848`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 3, 4, 4, 4}] -> -14.49543426860549662300340998651506379489129070799774468649939782908601570559233947923659906683446937`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 2, 2, 2}] -> -7.31074681261287020798451163761895844522797426187711243846226111046943030204575661254929220595897548`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 2, 2, 3}] -> 5.7181753165758581801391434406803908769343778735714890815615341718852250822042616596696351411445659`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 2, 2, 4}] -> 1.59257149603701202784536819693856756829359638830562335690072693858420521984149495287965706481440958`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 2, 3, 2}] -> -19.13652890349148207816836858511510767503586532253785480476440283244809661203437334149510793494720152`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 2, 3, 3}] -> -12.09337014650995931739182737723465766710913163736144157976769506063579039129647475886810605083361707`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 2, 3, 4}] -> 31.22989905000144139556019596234976534214499695989929638453209789308388700333084810036321398578081859`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 2, 4, 2}] -> 26.447275716104352286152880222734066120263839584414967243226663942917526914080129954044400140906177`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 2, 4, 3}] -> 6.375194829934101137252683936554266790174753763789952498206160888750565309092213099198470909689051172`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 2, 4, 4}] -> -32.82247054603845342340556415928833291043859334820491974143282483166809222317234305324287105059522817`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 2, 2}] -> 12.27822774377566175212896774336660543267946016217901140096292214566562357772403747729869402931368482`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 2, 3}] -> 0, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 2, 4}] -> -12.27822774377566175212896774336660543267946016217901140096292214566562357772403747729869402931368482`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 3, 2}] -> 11.05229102484244576165044916481835001214997312911763885919734391939144756360611057994101480044128392`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 3, 3}] -> 10.73771754122866083446327793297695142170764190642348304545981481851932167289049384028471979964751861`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 3, 4}] -> -21.79000856607110659611372709779530143385761503554112190465715873791076923649660442022573460008880253`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 4, 2}] -> -23.33051876861810751377941690818495544482943329129665026016026606505707114133014805723970882975496874`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 4, 3}] -> -10.73771754122866083446327793297695142170764190642348304545981481851932167289049384028471979964751861`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 3, 4, 4}] -> 34.06823630984676834824269484116190686653707519772013330562008088357639281422064189752442862940248735`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 2, 2}] -> -4.96748093116279154414445610574764698745148590030189896250066103519619327567828086474940182335470934`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 2, 3}] -> -5.7181753165758581801391434406803908769343778735714890815615341718852250822042616596696351411445659`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 2, 4}] -> 10.68565624773864972428359954642803786438586377387338804406219520708141835788254252441903696449927524`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 3, 2}] -> 8.0842378786490363165179194202967576628858921934202159455670589130566490484282627615540931345059176`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 3, 3}] -> 1.355652605281298482928549444257706245401489730937958534307880242116468718405980918583386251186098459`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 3, 4}] -> -9.439890483930334799446468864554463908287381924358174479874939155173117766834243680137479385692016059`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 4, 2}] -> -3.11675694748624477237346331454911067543440629311831698306639787786045577274998189680469131115120826`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 4, 3}] -> 4.362522711294559697210593996422684631532888142633530547253653929768756363798280741086248889958467441`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {3, 4, 4, 4, 4}] -> -1.24576576380831492483713068187357395609848184951521356418725605190830059104829884428155757880725918`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 2, 2, 2}] -> 7.513653312551155233426301783094803253617183456376051006032923795977118615154402514879434476638417143`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 2, 2, 3}] -> 3.11675694748624477237346331454911067543440629311831698306639787786045577274998189680469131115120826`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 2, 2, 4}] -> -10.6304102600374000057997650976439139290515897494943679890993216738375743879043844116841257877896254`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 2, 3, 2}] -> 3.991868705749864081281606158272207885972490974038124969367801433659367646126356097223515624742798471`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 2, 3, 3}] -> -10.48222810327246468870032046428429432943895948572396169807737066194282358755307347767762541819680852`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 2, 3, 4}] -> 6.490359397522600607418714306012086443466468511685836728709569228283455941426717380454109793454010048`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 2, 4, 2}] -> -11.50552201830101931470790794136701113958967443041417597540072522963648626128075861210295010138121561`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 2, 4, 3}] -> 7.365471155786219916326857149735183654004553192605644715010972784082367814803091580872934107045600259`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 2, 4, 4}] -> 4.140050862514799398381050791631827485585121237808531260389752445554118446477667031230015994335615355`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 3, 2, 2}] -> 3.510656422198134289383136692854583750321396420168740323090686019850165549768856632107754001980079104`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 3, 2, 3}] -> 23.33051876861810751377941690818495544482943329129665026016026606505707114133014805723970882975496874`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 3, 2, 4}] -> -26.84117519081624180316255360103953919515082971146539058325095208490723669109900468934746283173504784`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 3, 3, 2}] -> -3.510656422198134289383136692854583750321396420168740323090686019850165549768856632107754001980079104`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 3, 3, 3}] -> 0.3470263738891711852471260708054358849863861694146009068567837137481142758967880596423637501307777176`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 3, 3, 4}] -> 3.163630048308963104136010622049147865335010250754139416233902306102051273872068572465390251849301386`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 3, 4, 2}] -> 0, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 3, 4, 3}] -> -23.67754514250727869902654297899039132981581946071125116701704977880518541722693611688207257988574646`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 3, 4, 4}] -> 23.67754514250727869902654297899039132981581946071125116701704977880518541722693611688207257988574646`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 4, 2, 2}] -> -11.02430973474928952280943847594938700393857987654479132912360981582728416492325914698718847861849625`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 4, 2, 3}] -> -26.447275716104352286152880222734066120263839584414967243226663942917526914080129954044400140906177`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 4, 2, 4}] -> 37.47158545085364180896231869868345312420241946095975857235027375874481107900338910103158861952467325`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 4, 3, 2}] -> -0.4812122835517297918984694654176241356510945538693846462771154138092020963574994651157616227627193673`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 4, 3, 3}] -> 10.1352017293832935034531943934788584444525733163093607912205869481947093116562854180352616680660308`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 4, 3, 4}] -> -9.653989445831563711554724928061234308801478762439976144943471534385507215298785952919500045303311434`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 4, 4, 2}] -> 11.50552201830101931470790794136701113958967443041417597540072522963648626128075861210295010138121561`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 4, 4, 3}] -> 16.3120739867210587826996858292552076758112662681056064520060769947228176024238445360091384728401462`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 2, 4, 4, 4}] -> -27.81759600502207809740759377062221881540094069851978242740680222435930386370460314811208857422136181`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 2, 2, 2}] -> -3.308535262821372935053694528056943866500319425448069837062624220900558666599438013586668731915110355`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 2, 2, 3}] -> -8.0842378786490363165179194202967576628858921934202159455670589130566490484282627615540931345059176`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 2, 2, 4}] -> 11.39277314147040925157161394835370152938621161886828578262968313395720771502770077514076186642102796`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 2, 3, 2}] -> 2.827322979269643143155225062639319730849224871578685190785508807091356570241938548470907109152390988`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 2, 3, 3}] -> 11.05229102484244576165044916481835001214997312911763885919734391939144756360611057994101480044128392`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 2, 3, 4}] -> -13.87961400411208890480567422745766974299919800069632404998285272648280413384804912841192190959367491`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 2, 4, 2}] -> 0.4812122835517297918984694654176241356510945538693846462771154138092020963574994651157616227627193673`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 2, 4, 3}] -> -2.968053146193409445132529744521592349264080935697422913630285006334798515177847818386921665935366319`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 2, 4, 4}] -> 2.486840862641679653234060279103968213612986381828038267353169592525596418820348353271160043172646951`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 2, 2}] -> -3.510656422198134289383136692854583750321396420168740323090686019850165549768856632107754001980079104`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 2, 3}] -> -11.05229102484244576165044916481835001214997312911763885919734391939144756360611057994101480044128392`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 2, 4}] -> 14.56294744704058005103358585767293376247136954928637918228802993924161311337496721204876880242136302`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 3, 2}] -> 0, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 3, 3}] -> -2.684429385307165208615819483244237855426910476605870761364953704629830418222623460071179949911879653`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 3, 4}] -> 2.684429385307165208615819483244237855426910476605870761364953704629830418222623460071179949911879653`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 4, 2}] -> 3.510656422198134289383136692854583750321396420168740323090686019850165549768856632107754001980079104`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 4, 3}] -> 13.73672041014961097026626864806258786757688360572350962056229762402127798182873404001219475035316357`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 3, 4, 4}] -> -17.24737683234774525964940534091717161789828002589224994365298364387144353159759067211994875233324268`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 2, 2}] -> 6.819191685019507224436831220911527616821715845616810160153310240750724216368294645694422733895189459`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 2, 3}] -> 19.13652890349148207816836858511510767503586532253785480476440283244809661203437334149510793494720152`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 2, 4}] -> -25.95572058851098930260519980602663529185758116815466496491771307319882082840266798718953066884239098`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 3, 2}] -> -2.827322979269643143155225062639319730849224871578685190785508807091356570241938548470907109152390988`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 3, 3}] -> -8.367861639535280553034629681574112156723062652511768097832390214761617145383487119869834850529404266`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 3, 4}] -> 11.19518461880492369618985474421343188757228752409045328861789902185297371562542566834074195968179525`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 4, 2}] -> -3.991868705749864081281606158272207885972490974038124969367801433659367646126356097223515624742798471`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 4, 3}] -> -10.76866726395620152513373890354099551831280267002608670693201261768647946665088622162527308441779725`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 3, 4, 4, 4}] -> 14.76053596970606560641534506181320340428529364406421167629981405134584711277724231884878870916059572`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 2, 2, 2}] -> -4.205118049729782298372607255037859387116864030927981168970299575076559948554964501292765744723306787`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 2, 2, 3}] -> 4.96748093116279154414445610574764698745148590030189896250066103519619327567828086474940182335470934`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 2, 2, 4}] -> -0.7623628814330092457718488507097876003346218693739177935303614601196333271233163634566360786314025526`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 2, 3, 2}] -> -6.819191685019507224436831220911527616821715845616810160153310240750724216368294645694422733895189459`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 2, 3, 3}] -> -0.5700629215699810729501287005340556827110136433936771611199732574486239760530371022633893822444754002`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 2, 3, 4}] -> 7.389254606589488297386959921445583299532729489010487321273283498199348192421331747957812116139664859`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 2, 4, 2}] -> 11.02430973474928952280943847594938700393857987654479132912360981582728416492325914698718847861849625`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 2, 4, 3}] -> -4.39741800959281047119432740521359130474047225690822180138068777774756929962524376248601244111023394`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 2, 4, 4}] -> -6.626891725156479051615111070735795699198107619636569527742922038079714865298015384501176037508262307`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 2, 2}] -> 0, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 2, 3}] -> -12.27822774377566175212896774336660543267946016217901140096292214566562357772403747729869402931368482`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 2, 4}] -> 12.27822774377566175212896774336660543267946016217901140096292214566562357772403747729869402931368482`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 3, 2}] -> 3.510656422198134289383136692854583750321396420168740323090686019850165549768856632107754001980079104`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 3, 3}] -> 2.337403011417994023368693412438801970440524307191269854508169990881716142325835400428816199781101936`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 3, 4}] -> -5.84805943361612831275183010529338572076192072736001017759885601073188169209469203253657020176118104`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 4, 2}] -> -3.510656422198134289383136692854583750321396420168740323090686019850165549768856632107754001980079104`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 4, 3}] -> 9.940824732357667728760274330927803462238935854987741546454752154783907435398202076869877829532582884`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 3, 4, 4}] -> -6.43016831015953343937713763807321971191753943481900122336406613493374188562934544476212382755250378`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 2, 2}] -> 4.205118049729782298372607255037859387116864030927981168970299575076559948554964501292765744723306787`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 2, 3}] -> 7.31074681261287020798451163761895844522797426187711243846226111046943030204575661254929220595897548`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 2, 4}] -> -11.51586486234265250635711889265681783234483829280509360743256068554599025060072111384205795068228227`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 3, 2}] -> 3.308535262821372935053694528056943866500319425448069837062624220900558666599438013586668731915110355`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 3, 3}] -> -1.767340089848012950418564711904746287729510663797592693388196733433092166272798298165426817536626536`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 3, 4}] -> -1.54119517297335998463512981615219757877080876165047714367442748746746650032663971542124191437848382`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 4, 2}] -> -7.513653312551155233426301783094803253617183456376051006032923795977118615154402514879434476638417143`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 4, 3}] -> -5.543406722764857257565946925714212157498463598079519745074064377036338135772958314383865388422348944`100.*I, mmv[{0, 0, 0, 0, 0}, {2, 2, 2, 2, 2}, {4, 4, 4, 4, 4}] -> 13.05706003531601249099224870880901541111564705445557075110698817301345675092736082926329986506076609`100.*I}


==> anc/pollack.txt <==
(* pollack[k, r, rep, n]: the lowest-weight vector of the n-th fundamental Pollack relation of degree k and maximal modular depth r in the S_3 representation rep = trivial (1), alternating (eps) or standard (2); for rep = standard the value is the doublet {P1, P2}, with theta_S^-1 {P1, P2} theta_S = {P2, P1} and theta_T^-1 {P1, P2} theta_T = {P1 - P2, -P2}. Commutators in a Lyndon basis; the relations of maximal modular depth r >= 3 contain their terms of lower modular depth. Computed by E. Claasen; letters e[j, k, mu] = eps^(j)_{k|mu}, eTilde[2, nu] = tilde-eps_{2|nu}, com[a, b] = [a, b] *)
{
pollack[8, 2, alternating, 1] -> 4*com[e[0, 4, 2], e[0, 4, 3]] - 4*com[e[0, 4, 2], e[0, 4, 4]] + 4*com[e[0, 4, 3], e[0, 4, 4]] + com[eTilde[2, 3], e[0, 6, 2]] - com[eTilde[2, 3], e[0, 6, 4]] - com[eTilde[2, 4], e[0, 6, 2]] + com[eTilde[2, 4], e[0, 6, 3]],
pollack[10, 2, standard, 1] -> {136*com[e[0, 4, 2], e[0, 6, 2]] + 17*com[e[0, 4, 2], e[0, 6, 3]] - 68*com[e[0, 4, 2], e[0, 6, 4]] - 17*com[e[0, 4, 3], e[0, 6, 2]] - 136*com[e[0, 4, 3], e[0, 6, 3]] + 68*com[e[0, 4, 3], e[0, 6, 4]] - 85*com[e[0, 4, 4], e[0, 6, 2]] + 85*com[e[0, 4, 4], e[0, 6, 3]] + 7*com[eTilde[2, 3], e[0, 8, 2]] + 24*com[eTilde[2, 3], e[0, 8, 3]] - 10*com[eTilde[2, 3], e[0, 8, 4]] + 17*com[eTilde[2, 4], e[0, 8, 2]] - 17*com[eTilde[2, 4], e[0, 8, 3]], 85*com[e[0, 4, 2], e[0, 6, 3]] - 85*com[e[0, 4, 2], e[0, 6, 4]] + 68*com[e[0, 4, 3], e[0, 6, 2]] - 136*com[e[0, 4, 3], e[0, 6, 3]] - 17*com[e[0, 4, 3], e[0, 6, 4]] - 68*com[e[0, 4, 4], e[0, 6, 2]] + 17*com[e[0, 4, 4], e[0, 6, 3]] + 136*com[e[0, 4, 4], e[0, 6, 4]] - 10*com[eTilde[2, 3], e[0, 8, 2]] + 24*com[eTilde[2, 3], e[0, 8, 3]] + 7*com[eTilde[2, 3], e[0, 8, 4]] + 10*com[eTilde[2, 4], e[0, 8, 2]] - 7*com[eTilde[2, 4], e[0, 8, 3]] - 24*com[eTilde[2, 4], e[0, 8, 4]]},
pollack[10, 3, alternating, 1] -> (-412*com[com[eTilde[2, 3], e[0, 4, 2]], e[0, 4, 2]])/55 + (683*com[com[eTilde[2, 3], e[0, 4, 3]], e[0, 4, 2]])/55 - (683*com[com[eTilde[2, 3], e[0, 4, 4]], e[0, 4, 3]])/55 + (412*com[com[eTilde[2, 3], e[0, 4, 4]], e[0, 4, 4]])/55 - (10*com[com[eTilde[2, 3], e[0, 6, 2]], eTilde[2, 4]])/11 - (20*com[com[eTilde[2, 3], e[0, 6, 4]], eTilde[2, 4]])/11 + (412*com[com[eTilde[2, 4], e[0, 4, 2]], e[0, 4, 2]])/55 - (412*com[com[eTilde[2, 4], e[0, 4, 3]], e[0, 4, 3]])/55 - (683*com[com[eTilde[2, 4], e[0, 4, 4]], e[0, 4, 2]])/55 + (683*com[com[eTilde[2, 4], e[0, 4, 4]], e[0, 4, 3]])/55 - com[e[0, 4, 2], e[1, 6, 3]] + com[e[0, 4, 2], e[1, 6, 4]] + com[e[0, 4, 3], e[1, 6, 2]] - com[e[0, 4, 3], e[1, 6, 4]] - com[e[0, 4, 4], e[1, 6, 2]] + com[e[0, 4, 4], e[1, 6, 3]] + 2*com[e[1, 4, 2], e[0, 6, 3]] - 2*com[e[1, 4, 2], e[0, 6, 4]] - 2*com[e[1, 4, 3], e[0, 6, 2]] + 2*com[e[1, 4, 3], e[0, 6, 4]] + 2*com[e[1, 4, 4], e[0, 6, 2]] - 2*com[e[1, 4, 4], e[0, 6, 3]] + (62*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 4, 3]]])/11 - (63*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 4, 4]]])/55 - (373*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 4, 4]]])/55 + (10*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 6, 2]]])/11 - (10*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 6, 4]]])/11 - (10*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 6, 2]]])/11 - (20*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 6, 3]]])/11 + (63*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 4, 3]]])/55 - (62*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 4, 4]]])/11 + (62*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 4, 4]]])/11 - (10*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 6, 2]]])/11 + (10*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 6, 3]]])/11,
pollack[12, 2, alternating, 1] -> 16*com[e[0, 4, 2], e[0, 8, 3]] - 16*com[e[0, 4, 2], e[0, 8, 4]] - 16*com[e[0, 4, 3], e[0, 8, 2]] + 16*com[e[0, 4, 3], e[0, 8, 4]] + 16*com[e[0, 4, 4], e[0, 8, 2]] - 16*com[e[0, 4, 4], e[0, 8, 3]] - 20*com[e[0, 6, 2], e[0, 6, 3]] + 20*com[e[0, 6, 2], e[0, 6, 4]] - 20*com[e[0, 6, 3], e[0, 6, 4]] + 3*com[eTilde[2, 3], e[0, 10, 2]] - 3*com[eTilde[2, 3], e[0, 10, 4]] - 3*com[eTilde[2, 4], e[0, 10, 2]] + 3*com[eTilde[2, 4], e[0, 10, 3]],
pollack[12, 2, standard, 1] -> {2976*com[e[0, 4, 2], e[0, 8, 2]] + 1550*com[e[0, 4, 2], e[0, 8, 3]] - 620*com[e[0, 4, 2], e[0, 8, 4]] - 1550*com[e[0, 4, 3], e[0, 8, 2]] - 2976*com[e[0, 4, 3], e[0, 8, 3]] + 620*com[e[0, 4, 3], e[0, 8, 4]] - 2170*com[e[0, 4, 4], e[0, 8, 2]] + 2170*com[e[0, 4, 4], e[0, 8, 3]] - 2170*com[e[0, 6, 2], e[0, 6, 3]] - 1085*com[e[0, 6, 2], e[0, 6, 4]] + 1085*com[e[0, 6, 3], e[0, 6, 4]] + 255*com[eTilde[2, 3], e[0, 10, 2]] + 720*com[eTilde[2, 3], e[0, 10, 3]] - 210*com[eTilde[2, 3], e[0, 10, 4]] + 465*com[eTilde[2, 4], e[0, 10, 2]] - 465*com[eTilde[2, 4], e[0, 10, 3]], 2170*com[e[0, 4, 2], e[0, 8, 3]] - 2170*com[e[0, 4, 2], e[0, 8, 4]] + 620*com[e[0, 4, 3], e[0, 8, 2]] - 2976*com[e[0, 4, 3], e[0, 8, 3]] - 1550*com[e[0, 4, 3], e[0, 8, 4]] - 620*com[e[0, 4, 4], e[0, 8, 2]] + 1550*com[e[0, 4, 4], e[0, 8, 3]] + 2976*com[e[0, 4, 4], e[0, 8, 4]] - 1085*com[e[0, 6, 2], e[0, 6, 3]] + 1085*com[e[0, 6, 2], e[0, 6, 4]] + 2170*com[e[0, 6, 3], e[0, 6, 4]] - 210*com[eTilde[2, 3], e[0, 10, 2]] + 720*com[eTilde[2, 3], e[0, 10, 3]] + 255*com[eTilde[2, 3], e[0, 10, 4]] + 210*com[eTilde[2, 4], e[0, 10, 2]] - 255*com[eTilde[2, 4], e[0, 10, 3]] - 720*com[eTilde[2, 4], e[0, 10, 4]]},
pollack[12, 3, standard, 1] -> {(-83*com[com[e[0, 4, 2], e[0, 4, 3]], e[0, 4, 3]])/141 + (239*com[com[e[0, 4, 2], e[0, 4, 4]], e[0, 4, 3]])/47 - (1102*com[com[e[0, 4, 2], e[0, 4, 4]], e[0, 4, 4]])/141 + (1102*com[com[e[0, 4, 3], e[0, 4, 4]], e[0, 4, 4]])/141 + com[com[eTilde[2, 3], e[0, 6, 2]], e[0, 4, 2]] + (23*com[com[eTilde[2, 3], e[0, 6, 3]], e[0, 4, 2]])/1410 + (2404*com[com[eTilde[2, 3], e[0, 6, 3]], e[0, 4, 3]])/705 + (23*com[com[eTilde[2, 3], e[0, 6, 3]], e[0, 4, 4]])/1410 - (23*com[com[eTilde[2, 3], e[0, 6, 4]], e[0, 4, 2]])/1410 - (23*com[com[eTilde[2, 3], e[0, 6, 4]], e[0, 4, 3]])/1410 - (994*com[com[eTilde[2, 3], e[0, 6, 4]], e[0, 4, 4]])/705 + (18506*com[com[eTilde[2, 3], e[0, 8, 3]], eTilde[2, 4]])/4935 - (2887*com[com[eTilde[2, 3], e[0, 8, 4]], eTilde[2, 4]])/9870 + (1699*com[com[eTilde[2, 4], e[0, 6, 2]], e[0, 4, 2]])/705 + (23*com[com[eTilde[2, 4], e[0, 6, 2]], e[0, 4, 3]])/1410 + (23*com[com[eTilde[2, 4], e[0, 6, 2]], e[0, 4, 4]])/1410 - (23*com[com[eTilde[2, 4], e[0, 6, 3]], e[0, 4, 2]])/1410 - (1699*com[com[eTilde[2, 4], e[0, 6, 3]], e[0, 4, 3]])/705 - (23*com[com[eTilde[2, 4], e[0, 6, 3]], e[0, 4, 4]])/1410 + (83*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 4, 3]]])/141 - (1019*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 4, 4]]])/141 + (239*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 4, 4]]])/47 - (80*com[e[0, 4, 2], e[1, 8, 2]])/141 - (17*com[e[0, 4, 2], e[1, 8, 3]])/141 + (34*com[e[0, 4, 2], e[1, 8, 4]])/141 + (1019*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 4, 4]]])/141 + (17*com[e[0, 4, 3], e[1, 8, 2]])/141 + (80*com[e[0, 4, 3], e[1, 8, 3]])/141 - (34*com[e[0, 4, 3], e[1, 8, 4]])/141 + (17*com[e[0, 4, 4], e[1, 8, 2]])/47 - (17*com[e[0, 4, 4], e[1, 8, 3]])/47 + (80*com[e[0, 6, 2], e[1, 6, 2]])/47 - (85*com[e[0, 6, 2], e[1, 6, 4]])/94 - (80*com[e[0, 6, 3], e[1, 6, 3]])/47 + (85*com[e[0, 6, 3], e[1, 6, 4]])/94 + (80*com[e[1, 4, 2], e[0, 8, 2]])/47 + (17*com[e[1, 4, 2], e[0, 8, 3]])/47 - (34*com[e[1, 4, 2], e[0, 8, 4]])/47 - (17*com[e[1, 4, 3], e[0, 8, 2]])/47 - (80*com[e[1, 4, 3], e[0, 8, 3]])/47 + (34*com[e[1, 4, 3], e[0, 8, 4]])/47 - (51*com[e[1, 4, 4], e[0, 8, 2]])/47 + (51*com[e[1, 4, 4], e[0, 8, 3]])/47 + (85*com[e[1, 6, 2], e[0, 6, 4]])/94 - (85*com[e[1, 6, 3], e[0, 6, 4]])/94 + (425*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 6, 2]]])/517 + (1440121*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 6, 3]]])/108570 - (1416601*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 6, 4]]])/108570 + (1458953*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 6, 2]]])/108570 - (221932*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 6, 3]]])/10857 - (527273*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 6, 4]]])/108570 - (1435433*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 6, 2]]])/108570 + (11719*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 6, 3]]])/2310 + (239782*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 6, 4]]])/10857 - (466189*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 8, 2]]])/217140 + (217216*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 8, 3]]])/54285 + (3315*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 8, 4]]])/2068 + (411589*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 8, 2]]])/217140 - (3835*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 8, 3]]])/2068 - (189916*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 8, 4]]])/54285 - (20987*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 6, 2]]])/987 + (856*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 6, 3]]])/4935 + (40424*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 6, 4]]])/4935 - (856*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 6, 2]]])/4935 + (20987*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 6, 3]]])/987 - (40424*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 6, 4]]])/4935 + (90283*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 6, 2]]])/4935 - (90283*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 6, 3]]])/4935 - (18506*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 8, 2]]])/4935 + (18506*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 8, 3]]])/4935, (1019*com[com[e[0, 4, 2], e[0, 4, 3]], e[0, 4, 3]])/141 - (1019*com[com[e[0, 4, 2], e[0, 4, 4]], e[0, 4, 4]])/141 + (83*com[com[e[0, 4, 3], e[0, 4, 4]], e[0, 4, 4]])/141 - (994*com[com[eTilde[2, 3], e[0, 6, 2]], e[0, 4, 2]])/705 - (23*com[com[eTilde[2, 3], e[0, 6, 2]], e[0, 4, 3]])/1410 - (23*com[com[eTilde[2, 3], e[0, 6, 2]], e[0, 4, 4]])/1410 + (23*com[com[eTilde[2, 3], e[0, 6, 3]], e[0, 4, 2]])/1410 + (2404*com[com[eTilde[2, 3], e[0, 6, 3]], e[0, 4, 3]])/705 + (23*com[com[eTilde[2, 3], e[0, 6, 3]], e[0, 4, 4]])/1410 + com[com[eTilde[2, 3], e[0, 6, 4]], e[0, 4, 4]] + (411589*com[com[eTilde[2, 3], e[0, 8, 2]], eTilde[2, 4]])/217140 + (130*com[com[eTilde[2, 3], e[0, 8, 3]], eTilde[2, 4]])/517 - (466189*com[com[eTilde[2, 3], e[0, 8, 4]], eTilde[2, 4]])/217140 + (994*com[com[eTilde[2, 4], e[0, 6, 2]], e[0, 4, 2]])/705 + (23*com[com[eTilde[2, 4], e[0, 6, 2]], e[0, 4, 3]])/1410 + (23*com[com[eTilde[2, 4], e[0, 6, 2]], e[0, 4, 4]])/1410 - com[com[eTilde[2, 4], e[0, 6, 3]], e[0, 4, 3]] - (23*com[com[eTilde[2, 4], e[0, 6, 4]], e[0, 4, 2]])/1410 - (23*com[com[eTilde[2, 4], e[0, 6, 4]], e[0, 4, 3]])/1410 - (2404*com[com[eTilde[2, 4], e[0, 6, 4]], e[0, 4, 4]])/705 + (1102*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 4, 3]]])/141 - (1102*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 4, 4]]])/141 + (239*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 4, 4]]])/47 - (17*com[e[0, 4, 2], e[1, 8, 3]])/47 + (17*com[e[0, 4, 2], e[1, 8, 4]])/47 - (83*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 4, 4]]])/141 - (34*com[e[0, 4, 3], e[1, 8, 2]])/141 + (80*com[e[0, 4, 3], e[1, 8, 3]])/141 + (17*com[e[0, 4, 3], e[1, 8, 4]])/141 + (34*com[e[0, 4, 4], e[1, 8, 2]])/141 - (17*com[e[0, 4, 4], e[1, 8, 3]])/141 - (80*com[e[0, 4, 4], e[1, 8, 4]])/141 + (85*com[e[0, 6, 2], e[1, 6, 3]])/94 - (85*com[e[0, 6, 2], e[1, 6, 4]])/94 - (80*com[e[0, 6, 3], e[1, 6, 3]])/47 + (80*com[e[0, 6, 4], e[1, 6, 4]])/47 + (51*com[e[1, 4, 2], e[0, 8, 3]])/47 - (51*com[e[1, 4, 2], e[0, 8, 4]])/47 + (34*com[e[1, 4, 3], e[0, 8, 2]])/47 - (80*com[e[1, 4, 3], e[0, 8, 3]])/47 - (17*com[e[1, 4, 3], e[0, 8, 4]])/47 - (34*com[e[1, 4, 4], e[0, 8, 2]])/47 + (17*com[e[1, 4, 4], e[0, 8, 3]])/47 + (80*com[e[1, 4, 4], e[0, 8, 4]])/47 - (85*com[e[1, 6, 2], e[0, 6, 3]])/94 + (85*com[e[1, 6, 2], e[0, 6, 4]])/94 + (239782*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 6, 2]]])/10857 + (11719*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 6, 3]]])/2310 - (1435433*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 6, 4]]])/108570 - (527273*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 6, 2]]])/108570 - (221932*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 6, 3]]])/10857 + (1458953*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 6, 4]]])/108570 - (1416601*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 6, 2]]])/108570 + (1440121*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 6, 3]]])/108570 + (425*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 6, 4]]])/517 + (3315*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 8, 2]]])/2068 + (217216*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 8, 3]]])/54285 - (466189*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 8, 4]]])/217140 + (411589*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 8, 2]]])/217140 - (466189*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 8, 3]]])/217140 + (130*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 8, 4]]])/517 - (239782*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 6, 2]]])/10857 + (1435433*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 6, 3]]])/108570 - (11719*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 6, 4]]])/2310 + (1416601*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 6, 2]]])/108570 - (425*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 6, 3]]])/517 - (1440121*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 6, 4]]])/108570 + (527273*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 6, 2]]])/108570 - (1458953*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 6, 3]]])/108570 + (221932*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 6, 4]]])/10857 - (3315*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 8, 2]]])/2068 + (466189*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 8, 3]]])/217140 - (217216*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 8, 4]]])/54285},
pollack[12, 4, alternating, 1] -> com[com[com[eTilde[2, 3], e[0, 4, 2]], e[0, 4, 2]], eTilde[2, 4]] - (122*com[com[com[eTilde[2, 3], e[0, 4, 4]], e[0, 4, 2]], eTilde[2, 4]])/59 - (61*com[com[com[eTilde[2, 3], e[0, 4, 4]], e[0, 4, 3]], eTilde[2, 4]])/59 + 2*com[com[com[eTilde[2, 3], e[0, 4, 4]], e[0, 4, 4]], eTilde[2, 4]] + (269*com[com[com[eTilde[2, 3], e[0, 6, 3]], eTilde[2, 4]], eTilde[2, 4]])/3717 - (1919*com[com[com[eTilde[2, 3], e[0, 6, 4]], eTilde[2, 4]], eTilde[2, 4]])/3717 - (47296*com[com[e[0, 4, 2], e[0, 4, 3]], e[1, 4, 2]])/18585 + (47296*com[com[e[0, 4, 2], e[0, 4, 4]], e[1, 4, 2]])/18585 + (6040*com[com[e[0, 4, 2], e[0, 4, 4]], e[1, 4, 3]])/1239 - (31208*com[com[e[0, 4, 2], e[1, 4, 3]], e[0, 4, 3]])/18585 - (6040*com[com[e[0, 4, 2], e[1, 4, 4]], e[0, 4, 3]])/1239 + (31208*com[com[e[0, 4, 2], e[1, 4, 4]], e[0, 4, 4]])/18585 - (47296*com[com[e[0, 4, 3], e[0, 4, 4]], e[1, 4, 3]])/18585 - (31208*com[com[e[0, 4, 3], e[1, 4, 4]], e[0, 4, 4]])/18585 + (31208*com[com[e[1, 4, 2], e[0, 4, 3]], e[0, 4, 3]])/18585 - (31208*com[com[e[1, 4, 2], e[0, 4, 4]], e[0, 4, 4]])/18585 + (31208*com[com[e[1, 4, 3], e[0, 4, 4]], e[0, 4, 4]])/18585 - (4339*com[com[eTilde[2, 3], com[e[0, 4, 2], e[0, 4, 3]]], eTilde[2, 4]])/3717 + (496*com[com[eTilde[2, 3], com[e[0, 4, 2], e[0, 4, 4]]], eTilde[2, 4]])/3717 - (2134*com[com[eTilde[2, 3], com[e[0, 4, 3], e[0, 4, 4]]], eTilde[2, 4]])/3717 - (502*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 6, 2]]], eTilde[2, 4]])/3717 - (257*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 6, 3]]], eTilde[2, 4]])/1239 + (2923*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 6, 4]]], eTilde[2, 4]])/3717 + (2012*com[com[eTilde[2, 3], e[0, 4, 2]], com[eTilde[2, 3], e[0, 4, 3]]])/295 - (3281*com[com[eTilde[2, 3], e[0, 4, 2]], com[eTilde[2, 3], e[0, 4, 4]]])/295 + (6109*com[com[eTilde[2, 3], e[0, 4, 2]], com[eTilde[2, 4], e[0, 4, 2]]])/1475 - (11931*com[com[eTilde[2, 3], e[0, 4, 2]], com[eTilde[2, 4], e[0, 4, 3]]])/1475 + (4474*com[com[eTilde[2, 3], e[0, 4, 2]], com[eTilde[2, 4], e[0, 4, 4]]])/1475 + (2012*com[com[eTilde[2, 3], e[0, 4, 3]], com[eTilde[2, 3], e[0, 4, 4]]])/295 + (4474*com[com[eTilde[2, 3], e[0, 4, 3]], com[eTilde[2, 4], e[0, 4, 2]]])/1475 + (6109*com[com[eTilde[2, 3], e[0, 4, 3]], com[eTilde[2, 4], e[0, 4, 3]]])/1475 - (5586*com[com[eTilde[2, 3], e[0, 4, 3]], com[eTilde[2, 4], e[0, 4, 4]]])/1475 - (11931*com[com[eTilde[2, 3], e[0, 4, 4]], com[eTilde[2, 4], e[0, 4, 2]]])/1475 - (1871*com[com[eTilde[2, 3], e[0, 4, 4]], com[eTilde[2, 4], e[0, 4, 3]]])/1475 + (6109*com[com[eTilde[2, 3], e[0, 4, 4]], com[eTilde[2, 4], e[0, 4, 4]]])/1475 - (4700*com[com[eTilde[2, 3], e[0, 6, 2]], e[1, 4, 3]])/3717 - (3100*com[com[eTilde[2, 3], e[0, 6, 2]], e[1, 4, 4]])/3717 - (1600*com[com[eTilde[2, 3], e[0, 6, 3]], e[1, 4, 2]])/3717 + (1600*com[com[eTilde[2, 3], e[0, 6, 3]], e[1, 4, 4]])/3717 + (3100*com[com[eTilde[2, 3], e[0, 6, 4]], e[1, 4, 2]])/3717 + (4700*com[com[eTilde[2, 3], e[0, 6, 4]], e[1, 4, 3]])/3717 + (2350*com[com[eTilde[2, 3], e[1, 6, 2]], e[0, 4, 3]])/3717 + (1550*com[com[eTilde[2, 3], e[1, 6, 2]], e[0, 4, 4]])/3717 + (800*com[com[eTilde[2, 3], e[1, 6, 3]], e[0, 4, 2]])/3717 - (800*com[com[eTilde[2, 3], e[1, 6, 3]], e[0, 4, 4]])/3717 - (1550*com[com[eTilde[2, 3], e[1, 6, 4]], e[0, 4, 2]])/3717 - (2350*com[com[eTilde[2, 3], e[1, 6, 4]], e[0, 4, 3]])/3717 - (2690*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 6, 2]]])/3717 + (3461*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 6, 3]]])/3717 - (269*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 6, 4]]])/413 + (3281*com[com[eTilde[2, 4], e[0, 4, 2]], com[eTilde[2, 4], e[0, 4, 3]]])/295 - (2012*com[com[eTilde[2, 4], e[0, 4, 2]], com[eTilde[2, 4], e[0, 4, 4]]])/295 + (2012*com[com[eTilde[2, 4], e[0, 4, 3]], com[eTilde[2, 4], e[0, 4, 4]]])/295 + (3100*com[com[eTilde[2, 4], e[0, 6, 2]], e[1, 4, 3]])/3717 + (4700*com[com[eTilde[2, 4], e[0, 6, 2]], e[1, 4, 4]])/3717 - (3100*com[com[eTilde[2, 4], e[0, 6, 3]], e[1, 4, 2]])/3717 - (4700*com[com[eTilde[2, 4], e[0, 6, 3]], e[1, 4, 4]])/3717 + (1600*com[com[eTilde[2, 4], e[0, 6, 4]], e[1, 4, 2]])/3717 - (1600*com[com[eTilde[2, 4], e[0, 6, 4]], e[1, 4, 3]])/3717 - (1550*com[com[eTilde[2, 4], e[1, 6, 2]], e[0, 4, 3]])/3717 - (2350*com[com[eTilde[2, 4], e[1, 6, 2]], e[0, 4, 4]])/3717 + (1550*com[com[eTilde[2, 4], e[1, 6, 3]], e[0, 4, 2]])/3717 + (2350*com[com[eTilde[2, 4], e[1, 6, 3]], e[0, 4, 4]])/3717 - (800*com[com[eTilde[2, 4], e[1, 6, 4]], e[0, 4, 2]])/3717 + (800*com[com[eTilde[2, 4], e[1, 6, 4]], e[0, 4, 3]])/3717 - (31208*com[e[0, 4, 2], com[e[0, 4, 2], e[1, 4, 3]]])/18585 + (31208*com[e[0, 4, 2], com[e[0, 4, 2], e[1, 4, 4]]])/18585 - (47296*com[e[0, 4, 2], com[e[0, 4, 3], e[1, 4, 3]]])/18585 - (6040*com[e[0, 4, 2], com[e[0, 4, 3], e[1, 4, 4]]])/1239 + (47296*com[e[0, 4, 2], com[e[0, 4, 4], e[1, 4, 4]]])/18585 - (16088*com[e[0, 4, 2], com[e[1, 4, 2], e[0, 4, 3]]])/18585 + (16088*com[e[0, 4, 2], com[e[1, 4, 2], e[0, 4, 4]]])/18585 - (8*com[e[0, 4, 2], e[2, 8, 3]])/2065 + (8*com[e[0, 4, 2], e[2, 8, 4]])/2065 - (31208*com[e[0, 4, 3], com[e[0, 4, 3], e[1, 4, 4]]])/18585 - (47296*com[e[0, 4, 3], com[e[0, 4, 4], e[1, 4, 4]]])/18585 - (16088*com[e[0, 4, 3], com[e[1, 4, 3], e[0, 4, 4]]])/18585 + (8*com[e[0, 4, 3], e[2, 8, 2]])/2065 - (8*com[e[0, 4, 3], e[2, 8, 4]])/2065 - (8*com[e[0, 4, 4], e[2, 8, 2]])/2065 + (8*com[e[0, 4, 4], e[2, 8, 3]])/2065 + (16*com[e[0, 6, 2], e[2, 6, 3]])/413 - (16*com[e[0, 6, 2], e[2, 6, 4]])/413 + (16*com[e[0, 6, 3], e[2, 6, 4]])/413 + (6040*com[e[1, 4, 2], com[e[0, 4, 3], e[0, 4, 4]]])/1239 + (8*com[e[1, 4, 2], e[1, 8, 3]])/413 - (8*com[e[1, 4, 2], e[1, 8, 4]])/413 - (8*com[e[1, 4, 3], e[1, 8, 2]])/413 + (8*com[e[1, 4, 3], e[1, 8, 4]])/413 + (8*com[e[1, 4, 4], e[1, 8, 2]])/413 - (8*com[e[1, 4, 4], e[1, 8, 3]])/413 - (24*com[e[1, 6, 2], e[1, 6, 3]])/413 + (24*com[e[1, 6, 2], e[1, 6, 4]])/413 - (24*com[e[1, 6, 3], e[1, 6, 4]])/413 - (24*com[e[2, 4, 2], e[0, 8, 3]])/413 + (24*com[e[2, 4, 2], e[0, 8, 4]])/413 + (24*com[e[2, 4, 3], e[0, 8, 2]])/413 - (24*com[e[2, 4, 3], e[0, 8, 4]])/413 - (24*com[e[2, 4, 4], e[0, 8, 2]])/413 + (24*com[e[2, 4, 4], e[0, 8, 3]])/413 + (16*com[e[2, 6, 2], e[0, 6, 3]])/413 - (16*com[e[2, 6, 2], e[0, 6, 4]])/413 + (16*com[e[2, 6, 3], e[0, 6, 4]])/413 - com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 2]], e[0, 4, 2]]] + (61*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 3]], e[0, 4, 2]]])/59 - (61*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 4]], e[0, 4, 3]]])/59 + com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 4]], e[0, 4, 4]]] - (2188*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 6, 2]], eTilde[2, 4]]])/3717 + (538*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 6, 3]], eTilde[2, 4]]])/3717 - (550*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 6, 4]], eTilde[2, 4]]])/1239 + com[eTilde[2, 3], com[com[eTilde[2, 4], e[0, 4, 2]], e[0, 4, 2]]] - (122*com[eTilde[2, 3], com[com[eTilde[2, 4], e[0, 4, 3]], e[0, 4, 2]]])/59 + 2*com[eTilde[2, 3], com[com[eTilde[2, 4], e[0, 4, 3]], e[0, 4, 3]]] - (61*com[eTilde[2, 3], com[com[eTilde[2, 4], e[0, 4, 4]], e[0, 4, 3]]])/59 - (257*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 6, 2]]])/1239 + (163*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 6, 3]]])/1239 - (26*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 6, 4]]])/1239 + (9*com[eTilde[2, 3], com[e[0, 4, 3], e[1, 6, 2]]])/59 - (9*com[eTilde[2, 3], com[e[0, 4, 3], e[1, 6, 4]]])/59 + (26*com[eTilde[2, 3], com[e[0, 4, 4], e[1, 6, 2]]])/1239 - (163*com[eTilde[2, 3], com[e[0, 4, 4], e[1, 6, 3]]])/1239 + (257*com[eTilde[2, 3], com[e[0, 4, 4], e[1, 6, 4]]])/1239 + (514*com[eTilde[2, 3], com[e[1, 4, 2], e[0, 6, 2]]])/1239 - (326*com[eTilde[2, 3], com[e[1, 4, 2], e[0, 6, 3]]])/1239 + (52*com[eTilde[2, 3], com[e[1, 4, 2], e[0, 6, 4]]])/1239 - (18*com[eTilde[2, 3], com[e[1, 4, 3], e[0, 6, 2]]])/59 + (18*com[eTilde[2, 3], com[e[1, 4, 3], e[0, 6, 4]]])/59 - (52*com[eTilde[2, 3], com[e[1, 4, 4], e[0, 6, 2]]])/1239 + (326*com[eTilde[2, 3], com[e[1, 4, 4], e[0, 6, 3]]])/1239 - (514*com[eTilde[2, 3], com[e[1, 4, 4], e[0, 6, 4]]])/1239 - (2630*com[eTilde[2, 3], com[eTilde[2, 3], com[e[0, 4, 2], e[0, 4, 3]]]])/3717 + (8678*com[eTilde[2, 3], com[eTilde[2, 3], com[e[0, 4, 2], e[0, 4, 4]]]])/3717 - (6473*com[eTilde[2, 3], com[eTilde[2, 3], com[e[0, 4, 3], e[0, 4, 4]]]])/3717 - (269*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 6, 2]]]])/3717 + (269*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 6, 4]]]])/3717 + (1919*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 6, 3]]]])/3717 - (269*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 6, 4]]]])/3717 + (496*com[eTilde[2, 3], com[eTilde[2, 4], com[e[0, 4, 2], e[0, 4, 3]]]])/3717 - (4339*com[eTilde[2, 3], com[eTilde[2, 4], com[e[0, 4, 2], e[0, 4, 4]]]])/3717 - (1709*com[eTilde[2, 3], com[eTilde[2, 4], com[e[0, 4, 3], e[0, 4, 4]]]])/3717 - (2690*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 6, 2]]]])/3717 - (269*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 6, 3]]]])/413 + (3461*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 6, 4]]]])/3717 + com[eTilde[2, 4], com[com[eTilde[2, 4], e[0, 4, 2]], e[0, 4, 2]]] - com[eTilde[2, 4], com[com[eTilde[2, 4], e[0, 4, 3]], e[0, 4, 3]]] - (61*com[eTilde[2, 4], com[com[eTilde[2, 4], e[0, 4, 4]], e[0, 4, 2]]])/59 + (61*com[eTilde[2, 4], com[com[eTilde[2, 4], e[0, 4, 4]], e[0, 4, 3]]])/59 + (257*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 6, 2]]])/1239 + (26*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 6, 3]]])/1239 - (163*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 6, 4]]])/1239 - (26*com[eTilde[2, 4], com[e[0, 4, 3], e[1, 6, 2]]])/1239 - (257*com[eTilde[2, 4], com[e[0, 4, 3], e[1, 6, 3]]])/1239 + (163*com[eTilde[2, 4], com[e[0, 4, 3], e[1, 6, 4]]])/1239 - (9*com[eTilde[2, 4], com[e[0, 4, 4], e[1, 6, 2]]])/59 + (9*com[eTilde[2, 4], com[e[0, 4, 4], e[1, 6, 3]]])/59 - (514*com[eTilde[2, 4], com[e[1, 4, 2], e[0, 6, 2]]])/1239 - (52*com[eTilde[2, 4], com[e[1, 4, 2], e[0, 6, 3]]])/1239 + (326*com[eTilde[2, 4], com[e[1, 4, 2], e[0, 6, 4]]])/1239 + (52*com[eTilde[2, 4], com[e[1, 4, 3], e[0, 6, 2]]])/1239 + (514*com[eTilde[2, 4], com[e[1, 4, 3], e[0, 6, 3]]])/1239 - (326*com[eTilde[2, 4], com[e[1, 4, 3], e[0, 6, 4]]])/1239 + (18*com[eTilde[2, 4], com[e[1, 4, 4], e[0, 6, 2]]])/59 - (18*com[eTilde[2, 4], com[e[1, 4, 4], e[0, 6, 3]]])/59 - (8678*com[eTilde[2, 4], com[eTilde[2, 4], com[e[0, 4, 2], e[0, 4, 3]]]])/3717 + (2630*com[eTilde[2, 4], com[eTilde[2, 4], com[e[0, 4, 2], e[0, 4, 4]]]])/3717 - (2630*com[eTilde[2, 4], com[eTilde[2, 4], com[e[0, 4, 3], e[0, 4, 4]]]])/3717 + (269*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 6, 2]]]])/3717 - (269*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 6, 3]]]])/3717,
pollack[14, 2, trivial, 1] -> 872*com[e[0, 4, 2], e[0, 10, 2]] - 691*com[e[0, 4, 2], e[0, 10, 3]] - 691*com[e[0, 4, 2], e[0, 10, 4]] - 691*com[e[0, 4, 3], e[0, 10, 2]] + 872*com[e[0, 4, 3], e[0, 10, 3]] - 691*com[e[0, 4, 3], e[0, 10, 4]] - 691*com[e[0, 4, 4], e[0, 10, 2]] - 691*com[e[0, 4, 4], e[0, 10, 3]] + 872*com[e[0, 4, 4], e[0, 10, 4]] - 2256*com[e[0, 6, 2], e[0, 8, 2]] + 2073*com[e[0, 6, 2], e[0, 8, 3]] + 2073*com[e[0, 6, 2], e[0, 8, 4]] + 2073*com[e[0, 6, 3], e[0, 8, 2]] - 2256*com[e[0, 6, 3], e[0, 8, 3]] + 2073*com[e[0, 6, 3], e[0, 8, 4]] + 2073*com[e[0, 6, 4], e[0, 8, 2]] + 2073*com[e[0, 6, 4], e[0, 8, 3]] - 2256*com[e[0, 6, 4], e[0, 8, 4]] + 36*com[eTilde[2, 3], e[0, 12, 2]] - 72*com[eTilde[2, 3], e[0, 12, 3]] + 36*com[eTilde[2, 3], e[0, 12, 4]] + 36*com[eTilde[2, 4], e[0, 12, 2]] + 36*com[eTilde[2, 4], e[0, 12, 3]] - 72*com[eTilde[2, 4], e[0, 12, 4]],
pollack[14, 2, alternating, 1] -> 24*com[e[0, 4, 2], e[0, 10, 3]] - 24*com[e[0, 4, 2], e[0, 10, 4]] - 24*com[e[0, 4, 3], e[0, 10, 2]] + 24*com[e[0, 4, 3], e[0, 10, 4]] + 24*com[e[0, 4, 4], e[0, 10, 2]] - 24*com[e[0, 4, 4], e[0, 10, 3]] - 14*com[e[0, 6, 2], e[0, 8, 3]] + 14*com[e[0, 6, 2], e[0, 8, 4]] + 14*com[e[0, 6, 3], e[0, 8, 2]] - 14*com[e[0, 6, 3], e[0, 8, 4]] - 14*com[e[0, 6, 4], e[0, 8, 2]] + 14*com[e[0, 6, 4], e[0, 8, 3]] + 5*com[eTilde[2, 3], e[0, 12, 2]] - 5*com[eTilde[2, 3], e[0, 12, 4]] - 5*com[eTilde[2, 4], e[0, 12, 2]] + 5*com[eTilde[2, 4], e[0, 12, 3]],
pollack[14, 2, standard, 1] -> {15736*com[e[0, 4, 2], e[0, 10, 2]] + 4837*com[e[0, 4, 2], e[0, 10, 3]] - 5528*com[e[0, 4, 2], e[0, 10, 4]] - 4837*com[e[0, 4, 3], e[0, 10, 2]] - 15736*com[e[0, 4, 3], e[0, 10, 3]] + 5528*com[e[0, 4, 3], e[0, 10, 4]] - 10365*com[e[0, 4, 4], e[0, 10, 2]] + 10365*com[e[0, 4, 4], e[0, 10, 3]] - 16368*com[e[0, 6, 2], e[0, 8, 2]] - 2764*com[e[0, 6, 2], e[0, 8, 3]] + 6910*com[e[0, 6, 2], e[0, 8, 4]] + 2764*com[e[0, 6, 3], e[0, 8, 2]] + 16368*com[e[0, 6, 3], e[0, 8, 3]] - 6910*com[e[0, 6, 3], e[0, 8, 4]] + 9674*com[e[0, 6, 4], e[0, 8, 2]] - 9674*com[e[0, 6, 4], e[0, 8, 3]] + 1023*com[eTilde[2, 3], e[0, 12, 2]] + 3096*com[eTilde[2, 3], e[0, 12, 3]] - 1050*com[eTilde[2, 3], e[0, 12, 4]] + 2073*com[eTilde[2, 4], e[0, 12, 2]] - 2073*com[eTilde[2, 4], e[0, 12, 3]], 10365*com[e[0, 4, 2], e[0, 10, 3]] - 10365*com[e[0, 4, 2], e[0, 10, 4]] + 5528*com[e[0, 4, 3], e[0, 10, 2]] - 15736*com[e[0, 4, 3], e[0, 10, 3]] - 4837*com[e[0, 4, 3], e[0, 10, 4]] - 5528*com[e[0, 4, 4], e[0, 10, 2]] + 4837*com[e[0, 4, 4], e[0, 10, 3]] + 15736*com[e[0, 4, 4], e[0, 10, 4]] - 9674*com[e[0, 6, 2], e[0, 8, 3]] + 9674*com[e[0, 6, 2], e[0, 8, 4]] - 6910*com[e[0, 6, 3], e[0, 8, 2]] + 16368*com[e[0, 6, 3], e[0, 8, 3]] + 2764*com[e[0, 6, 3], e[0, 8, 4]] + 6910*com[e[0, 6, 4], e[0, 8, 2]] - 2764*com[e[0, 6, 4], e[0, 8, 3]] - 16368*com[e[0, 6, 4], e[0, 8, 4]] - 1050*com[eTilde[2, 3], e[0, 12, 2]] + 3096*com[eTilde[2, 3], e[0, 12, 3]] + 1023*com[eTilde[2, 3], e[0, 12, 4]] + 1050*com[eTilde[2, 4], e[0, 12, 2]] - 1023*com[eTilde[2, 4], e[0, 12, 3]] - 3096*com[eTilde[2, 4], e[0, 12, 4]]},
pollack[14, 3, alternating, 1] -> (-189284*com[com[e[0, 4, 2], e[0, 6, 2]], e[0, 4, 3]])/945 + (189284*com[com[e[0, 4, 2], e[0, 6, 2]], e[0, 4, 4]])/945 + (18608*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 4, 3]])/189 + (83276*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 4, 4]])/945 - (83276*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 4, 3]])/945 - (18608*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 4, 4]])/189 - (83276*com[com[e[0, 4, 3], e[0, 6, 2]], e[0, 4, 4]])/945 - (189284*com[com[e[0, 4, 3], e[0, 6, 3]], e[0, 4, 4]])/945 + (18608*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 4, 4]])/189 + com[com[eTilde[2, 3], e[0, 6, 2]], e[0, 6, 2]] - com[com[eTilde[2, 3], e[0, 6, 4]], e[0, 6, 4]] + (98*com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 4, 4]])/5 - (98*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 4, 2]])/5 + (98*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 4, 4]])/5 - (98*com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 4, 2]])/5 + (6829*com[com[eTilde[2, 3], e[0, 10, 3]], eTilde[2, 4]])/1980 - (6829*com[com[eTilde[2, 3], e[0, 10, 4]], eTilde[2, 4]])/1980 - com[com[eTilde[2, 4], e[0, 6, 2]], e[0, 6, 2]] + com[com[eTilde[2, 4], e[0, 6, 3]], e[0, 6, 3]] - (98*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 4, 3]])/5 + (98*com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 4, 2]])/5 + (98*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 4, 2]])/5 - (98*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 4, 3]])/5 + (5408*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 6, 3]]])/45 - (5408*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 6, 4]]])/45 + (18608*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 6, 2]]])/189 - (189284*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 6, 3]]])/945 - (83276*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 6, 4]]])/945 - (18608*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 6, 2]]])/189 + (83276*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 6, 3]]])/945 + (189284*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 6, 4]]])/945 - (166*com[e[0, 4, 2], e[1, 10, 3]])/75 + (166*com[e[0, 4, 2], e[1, 10, 4]])/75 - (5408*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 6, 2]]])/45 + (5408*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 6, 4]]])/45 - (83276*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 6, 2]]])/945 + (18608*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 6, 3]]])/189 - (189284*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 6, 4]]])/945 + (166*com[e[0, 4, 3], e[1, 10, 2]])/75 - (166*com[e[0, 4, 3], e[1, 10, 4]])/75 + (5408*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 6, 2]]])/45 - (5408*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 6, 3]]])/45 - (166*com[e[0, 4, 4], e[1, 10, 2]])/75 + (166*com[e[0, 4, 4], e[1, 10, 3]])/75 + (1328*com[e[0, 6, 2], e[1, 8, 3]])/225 - (1328*com[e[0, 6, 2], e[1, 8, 4]])/225 - (1328*com[e[0, 6, 3], e[1, 8, 2]])/225 + (1328*com[e[0, 6, 3], e[1, 8, 4]])/225 + (1328*com[e[0, 6, 4], e[1, 8, 2]])/225 - (1328*com[e[0, 6, 4], e[1, 8, 3]])/225 + (664*com[e[1, 4, 2], e[0, 10, 3]])/75 - (664*com[e[1, 4, 2], e[0, 10, 4]])/75 - (664*com[e[1, 4, 3], e[0, 10, 2]])/75 + (664*com[e[1, 4, 3], e[0, 10, 4]])/75 + (664*com[e[1, 4, 4], e[0, 10, 2]])/75 - (664*com[e[1, 4, 4], e[0, 10, 3]])/75 - (664*com[e[1, 6, 2], e[0, 8, 3]])/75 + (664*com[e[1, 6, 2], e[0, 8, 4]])/75 + (664*com[e[1, 6, 3], e[0, 8, 2]])/75 - (664*com[e[1, 6, 3], e[0, 8, 4]])/75 - (664*com[e[1, 6, 4], e[0, 8, 2]])/75 + (664*com[e[1, 6, 4], e[0, 8, 3]])/75 + (316*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 8, 2]]])/33 + (15578*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 8, 3]]])/1485 + (12601*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 8, 4]]])/1485 + (2977*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 8, 2]]])/1485 - (2977*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 8, 4]]])/1485 - (12601*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 8, 2]]])/1485 - (15578*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 8, 3]]])/1485 - (316*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 8, 4]]])/33 - (68771*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 6, 3]]])/4158 - (68771*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 6, 4]]])/2079 - (68771*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 6, 4]]])/4158 + (6829*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 10, 2]]])/1980 - (6829*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 10, 4]]])/1980 - (6829*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 10, 3]]])/1980 + (6829*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 10, 4]]])/1980 - (316*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 8, 2]]])/33 - (12601*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 8, 3]]])/1485 - (15578*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 8, 4]]])/1485 + (12601*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 8, 2]]])/1485 + (316*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 8, 3]]])/33 + (15578*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 8, 4]]])/1485 - (2977*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 8, 2]]])/1485 + (2977*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 8, 3]]])/1485 + (68771*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 6, 3]]])/2079 + (68771*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 6, 4]]])/4158 - (68771*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 6, 4]]])/4158 - (6829*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 10, 2]]])/1980 + (6829*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 10, 3]]])/1980,
pollack[14, 3, standard, 1] -> {(3906491*com[com[e[0, 4, 2], e[0, 6, 2]], e[0, 4, 3]])/132300 + (17163803*com[com[e[0, 4, 2], e[0, 6, 2]], e[0, 4, 4]])/1102500 + (163263*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 4, 3]])/24500 + (1513651*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 4, 4]])/1102500 - (10313419*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 4, 3]])/441000 - (1150456*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 4, 4]])/275625 - (1513651*com[com[e[0, 4, 3], e[0, 6, 2]], e[0, 4, 4]])/1102500 - (17163803*com[com[e[0, 4, 3], e[0, 6, 3]], e[0, 4, 4]])/1102500 + (1150456*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 4, 4]])/275625 + com[com[eTilde[2, 3], e[0, 6, 2]], e[0, 6, 2]] - 3*com[com[eTilde[2, 3], e[0, 6, 4]], e[0, 6, 2]] - (3*com[com[eTilde[2, 3], e[0, 6, 4]], e[0, 6, 3]])/2 + 2*com[com[eTilde[2, 3], e[0, 6, 4]], e[0, 6, 4]] + (1166443*com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 4, 4]])/315000 + (13552901*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 4, 2]])/2205000 + (138286*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 4, 3]])/55125 + (2927089*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 4, 4]])/735000 - (26939*com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 4, 2]])/11025 - (308083*com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 4, 3]])/1102500 - (138286*com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 4, 4]])/55125 - (65977*com[com[eTilde[2, 3], e[0, 10, 4]], eTilde[2, 4]])/184800 - com[com[eTilde[2, 4], e[0, 6, 2]], e[0, 6, 2]] + com[com[eTilde[2, 4], e[0, 6, 3]], e[0, 6, 3]] + (3*com[com[eTilde[2, 4], e[0, 6, 4]], e[0, 6, 2]])/2 - (3*com[com[eTilde[2, 4], e[0, 6, 4]], e[0, 6, 3]])/2 + (138286*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 4, 2]])/55125 + (13552901*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 4, 3]])/2205000 + (308083*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 4, 4]])/1102500 - (13552901*com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 4, 2]])/2205000 - (138286*com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 4, 3]])/55125 - (308083*com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 4, 4]])/1102500 + (340831*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 4, 2]])/157500 - (340831*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 4, 3]])/157500 - (23904574*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 6, 2]]])/826875 - (299821*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 6, 3]]])/735000 + (23436937*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 6, 4]]])/2205000 + (163263*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 6, 2]]])/24500 + (3906491*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 6, 3]]])/132300 - (10313419*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 6, 4]]])/441000 + (11948659*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 6, 2]]])/1102500 - (54594397*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 6, 3]]])/2205000 + (3297919*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 6, 4]]])/236250 + (124*com[e[0, 4, 2], e[1, 10, 2]])/625 + (2883*com[e[0, 4, 2], e[1, 10, 3]])/35000 - (961*com[e[0, 4, 2], e[1, 10, 4]])/17500 + (299821*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 6, 2]]])/735000 + (23904574*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 6, 3]]])/826875 - (23436937*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 6, 4]]])/2205000 + (54594397*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 6, 2]]])/2205000 - (11948659*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 6, 3]]])/1102500 - (3297919*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 6, 4]]])/236250 - (2883*com[e[0, 4, 3], e[1, 10, 2]])/35000 - (124*com[e[0, 4, 3], e[1, 10, 3]])/625 + (961*com[e[0, 4, 3], e[1, 10, 4]])/17500 + (121682*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 6, 2]]])/11025 - (121682*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 6, 3]]])/11025 - (961*com[e[0, 4, 4], e[1, 10, 2]])/7000 + (961*com[e[0, 4, 4], e[1, 10, 3]])/7000 - (496*com[e[0, 6, 2], e[1, 8, 2]])/1875 - (961*com[e[0, 6, 2], e[1, 8, 3]])/3750 + (961*com[e[0, 6, 3], e[1, 8, 2]])/3750 + (496*com[e[0, 6, 3], e[1, 8, 3]])/1875 + (961*com[e[0, 6, 4], e[1, 8, 2]])/3750 - (961*com[e[0, 6, 4], e[1, 8, 3]])/3750 - (496*com[e[1, 4, 2], e[0, 10, 2]])/625 - (2883*com[e[1, 4, 2], e[0, 10, 3]])/8750 + (961*com[e[1, 4, 2], e[0, 10, 4]])/4375 + (2883*com[e[1, 4, 3], e[0, 10, 2]])/8750 + (496*com[e[1, 4, 3], e[0, 10, 3]])/625 - (961*com[e[1, 4, 3], e[0, 10, 4]])/4375 + (961*com[e[1, 4, 4], e[0, 10, 2]])/1750 - (961*com[e[1, 4, 4], e[0, 10, 3]])/1750 + (248*com[e[1, 6, 2], e[0, 8, 2]])/625 + (961*com[e[1, 6, 2], e[0, 8, 3]])/2500 - (961*com[e[1, 6, 3], e[0, 8, 2]])/2500 - (248*com[e[1, 6, 3], e[0, 8, 3]])/625 - (961*com[e[1, 6, 4], e[0, 8, 2]])/2500 + (961*com[e[1, 6, 4], e[0, 8, 3]])/2500 - (4077*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 8, 2]]])/4375 - (643871*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 8, 3]]])/1890000 + (1670303*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 8, 4]]])/1890000 - (1111723*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 8, 2]]])/10395000 - (410801*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 8, 3]]])/433125 + (23753711*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 8, 4]]])/20790000 + (6757099*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 8, 2]]])/10395000 - (12462959*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 8, 3]]])/20790000 - (11327*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 8, 4]]])/12375 + (3376423*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 6, 3]]])/1663200 - (5871223*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 6, 4]]])/1663200 - (392327*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 6, 4]]])/415800 - (1103*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 10, 2]]])/52800 - (331*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 10, 3]]])/1050 - (1103*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 10, 4]]])/52800 + (41411*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 10, 2]]])/123200 + (41411*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 10, 3]]])/123200 - (331*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 10, 4]]])/1050 - (7178*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 8, 2]]])/433125 + (971827*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 8, 3]]])/4158000 + (2690189*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 8, 4]]])/10395000 - (971827*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 8, 2]]])/4158000 + (7178*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 8, 3]]])/433125 - (2690189*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 8, 4]]])/10395000 - (25977157*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 8, 2]]])/20790000 + (25977157*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 8, 3]]])/20790000 - (3376423*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 6, 3]]])/831600 + (860383*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 6, 4]]])/332640 - (860383*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 6, 4]]])/332640, (3297919*com[com[e[0, 4, 2], e[0, 6, 2]], e[0, 4, 3]])/236250 - (3297919*com[com[e[0, 4, 2], e[0, 6, 2]], e[0, 4, 4]])/236250 + (11948659*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 4, 3]])/1102500 + (54594397*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 4, 4]])/2205000 - (54594397*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 4, 3]])/2205000 - (11948659*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 4, 4]])/1102500 + (10313419*com[com[e[0, 4, 3], e[0, 6, 2]], e[0, 4, 4]])/441000 - (3906491*com[com[e[0, 4, 3], e[0, 6, 3]], e[0, 4, 4]])/132300 - (163263*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 4, 4]])/24500 + 2*com[com[eTilde[2, 3], e[0, 6, 2]], e[0, 6, 2]] - (3*com[com[eTilde[2, 3], e[0, 6, 3]], e[0, 6, 2]])/2 - 3*com[com[eTilde[2, 3], e[0, 6, 4]], e[0, 6, 2]] + com[com[eTilde[2, 3], e[0, 6, 4]], e[0, 6, 4]] - (138286*com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 4, 2]])/55125 - (308083*com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 4, 3]])/1102500 - (26939*com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 4, 4]])/11025 + (2927089*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 4, 2]])/735000 + (138286*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 4, 3]])/55125 + (13552901*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 4, 4]])/2205000 + (1166443*com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 4, 2]])/315000 + (41411*com[com[eTilde[2, 3], e[0, 10, 2]], eTilde[2, 4]])/123200 - (331*com[com[eTilde[2, 3], e[0, 10, 3]], eTilde[2, 4]])/1050 - (1103*com[com[eTilde[2, 3], e[0, 10, 4]], eTilde[2, 4]])/52800 - 2*com[com[eTilde[2, 4], e[0, 6, 2]], e[0, 6, 2]] + 3*com[com[eTilde[2, 4], e[0, 6, 3]], e[0, 6, 2]] - com[com[eTilde[2, 4], e[0, 6, 3]], e[0, 6, 3]] + (3*com[com[eTilde[2, 4], e[0, 6, 4]], e[0, 6, 2]])/2 + (138286*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 4, 2]])/55125 + (26939*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 4, 3]])/11025 + (308083*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 4, 4]])/1102500 - (1166443*com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 4, 2]])/315000 - (2927089*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 4, 2]])/735000 - (13552901*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 4, 3]])/2205000 - (138286*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 4, 4]])/55125 - (121682*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 6, 3]]])/11025 + (121682*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 6, 4]]])/11025 - (1150456*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 6, 2]]])/275625 + (17163803*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 6, 3]]])/1102500 + (1513651*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 6, 4]]])/1102500 + (1150456*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 6, 2]]])/275625 - (1513651*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 6, 3]]])/1102500 - (17163803*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 6, 4]]])/1102500 + (961*com[e[0, 4, 2], e[1, 10, 3]])/7000 - (961*com[e[0, 4, 2], e[1, 10, 4]])/7000 - (23436937*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 6, 2]]])/2205000 + (23904574*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 6, 3]]])/826875 + (299821*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 6, 4]]])/735000 + (10313419*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 6, 2]]])/441000 - (163263*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 6, 3]]])/24500 - (3906491*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 6, 4]]])/132300 + (961*com[e[0, 4, 3], e[1, 10, 2]])/17500 - (124*com[e[0, 4, 3], e[1, 10, 3]])/625 - (2883*com[e[0, 4, 3], e[1, 10, 4]])/35000 + (23436937*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 6, 2]]])/2205000 - (299821*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 6, 3]]])/735000 - (23904574*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 6, 4]]])/826875 - (961*com[e[0, 4, 4], e[1, 10, 2]])/17500 + (2883*com[e[0, 4, 4], e[1, 10, 3]])/35000 + (124*com[e[0, 4, 4], e[1, 10, 4]])/625 - (961*com[e[0, 6, 2], e[1, 8, 3]])/3750 + (961*com[e[0, 6, 2], e[1, 8, 4]])/3750 + (496*com[e[0, 6, 3], e[1, 8, 3]])/1875 + (961*com[e[0, 6, 3], e[1, 8, 4]])/3750 - (961*com[e[0, 6, 4], e[1, 8, 3]])/3750 - (496*com[e[0, 6, 4], e[1, 8, 4]])/1875 - (961*com[e[1, 4, 2], e[0, 10, 3]])/1750 + (961*com[e[1, 4, 2], e[0, 10, 4]])/1750 - (961*com[e[1, 4, 3], e[0, 10, 2]])/4375 + (496*com[e[1, 4, 3], e[0, 10, 3]])/625 + (2883*com[e[1, 4, 3], e[0, 10, 4]])/8750 + (961*com[e[1, 4, 4], e[0, 10, 2]])/4375 - (2883*com[e[1, 4, 4], e[0, 10, 3]])/8750 - (496*com[e[1, 4, 4], e[0, 10, 4]])/625 + (961*com[e[1, 6, 2], e[0, 8, 3]])/2500 - (961*com[e[1, 6, 2], e[0, 8, 4]])/2500 - (248*com[e[1, 6, 3], e[0, 8, 3]])/625 - (961*com[e[1, 6, 3], e[0, 8, 4]])/2500 + (961*com[e[1, 6, 4], e[0, 8, 3]])/2500 + (248*com[e[1, 6, 4], e[0, 8, 4]])/625 - (11327*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 8, 2]]])/12375 - (12462959*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 8, 3]]])/20790000 + (6757099*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 8, 4]]])/10395000 + (23753711*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 8, 2]]])/20790000 - (410801*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 8, 3]]])/433125 - (1111723*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 8, 4]]])/10395000 + (1670303*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 8, 2]]])/1890000 - (643871*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 8, 3]]])/1890000 - (4077*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 8, 4]]])/4375 - (231373*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 6, 3]]])/415800 + (881623*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 6, 4]]])/1663200 - (3376423*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 6, 4]]])/1663200 - (1103*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 10, 2]]])/52800 - (331*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 10, 3]]])/1050 - (1103*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 10, 4]]])/52800 + (41411*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 10, 2]]])/123200 - (1103*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 10, 3]]])/52800 - (331*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 10, 4]]])/1050 + (11327*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 8, 2]]])/12375 - (6757099*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 8, 3]]])/10395000 + (12462959*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 8, 4]]])/20790000 - (1670303*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 8, 2]]])/1890000 + (4077*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 8, 3]]])/4375 + (643871*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 8, 4]]])/1890000 - (23753711*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 8, 2]]])/20790000 + (1111723*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 8, 3]]])/10395000 + (410801*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 8, 4]]])/433125 - (881623*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 6, 3]]])/1663200 + (231373*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 6, 4]]])/415800 - (3376423*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 6, 4]]])/1663200 + (1103*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 10, 2]]])/52800 + (1103*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 10, 3]]])/52800 + (331*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 10, 4]]])/1050},
pollack[16, 2, alternating, 1] -> 104*com[e[0, 4, 2], e[0, 12, 3]] - 104*com[e[0, 4, 2], e[0, 12, 4]] - 104*com[e[0, 4, 3], e[0, 12, 2]] + 104*com[e[0, 4, 3], e[0, 12, 4]] + 104*com[e[0, 4, 4], e[0, 12, 2]] - 104*com[e[0, 4, 4], e[0, 12, 3]] - 90*com[e[0, 6, 2], e[0, 10, 3]] + 90*com[e[0, 6, 2], e[0, 10, 4]] + 90*com[e[0, 6, 3], e[0, 10, 2]] - 90*com[e[0, 6, 3], e[0, 10, 4]] - 90*com[e[0, 6, 4], e[0, 10, 2]] + 90*com[e[0, 6, 4], e[0, 10, 3]] + 56*com[e[0, 8, 2], e[0, 8, 3]] - 56*com[e[0, 8, 2], e[0, 8, 4]] + 56*com[e[0, 8, 3], e[0, 8, 4]] + 21*com[eTilde[2, 3], e[0, 14, 2]] - 21*com[eTilde[2, 3], e[0, 14, 4]] - 21*com[eTilde[2, 4], e[0, 14, 2]] + 21*com[eTilde[2, 4], e[0, 14, 3]],
pollack[16, 2, standard, 1] -> {-104960*com[e[0, 4, 2], e[0, 12, 2]] + 200564*com[e[0, 4, 2], e[0, 12, 3]] + 203112*com[e[0, 4, 2], e[0, 12, 4]] - 200564*com[e[0, 4, 3], e[0, 12, 2]] + 104960*com[e[0, 4, 3], e[0, 12, 3]] - 203112*com[e[0, 4, 3], e[0, 12, 4]] + 2548*com[e[0, 4, 4], e[0, 12, 2]] - 2548*com[e[0, 4, 4], e[0, 12, 3]] + 271360*com[e[0, 6, 2], e[0, 10, 2]] - 762125*com[e[0, 6, 2], e[0, 10, 3]] - 556010*com[e[0, 6, 2], e[0, 10, 4]] + 762125*com[e[0, 6, 3], e[0, 10, 2]] - 271360*com[e[0, 6, 3], e[0, 10, 3]] + 556010*com[e[0, 6, 3], e[0, 10, 4]] + 206115*com[e[0, 6, 4], e[0, 10, 2]] - 206115*com[e[0, 6, 4], e[0, 10, 3]] + 1109472*com[e[0, 8, 2], e[0, 8, 3]] + 554736*com[e[0, 8, 2], e[0, 8, 4]] - 554736*com[e[0, 8, 3], e[0, 8, 4]] + 6825*com[eTilde[2, 3], e[0, 14, 2]] + 13650*com[eTilde[2, 3], e[0, 14, 4]] - 6825*com[eTilde[2, 4], e[0, 14, 2]] + 6825*com[eTilde[2, 4], e[0, 14, 3]], -2548*com[e[0, 4, 2], e[0, 12, 3]] + 2548*com[e[0, 4, 2], e[0, 12, 4]] - 203112*com[e[0, 4, 3], e[0, 12, 2]] + 104960*com[e[0, 4, 3], e[0, 12, 3]] - 200564*com[e[0, 4, 3], e[0, 12, 4]] + 203112*com[e[0, 4, 4], e[0, 12, 2]] + 200564*com[e[0, 4, 4], e[0, 12, 3]] - 104960*com[e[0, 4, 4], e[0, 12, 4]] - 206115*com[e[0, 6, 2], e[0, 10, 3]] + 206115*com[e[0, 6, 2], e[0, 10, 4]] + 556010*com[e[0, 6, 3], e[0, 10, 2]] - 271360*com[e[0, 6, 3], e[0, 10, 3]] + 762125*com[e[0, 6, 3], e[0, 10, 4]] - 556010*com[e[0, 6, 4], e[0, 10, 2]] - 762125*com[e[0, 6, 4], e[0, 10, 3]] + 271360*com[e[0, 6, 4], e[0, 10, 4]] + 554736*com[e[0, 8, 2], e[0, 8, 3]] - 554736*com[e[0, 8, 2], e[0, 8, 4]] - 1109472*com[e[0, 8, 3], e[0, 8, 4]] + 13650*com[eTilde[2, 3], e[0, 14, 2]] + 6825*com[eTilde[2, 3], e[0, 14, 4]] - 13650*com[eTilde[2, 4], e[0, 14, 2]] - 6825*com[eTilde[2, 4], e[0, 14, 3]]},
pollack[16, 2, standard, 2] -> {36160*com[e[0, 4, 2], e[0, 12, 2]] - 29338*com[e[0, 4, 2], e[0, 12, 3]] - 41604*com[e[0, 4, 2], e[0, 12, 4]] + 29338*com[e[0, 4, 3], e[0, 12, 2]] - 36160*com[e[0, 4, 3], e[0, 12, 3]] + 41604*com[e[0, 4, 3], e[0, 12, 4]] - 12266*com[e[0, 4, 4], e[0, 12, 2]] + 12266*com[e[0, 4, 4], e[0, 12, 3]] - 61520*com[e[0, 6, 2], e[0, 10, 2]] + 128950*com[e[0, 6, 2], e[0, 10, 3]] + 102145*com[e[0, 6, 2], e[0, 10, 4]] - 128950*com[e[0, 6, 3], e[0, 10, 2]] + 61520*com[e[0, 6, 3], e[0, 10, 3]] - 102145*com[e[0, 6, 3], e[0, 10, 4]] - 26805*com[e[0, 6, 4], e[0, 10, 2]] + 26805*com[e[0, 6, 4], e[0, 10, 3]] - 192024*com[e[0, 8, 2], e[0, 8, 3]] - 96012*com[e[0, 8, 2], e[0, 8, 4]] + 96012*com[e[0, 8, 3], e[0, 8, 4]] + 3600*com[eTilde[2, 3], e[0, 14, 3]] - 3600*com[eTilde[2, 3], e[0, 14, 4]] + 3600*com[eTilde[2, 4], e[0, 14, 2]] - 3600*com[eTilde[2, 4], e[0, 14, 3]], 12266*com[e[0, 4, 2], e[0, 12, 3]] - 12266*com[e[0, 4, 2], e[0, 12, 4]] + 41604*com[e[0, 4, 3], e[0, 12, 2]] - 36160*com[e[0, 4, 3], e[0, 12, 3]] + 29338*com[e[0, 4, 3], e[0, 12, 4]] - 41604*com[e[0, 4, 4], e[0, 12, 2]] - 29338*com[e[0, 4, 4], e[0, 12, 3]] + 36160*com[e[0, 4, 4], e[0, 12, 4]] + 26805*com[e[0, 6, 2], e[0, 10, 3]] - 26805*com[e[0, 6, 2], e[0, 10, 4]] - 102145*com[e[0, 6, 3], e[0, 10, 2]] + 61520*com[e[0, 6, 3], e[0, 10, 3]] - 128950*com[e[0, 6, 3], e[0, 10, 4]] + 102145*com[e[0, 6, 4], e[0, 10, 2]] + 128950*com[e[0, 6, 4], e[0, 10, 3]] - 61520*com[e[0, 6, 4], e[0, 10, 4]] - 96012*com[e[0, 8, 2], e[0, 8, 3]] + 96012*com[e[0, 8, 2], e[0, 8, 4]] + 192024*com[e[0, 8, 3], e[0, 8, 4]] - 3600*com[eTilde[2, 3], e[0, 14, 2]] + 3600*com[eTilde[2, 3], e[0, 14, 3]] + 3600*com[eTilde[2, 4], e[0, 14, 2]] - 3600*com[eTilde[2, 4], e[0, 14, 4]]},
pollack[16, 3, trivial, 1] -> (30946*com[com[e[0, 4, 2], e[0, 6, 2]], e[0, 6, 2]])/834225 + (721187*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 6, 2]])/6673800 + (3107847*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 6, 3]])/1112300 + (721187*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 6, 2]])/6673800 - (20801051*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 6, 3]])/1112300 + (3107847*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 6, 4]])/1112300 + (264845201*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 4, 3]])/32773125 + (264845201*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 4, 4]])/32773125 - (2919913961*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 4, 3]])/131092500 - (39911049*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 4, 4]])/24970000 - (39911049*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 4, 3]])/24970000 - (2919913961*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 4, 4]])/131092500 + (3107847*com[com[e[0, 4, 3], e[0, 6, 2]], e[0, 6, 2]])/1112300 + (721187*com[com[e[0, 4, 3], e[0, 6, 3]], e[0, 6, 2]])/6673800 + (30946*com[com[e[0, 4, 3], e[0, 6, 3]], e[0, 6, 3]])/834225 - (20801051*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 2]])/1112300 + (721187*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 3]])/6673800 + (3107847*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 4]])/1112300 - (39911049*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 4, 4]])/24970000 + (264845201*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 4, 4]])/32773125 - (2919913961*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 4, 4]])/131092500 + (3107847*com[com[e[0, 4, 4], e[0, 6, 2]], e[0, 6, 2]])/1112300 - (20801051*com[com[e[0, 4, 4], e[0, 6, 3]], e[0, 6, 2]])/1112300 + (3107847*com[com[e[0, 4, 4], e[0, 6, 3]], e[0, 6, 3]])/1112300 + (721187*com[com[e[0, 4, 4], e[0, 6, 4]], e[0, 6, 2]])/6673800 + (721187*com[com[e[0, 4, 4], e[0, 6, 4]], e[0, 6, 3]])/6673800 + (30946*com[com[e[0, 4, 4], e[0, 6, 4]], e[0, 6, 4]])/834225 + com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 6, 2]] - 2*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 6, 3]] + com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 6, 4]] - (10752347*com[com[eTilde[2, 3], e[0, 10, 2]], e[0, 4, 3]])/13983200 + (3291769*com[com[eTilde[2, 3], e[0, 10, 2]], e[0, 4, 4]])/1997600 - (279319*com[com[eTilde[2, 3], e[0, 10, 3]], e[0, 4, 2]])/317800 - (279319*com[com[eTilde[2, 3], e[0, 10, 3]], e[0, 4, 4]])/317800 + (3291769*com[com[eTilde[2, 3], e[0, 10, 4]], e[0, 4, 2]])/1997600 - (10752347*com[com[eTilde[2, 3], e[0, 10, 4]], e[0, 4, 3]])/13983200 + (84041837*com[com[eTilde[2, 3], e[0, 12, 3]], eTilde[2, 4]])/578952150 + (84041837*com[com[eTilde[2, 3], e[0, 12, 4]], eTilde[2, 4]])/578952150 + com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 6, 2]] + com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 6, 3]] - 2*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 6, 4]] + (3291769*com[com[eTilde[2, 4], e[0, 10, 2]], e[0, 4, 3]])/1997600 - (10752347*com[com[eTilde[2, 4], e[0, 10, 2]], e[0, 4, 4]])/13983200 + (3291769*com[com[eTilde[2, 4], e[0, 10, 3]], e[0, 4, 2]])/1997600 - (10752347*com[com[eTilde[2, 4], e[0, 10, 3]], e[0, 4, 4]])/13983200 - (279319*com[com[eTilde[2, 4], e[0, 10, 4]], e[0, 4, 2]])/317800 - (279319*com[com[eTilde[2, 4], e[0, 10, 4]], e[0, 4, 3]])/317800 - (160106*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 8, 2]]])/32773125 - (9037502801*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 8, 3]]])/524370000 - (9037502801*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 8, 4]]])/524370000 + (2919913961*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 2]]])/131092500 - (264845201*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 3]]])/32773125 + (39911049*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 4]]])/24970000 + (2919913961*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 2]]])/131092500 + (39911049*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 3]]])/24970000 - (264845201*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 4]]])/32773125 + (3656679611*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 6, 3]]])/97882400 + (3656679611*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 6, 4]]])/97882400 - (20801051*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 6, 4]]])/2224600 - (4765136*com[e[0, 4, 2], e[1, 12, 2]])/20855625 + (3796354*com[e[0, 4, 2], e[1, 12, 3]])/20855625 + (3796354*com[e[0, 4, 2], e[1, 12, 4]])/20855625 - (9037502801*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 2]]])/524370000 - (160106*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 3]]])/32773125 - (9037502801*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 4]]])/524370000 + (39911049*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 2]]])/24970000 + (2919913961*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 3]]])/131092500 - (264845201*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 4]]])/32773125 - (2187661321*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 6, 3]]])/58729440 - (20801051*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 6, 4]]])/2224600 + (3656679611*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 6, 4]]])/97882400 + (3796354*com[e[0, 4, 3], e[1, 12, 2]])/20855625 - (4765136*com[e[0, 4, 3], e[1, 12, 3]])/20855625 + (3796354*com[e[0, 4, 3], e[1, 12, 4]])/20855625 - (9037502801*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 8, 2]]])/524370000 - (9037502801*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 8, 3]]])/524370000 - (160106*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 8, 4]]])/32773125 - (20801051*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 6, 3]]])/2224600 - (2187661321*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 6, 4]]])/58729440 - (2187661321*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 6, 4]]])/58729440 + (3796354*com[e[0, 4, 4], e[1, 12, 2]])/20855625 + (3796354*com[e[0, 4, 4], e[1, 12, 3]])/20855625 - (4765136*com[e[0, 4, 4], e[1, 12, 4]])/20855625 + (254288*com[e[0, 6, 2], e[1, 10, 2]])/166845 - (1898177*com[e[0, 6, 2], e[1, 10, 3]])/1334760 - (1898177*com[e[0, 6, 2], e[1, 10, 4]])/1334760 - (1898177*com[e[0, 6, 3], e[1, 10, 2]])/1334760 + (254288*com[e[0, 6, 3], e[1, 10, 3]])/166845 - (1898177*com[e[0, 6, 3], e[1, 10, 4]])/1334760 - (1898177*com[e[0, 6, 4], e[1, 10, 2]])/1334760 - (1898177*com[e[0, 6, 4], e[1, 10, 3]])/1334760 + (254288*com[e[0, 6, 4], e[1, 10, 4]])/166845 - (1967968*com[e[0, 8, 2], e[1, 8, 2]])/595875 + (1898177*com[e[0, 8, 2], e[1, 8, 3]])/595875 + (1898177*com[e[0, 8, 2], e[1, 8, 4]])/595875 - (1967968*com[e[0, 8, 3], e[1, 8, 3]])/595875 + (1898177*com[e[0, 8, 3], e[1, 8, 4]])/595875 - (1967968*com[e[0, 8, 4], e[1, 8, 4]])/595875 + (4765136*com[e[1, 4, 2], e[0, 12, 2]])/4171125 - (3796354*com[e[1, 4, 2], e[0, 12, 3]])/4171125 - (3796354*com[e[1, 4, 2], e[0, 12, 4]])/4171125 - (3796354*com[e[1, 4, 3], e[0, 12, 2]])/4171125 + (4765136*com[e[1, 4, 3], e[0, 12, 3]])/4171125 - (3796354*com[e[1, 4, 3], e[0, 12, 4]])/4171125 - (3796354*com[e[1, 4, 4], e[0, 12, 2]])/4171125 - (3796354*com[e[1, 4, 4], e[0, 12, 3]])/4171125 + (4765136*com[e[1, 4, 4], e[0, 12, 4]])/4171125 - (508576*com[e[1, 6, 2], e[0, 10, 2]])/166845 + (1898177*com[e[1, 6, 2], e[0, 10, 3]])/667380 + (1898177*com[e[1, 6, 2], e[0, 10, 4]])/667380 + (1898177*com[e[1, 6, 3], e[0, 10, 2]])/667380 - (508576*com[e[1, 6, 3], e[0, 10, 3]])/166845 + (1898177*com[e[1, 6, 3], e[0, 10, 4]])/667380 + (1898177*com[e[1, 6, 4], e[0, 10, 2]])/667380 + (1898177*com[e[1, 6, 4], e[0, 10, 3]])/667380 - (508576*com[e[1, 6, 4], e[0, 10, 4]])/166845 - (1898177*com[e[1, 8, 2], e[0, 8, 3]])/595875 - (1898177*com[e[1, 8, 2], e[0, 8, 4]])/595875 - (1898177*com[e[1, 8, 3], e[0, 8, 4]])/595875 - (178364203*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 2]]])/74436705 - (3474662791*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 3]]])/2084227740 + (3189802655*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 4]]])/833691096 - (8999687693*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 2]]])/4168455480 + (356728406*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 3]]])/74436705 - (8999687693*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 4]]])/4168455480 + (3189802655*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 2]]])/833691096 - (3474662791*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 3]]])/2084227740 - (178364203*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 4]]])/74436705 + (2065759919*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 2]]])/173685645 + (631395371*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 3]]])/115790430 - (16478569957*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 4]]])/1389485160 + (1780365101*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 2]]])/277897032 - (4131519838*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 3]]])/173685645 + (1780365101*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 4]]])/277897032 - (16478569957*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 2]]])/1389485160 + (631395371*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 3]]])/115790430 + (2065759919*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 4]]])/173685645 + (84041837*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 12, 2]]])/578952150 + (84041837*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 12, 3]]])/289476075 + (84041837*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 12, 4]]])/578952150 - (84041837*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 12, 3]]])/578952150 - (84041837*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 12, 4]]])/578952150 - (178364203*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 2]]])/74436705 + (3189802655*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 3]]])/833691096 - (3474662791*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 4]]])/2084227740 + (3189802655*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 2]]])/833691096 - (178364203*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 3]]])/74436705 - (3474662791*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 4]]])/2084227740 - (8999687693*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 10, 2]]])/4168455480 - (8999687693*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 10, 3]]])/4168455480 + (356728406*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 10, 4]]])/74436705 + (2065759919*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 2]]])/173685645 - (16478569957*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 3]]])/1389485160 + (631395371*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 4]]])/115790430 - (16478569957*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 2]]])/1389485160 + (2065759919*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 3]]])/173685645 + (631395371*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 4]]])/115790430 + (1780365101*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 8, 2]]])/277897032 + (1780365101*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 8, 3]]])/277897032 - (4131519838*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 8, 4]]])/173685645 + (84041837*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 12, 2]]])/578952150 + (84041837*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 12, 3]]])/578952150 + (84041837*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 12, 4]]])/289476075,
pollack[16, 3, alternating, 1] -> (-56*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 6, 2]])/5 + (64*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 6, 3]])/15 + (56*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 6, 2]])/5 - (64*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 6, 4]])/15 + (6224*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 4, 3]])/2125 - (6224*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 4, 4]])/2125 + (2688*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 4, 3]])/2125 - (5272*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 4, 4]])/2125 + (5272*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 4, 3]])/2125 - (2688*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 4, 4]])/2125 - (64*com[com[e[0, 4, 3], e[0, 6, 2]], e[0, 6, 2]])/15 + (56*com[com[e[0, 4, 3], e[0, 6, 3]], e[0, 6, 2]])/5 - (56*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 3]])/5 + (64*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 4]])/15 + (5272*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 4, 4]])/2125 + (6224*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 4, 4]])/2125 + (2688*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 4, 4]])/2125 + (64*com[com[e[0, 4, 4], e[0, 6, 2]], e[0, 6, 2]])/15 - (64*com[com[e[0, 4, 4], e[0, 6, 3]], e[0, 6, 3]])/15 - (56*com[com[e[0, 4, 4], e[0, 6, 4]], e[0, 6, 2]])/5 + (56*com[com[e[0, 4, 4], e[0, 6, 4]], e[0, 6, 3]])/5 + com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 6, 2]] - com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 6, 4]] + (623*com[com[eTilde[2, 3], e[0, 12, 3]], eTilde[2, 4]])/11700 - (623*com[com[eTilde[2, 3], e[0, 12, 4]], eTilde[2, 4]])/11700 - com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 6, 2]] + com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 6, 3]] + (328*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 8, 3]]])/125 - (328*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 8, 4]]])/125 + (2688*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 2]]])/2125 + (6224*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 3]]])/2125 + (5272*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 4]]])/2125 - (2688*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 2]]])/2125 - (5272*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 3]]])/2125 - (6224*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 4]]])/2125 - (788*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 6, 3]]])/75 + (788*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 6, 4]]])/75 + (32*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 6, 4]]])/75 - (32*com[e[0, 4, 2], e[1, 12, 3]])/375 + (32*com[e[0, 4, 2], e[1, 12, 4]])/375 - (328*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 2]]])/125 + (328*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 4]]])/125 + (5272*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 2]]])/2125 + (2688*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 3]]])/2125 + (6224*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 4]]])/2125 + (52*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 6, 3]]])/75 - (32*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 6, 4]]])/75 - (788*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 6, 4]]])/75 + (32*com[e[0, 4, 3], e[1, 12, 2]])/375 - (32*com[e[0, 4, 3], e[1, 12, 4]])/375 + (328*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 8, 2]]])/125 - (328*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 8, 3]]])/125 + (32*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 6, 3]]])/75 - (52*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 6, 4]]])/75 + (52*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 6, 4]]])/75 - (32*com[e[0, 4, 4], e[1, 12, 2]])/375 + (32*com[e[0, 4, 4], e[1, 12, 3]])/375 + (4*com[e[0, 6, 2], e[1, 10, 3]])/25 - (4*com[e[0, 6, 2], e[1, 10, 4]])/25 - (4*com[e[0, 6, 3], e[1, 10, 2]])/25 + (4*com[e[0, 6, 3], e[1, 10, 4]])/25 + (4*com[e[0, 6, 4], e[1, 10, 2]])/25 - (4*com[e[0, 6, 4], e[1, 10, 3]])/25 + (32*com[e[1, 4, 2], e[0, 12, 3]])/75 - (32*com[e[1, 4, 2], e[0, 12, 4]])/75 - (32*com[e[1, 4, 3], e[0, 12, 2]])/75 + (32*com[e[1, 4, 3], e[0, 12, 4]])/75 + (32*com[e[1, 4, 4], e[0, 12, 2]])/75 - (32*com[e[1, 4, 4], e[0, 12, 3]])/75 - (8*com[e[1, 6, 2], e[0, 10, 3]])/25 + (8*com[e[1, 6, 2], e[0, 10, 4]])/25 + (8*com[e[1, 6, 3], e[0, 10, 2]])/25 - (8*com[e[1, 6, 3], e[0, 10, 4]])/25 - (8*com[e[1, 6, 4], e[0, 10, 2]])/25 + (8*com[e[1, 6, 4], e[0, 10, 3]])/25 + (9278*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 2]]])/8775 - (1714*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 3]]])/8775 - (3143*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 4]]])/17550 - (19*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 2]]])/1170 + (19*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 4]]])/1170 + (3143*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 2]]])/17550 + (1714*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 3]]])/8775 - (9278*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 4]]])/8775 - (108151*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 2]]])/99450 + (542717*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 3]]])/298350 + (73181*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 4]]])/149175 + (4663*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 2]]])/3510 - (4663*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 4]]])/3510 - (73181*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 2]]])/149175 - (542717*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 3]]])/298350 + (108151*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 4]]])/99450 + (623*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 12, 2]]])/11700 - (623*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 12, 4]]])/11700 - (623*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 12, 3]]])/11700 + (623*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 12, 4]]])/11700 - (9278*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 2]]])/8775 + (3143*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 3]]])/17550 + (1714*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 4]]])/8775 - (3143*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 2]]])/17550 + (9278*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 3]]])/8775 - (1714*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 4]]])/8775 + (19*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 10, 2]]])/1170 - (19*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 10, 3]]])/1170 + (108151*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 2]]])/99450 - (73181*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 3]]])/149175 - (542717*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 4]]])/298350 + (73181*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 2]]])/149175 - (108151*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 3]]])/99450 + (542717*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 4]]])/298350 - (4663*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 8, 2]]])/3510 + (4663*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 8, 3]]])/3510 - (623*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 12, 2]]])/11700 + (623*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 12, 3]]])/11700,
pollack[16, 3, standard, 1] -> {(-717702176*com[com[e[0, 4, 2], e[0, 6, 2]], e[0, 6, 2]])/21475601 - (2959126189*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 6, 2]])/64426803 + (655173720*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 6, 3]])/21475601 - (5779193591*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 6, 2]])/64426803 - (1817319001*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 6, 3]])/21475601 + (2306681672*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 6, 4]])/21475601 - (164803555844*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 4, 3]])/2531052975 + (1019186745484*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 4, 4]])/7593158925 - (3865237112416*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 4, 3]])/22779476775 + (249592898480*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 4, 4]])/911179071 + (5990993172544*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 4, 3]])/22779476775 - (1707046846672*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 4, 4]])/4555895355 - (655173720*com[com[e[0, 4, 3], e[0, 6, 2]], e[0, 6, 2]])/21475601 + (2959126189*com[com[e[0, 4, 3], e[0, 6, 3]], e[0, 6, 2]])/64426803 + (717702176*com[com[e[0, 4, 3], e[0, 6, 3]], e[0, 6, 3]])/21475601 + (1817319001*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 2]])/21475601 + (5779193591*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 3]])/64426803 - (2306681672*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 4]])/21475601 - (249592898480*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 4, 4]])/911179071 - (1019186745484*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 4, 4]])/7593158925 + (1707046846672*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 4, 4]])/4555895355 + (1651507952*com[com[e[0, 4, 4], e[0, 6, 2]], e[0, 6, 2]])/21475601 - (1651507952*com[com[e[0, 4, 4], e[0, 6, 3]], e[0, 6, 3]])/21475601 - (2820067402*com[com[e[0, 4, 4], e[0, 6, 4]], e[0, 6, 2]])/64426803 + (2820067402*com[com[e[0, 4, 4], e[0, 6, 4]], e[0, 6, 3]])/64426803 + com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 6, 2]] + (24944706*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 6, 4]])/3067943 - (24944706*com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 6, 3]])/3067943 + 2*com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 6, 4]] - (1509354329*com[com[eTilde[2, 3], e[0, 10, 3]], e[0, 4, 2]])/33747373 + (2082464888*com[com[eTilde[2, 3], e[0, 10, 3]], e[0, 4, 3]])/46019145 + (213027977*com[com[eTilde[2, 3], e[0, 10, 3]], e[0, 4, 4]])/506210595 + (1509354329*com[com[eTilde[2, 3], e[0, 10, 4]], e[0, 4, 2]])/33747373 - (213027977*com[com[eTilde[2, 3], e[0, 10, 4]], e[0, 4, 3]])/506210595 - (2082464888*com[com[eTilde[2, 3], e[0, 10, 4]], e[0, 4, 4]])/46019145 + (10966062481*com[com[eTilde[2, 3], e[0, 12, 4]], eTilde[2, 4]])/1465496760 - com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 6, 2]] + (24944706*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 6, 4]])/3067943 + com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 6, 3]] - (24944706*com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 6, 4]])/3067943 - (24944706*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 6, 2]])/3067943 + (24944706*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 6, 3]])/3067943 + (2082464888*com[com[eTilde[2, 4], e[0, 10, 2]], e[0, 4, 2]])/46019145 - (1509354329*com[com[eTilde[2, 4], e[0, 10, 2]], e[0, 4, 3]])/33747373 + (213027977*com[com[eTilde[2, 4], e[0, 10, 2]], e[0, 4, 4]])/506210595 + (1509354329*com[com[eTilde[2, 4], e[0, 10, 3]], e[0, 4, 2]])/33747373 - (2082464888*com[com[eTilde[2, 4], e[0, 10, 3]], e[0, 4, 3]])/46019145 - (213027977*com[com[eTilde[2, 4], e[0, 10, 3]], e[0, 4, 4]])/506210595 - (22853342912*com[com[eTilde[2, 4], e[0, 10, 4]], e[0, 4, 2]])/506210595 + (22853342912*com[com[eTilde[2, 4], e[0, 10, 4]], e[0, 4, 3]])/506210595 + (300079511872*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 8, 2]]])/7593158925 + (2670024967204*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 8, 3]]])/22779476775 - (1914359709976*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 8, 4]]])/22779476775 - (3865237112416*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 2]]])/22779476775 - (164803555844*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 3]]])/2531052975 + (5990993172544*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 4]]])/22779476775 + (4669997120944*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 2]]])/22779476775 - (22620844496*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 3]]])/2070861525 - (1513597413016*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 4]]])/7593158925 - (664487287958*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 6, 3]]])/2899206135 - (221018056436*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 6, 4]]])/31891267485 - (6567291037498*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 6, 4]]])/31891267485 - (783857152*com[e[0, 4, 2], e[1, 12, 2]])/230095725 - (252548192*com[e[0, 4, 2], e[1, 12, 3]])/230095725 + (89134656*com[e[0, 4, 2], e[1, 12, 4]])/76698575 - (2670024967204*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 2]]])/22779476775 - (300079511872*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 3]]])/7593158925 + (1914359709976*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 4]]])/22779476775 + (22620844496*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 2]]])/2070861525 - (4669997120944*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 3]]])/22779476775 + (1513597413016*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 4]]])/7593158925 - (531326609453*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 6, 3]]])/2899206135 + (6567291037498*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 6, 4]]])/31891267485 + (221018056436*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 6, 4]]])/31891267485 + (252548192*com[e[0, 4, 3], e[1, 12, 2]])/230095725 + (783857152*com[e[0, 4, 3], e[1, 12, 3]])/230095725 - (89134656*com[e[0, 4, 3], e[1, 12, 4]])/76698575 - (83352448676*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 8, 2]]])/414172305 + (83352448676*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 8, 3]]])/414172305 + (10435863358511*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 6, 3]]])/31891267485 - (8484275475092*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 6, 4]]])/31891267485 + (8484275475092*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 6, 4]]])/31891267485 + (103990432*com[e[0, 4, 4], e[1, 12, 2]])/46019145 - (103990432*com[e[0, 4, 4], e[1, 12, 3]])/46019145 + (70174208*com[e[0, 6, 2], e[1, 10, 2]])/9203829 + (18569720*com[e[0, 6, 2], e[1, 10, 3]])/9203829 - (25997608*com[e[0, 6, 2], e[1, 10, 4]])/9203829 - (18569720*com[e[0, 6, 3], e[1, 10, 2]])/9203829 - (70174208*com[e[0, 6, 3], e[1, 10, 3]])/9203829 + (25997608*com[e[0, 6, 3], e[1, 10, 4]])/9203829 - (14855776*com[e[0, 6, 4], e[1, 10, 2]])/3067943 + (14855776*com[e[0, 6, 4], e[1, 10, 3]])/3067943 - (413084672*com[e[0, 8, 2], e[1, 8, 2]])/46019145 + (207980864*com[e[0, 8, 2], e[1, 8, 4]])/46019145 + (413084672*com[e[0, 8, 3], e[1, 8, 3]])/46019145 - (207980864*com[e[0, 8, 3], e[1, 8, 4]])/46019145 + (783857152*com[e[1, 4, 2], e[0, 12, 2]])/46019145 + (252548192*com[e[1, 4, 2], e[0, 12, 3]])/46019145 - (89134656*com[e[1, 4, 2], e[0, 12, 4]])/15339715 - (252548192*com[e[1, 4, 3], e[0, 12, 2]])/46019145 - (783857152*com[e[1, 4, 3], e[0, 12, 3]])/46019145 + (89134656*com[e[1, 4, 3], e[0, 12, 4]])/15339715 - (103990432*com[e[1, 4, 4], e[0, 12, 2]])/9203829 + (103990432*com[e[1, 4, 4], e[0, 12, 3]])/9203829 - (140348416*com[e[1, 6, 2], e[0, 10, 2]])/9203829 - (37139440*com[e[1, 6, 2], e[0, 10, 3]])/9203829 + (51995216*com[e[1, 6, 2], e[0, 10, 4]])/9203829 + (37139440*com[e[1, 6, 3], e[0, 10, 2]])/9203829 + (140348416*com[e[1, 6, 3], e[0, 10, 3]])/9203829 - (51995216*com[e[1, 6, 3], e[0, 10, 4]])/9203829 + (29711552*com[e[1, 6, 4], e[0, 10, 2]])/3067943 - (29711552*com[e[1, 6, 4], e[0, 10, 3]])/3067943 - (207980864*com[e[1, 8, 2], e[0, 8, 4]])/46019145 + (207980864*com[e[1, 8, 3], e[0, 8, 4]])/46019145 + (284323136211533*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 2]]])/12965249835720 + (2068903248214841*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 3]]])/518609993428800 - (258740426077477*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 4]]])/12060697521600 + (1327021920468247*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 2]]])/74087141918400 + (120818843088901*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 3]]])/12965249835720 - (8520609575265719*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 4]]])/518609993428800 - (6115362838798133*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 2]]])/172869997809600 - (19863907327813*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 3]]])/19207777534400 + (29855161955611*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 4]]])/864349989048 - (40425124468999*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 2]]])/2160874972620 - (16517652733001051*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 3]]])/518609993428800 + (33428806657221461*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 4]]])/518609993428800 - (5936911151457259*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 2]]])/518609993428800 + (12629308276353*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 3]]])/240097219180 + (296525229196789*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 4]]])/518609993428800 + (22848065075677669*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 2]]])/518609993428800 + (16614628695023621*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 3]]])/518609993428800 - (38902804685035*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 4]]])/432174994524 + (10966062481*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 12, 3]]])/1465496760 - (10966062481*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 12, 2]]])/1465496760 - (10966062481*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 12, 3]]])/1465496760 + (10966062481*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 12, 4]]])/1465496760 - (2919719520047*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 2]]])/231522318495 + (902531274382861*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 3]]])/64826249178600 + (5815242736754*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 4]]])/1157611592475 - (902531274382861*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 2]]])/64826249178600 + (2919719520047*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 3]]])/231522318495 - (5815242736754*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 4]]])/1157611592475 + (742073459105977*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 10, 2]]])/21608749726200 - (742073459105977*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 10, 3]]])/21608749726200 + (38522224739044*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 2]]])/540218743155 + (661296348846487*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 3]]])/32413124589300 - (1035383794625771*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 4]]])/16206562294650 - (661296348846487*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 2]]])/32413124589300 - (38522224739044*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 3]]])/540218743155 + (1035383794625771*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 4]]])/16206562294650 - (194794886895439*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 8, 2]]])/16206562294650 + (194794886895439*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 8, 3]]])/16206562294650, (2820067402*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 6, 2]])/64426803 - (1651507952*com[com[e[0, 4, 2], e[0, 6, 3]], e[0, 6, 3]])/21475601 - (2820067402*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 6, 2]])/64426803 + (1651507952*com[com[e[0, 4, 2], e[0, 6, 4]], e[0, 6, 4]])/21475601 - (1513597413016*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 4, 3]])/7593158925 + (1513597413016*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 4, 4]])/7593158925 + (4669997120944*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 4, 3]])/22779476775 + (22620844496*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 4, 4]])/2070861525 - (22620844496*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 4, 3]])/2070861525 - (4669997120944*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 4, 4]])/22779476775 - (2306681672*com[com[e[0, 4, 3], e[0, 6, 2]], e[0, 6, 2]])/21475601 + (5779193591*com[com[e[0, 4, 3], e[0, 6, 3]], e[0, 6, 2]])/64426803 + (717702176*com[com[e[0, 4, 3], e[0, 6, 3]], e[0, 6, 3]])/21475601 + (1817319001*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 2]])/21475601 + (2959126189*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 3]])/64426803 - (655173720*com[com[e[0, 4, 3], e[0, 6, 4]], e[0, 6, 4]])/21475601 - (5990993172544*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 4, 4]])/22779476775 + (164803555844*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 4, 4]])/2531052975 + (3865237112416*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 4, 4]])/22779476775 + (2306681672*com[com[e[0, 4, 4], e[0, 6, 2]], e[0, 6, 2]])/21475601 - (1817319001*com[com[e[0, 4, 4], e[0, 6, 3]], e[0, 6, 2]])/21475601 + (655173720*com[com[e[0, 4, 4], e[0, 6, 3]], e[0, 6, 3]])/21475601 - (5779193591*com[com[e[0, 4, 4], e[0, 6, 4]], e[0, 6, 2]])/64426803 - (2959126189*com[com[e[0, 4, 4], e[0, 6, 4]], e[0, 6, 3]])/64426803 - (717702176*com[com[e[0, 4, 4], e[0, 6, 4]], e[0, 6, 4]])/21475601 + 2*com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 6, 2]] - (24944706*com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 6, 3]])/3067943 + (24944706*com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 6, 2]])/3067943 + com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 6, 4]] - (2082464888*com[com[eTilde[2, 3], e[0, 10, 2]], e[0, 4, 2]])/46019145 - (213027977*com[com[eTilde[2, 3], e[0, 10, 2]], e[0, 4, 3]])/506210595 + (1509354329*com[com[eTilde[2, 3], e[0, 10, 2]], e[0, 4, 4]])/33747373 + (213027977*com[com[eTilde[2, 3], e[0, 10, 3]], e[0, 4, 2]])/506210595 + (2082464888*com[com[eTilde[2, 3], e[0, 10, 3]], e[0, 4, 3]])/46019145 - (1509354329*com[com[eTilde[2, 3], e[0, 10, 3]], e[0, 4, 4]])/33747373 - (10966062481*com[com[eTilde[2, 3], e[0, 12, 2]], eTilde[2, 4]])/1465496760 + (10966062481*com[com[eTilde[2, 3], e[0, 12, 3]], eTilde[2, 4]])/1465496760 - 2*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 6, 2]] + (24944706*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 6, 4]])/3067943 - com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 6, 3]] - (24944706*com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 6, 2]])/3067943 + (2082464888*com[com[eTilde[2, 4], e[0, 10, 2]], e[0, 4, 2]])/46019145 - (1509354329*com[com[eTilde[2, 4], e[0, 10, 2]], e[0, 4, 3]])/33747373 + (213027977*com[com[eTilde[2, 4], e[0, 10, 2]], e[0, 4, 4]])/506210595 - (213027977*com[com[eTilde[2, 4], e[0, 10, 4]], e[0, 4, 2]])/506210595 + (1509354329*com[com[eTilde[2, 4], e[0, 10, 4]], e[0, 4, 3]])/33747373 - (2082464888*com[com[eTilde[2, 4], e[0, 10, 4]], e[0, 4, 4]])/46019145 + (83352448676*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 8, 3]]])/414172305 - (83352448676*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 8, 4]]])/414172305 - (1707046846672*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 2]]])/4555895355 + (1019186745484*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 3]]])/7593158925 + (249592898480*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 8, 4]]])/911179071 + (1707046846672*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 2]]])/4555895355 - (249592898480*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 3]]])/911179071 - (1019186745484*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 8, 4]]])/7593158925 - (1012620301586*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 6, 3]]])/4555895355 + (1012620301586*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 6, 4]]])/4555895355 - (10435863358511*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 6, 4]]])/31891267485 - (103990432*com[e[0, 4, 2], e[1, 12, 3]])/46019145 + (103990432*com[e[0, 4, 2], e[1, 12, 4]])/46019145 + (1914359709976*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 2]]])/22779476775 - (300079511872*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 3]]])/7593158925 - (2670024967204*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 8, 4]]])/22779476775 - (5990993172544*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 2]]])/22779476775 + (3865237112416*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 3]]])/22779476775 + (164803555844*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 8, 4]]])/2531052975 + (2639682771109*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 6, 3]]])/31891267485 - (3868572321013*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 6, 4]]])/31891267485 + (664487287958*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 6, 4]]])/2899206135 - (89134656*com[e[0, 4, 3], e[1, 12, 2]])/76698575 + (783857152*com[e[0, 4, 3], e[1, 12, 3]])/230095725 + (252548192*com[e[0, 4, 3], e[1, 12, 4]])/230095725 - (1914359709976*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 8, 2]]])/22779476775 + (2670024967204*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 8, 3]]])/22779476775 + (300079511872*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 8, 4]]])/7593158925 + (3868572321013*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 6, 3]]])/31891267485 - (2639682771109*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 6, 4]]])/31891267485 + (531326609453*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 6, 4]]])/2899206135 + (89134656*com[e[0, 4, 4], e[1, 12, 2]])/76698575 - (252548192*com[e[0, 4, 4], e[1, 12, 3]])/230095725 - (783857152*com[e[0, 4, 4], e[1, 12, 4]])/230095725 + (14855776*com[e[0, 6, 2], e[1, 10, 3]])/3067943 - (14855776*com[e[0, 6, 2], e[1, 10, 4]])/3067943 + (25997608*com[e[0, 6, 3], e[1, 10, 2]])/9203829 - (70174208*com[e[0, 6, 3], e[1, 10, 3]])/9203829 - (18569720*com[e[0, 6, 3], e[1, 10, 4]])/9203829 - (25997608*com[e[0, 6, 4], e[1, 10, 2]])/9203829 + (18569720*com[e[0, 6, 4], e[1, 10, 3]])/9203829 + (70174208*com[e[0, 6, 4], e[1, 10, 4]])/9203829 - (207980864*com[e[0, 8, 2], e[1, 8, 3]])/46019145 + (207980864*com[e[0, 8, 2], e[1, 8, 4]])/46019145 + (413084672*com[e[0, 8, 3], e[1, 8, 3]])/46019145 - (413084672*com[e[0, 8, 4], e[1, 8, 4]])/46019145 + (103990432*com[e[1, 4, 2], e[0, 12, 3]])/9203829 - (103990432*com[e[1, 4, 2], e[0, 12, 4]])/9203829 + (89134656*com[e[1, 4, 3], e[0, 12, 2]])/15339715 - (783857152*com[e[1, 4, 3], e[0, 12, 3]])/46019145 - (252548192*com[e[1, 4, 3], e[0, 12, 4]])/46019145 - (89134656*com[e[1, 4, 4], e[0, 12, 2]])/15339715 + (252548192*com[e[1, 4, 4], e[0, 12, 3]])/46019145 + (783857152*com[e[1, 4, 4], e[0, 12, 4]])/46019145 - (29711552*com[e[1, 6, 2], e[0, 10, 3]])/3067943 + (29711552*com[e[1, 6, 2], e[0, 10, 4]])/3067943 - (51995216*com[e[1, 6, 3], e[0, 10, 2]])/9203829 + (140348416*com[e[1, 6, 3], e[0, 10, 3]])/9203829 + (37139440*com[e[1, 6, 3], e[0, 10, 4]])/9203829 + (51995216*com[e[1, 6, 4], e[0, 10, 2]])/9203829 - (37139440*com[e[1, 6, 4], e[0, 10, 3]])/9203829 - (140348416*com[e[1, 6, 4], e[0, 10, 4]])/9203829 + (207980864*com[e[1, 8, 2], e[0, 8, 3]])/46019145 - (207980864*com[e[1, 8, 2], e[0, 8, 4]])/46019145 + (29855161955611*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 2]]])/864349989048 - (19863907327813*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 3]]])/19207777534400 - (6115362838798133*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 10, 4]]])/172869997809600 - (8520609575265719*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 2]]])/518609993428800 + (120818843088901*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 3]]])/12965249835720 + (1327021920468247*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 10, 4]]])/74087141918400 - (258740426077477*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 2]]])/12060697521600 + (2068903248214841*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 3]]])/518609993428800 + (284323136211533*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 10, 4]]])/12965249835720 - (38902804685035*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 2]]])/432174994524 + (16614628695023621*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 3]]])/518609993428800 + (22848065075677669*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 8, 4]]])/518609993428800 + (296525229196789*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 2]]])/518609993428800 + (12629308276353*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 3]]])/240097219180 - (5936911151457259*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 8, 4]]])/518609993428800 + (33428806657221461*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 2]]])/518609993428800 - (16517652733001051*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 3]]])/518609993428800 - (40425124468999*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 8, 4]]])/2160874972620 + (10966062481*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 12, 3]]])/1465496760 - (10966062481*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 12, 2]]])/1465496760 + (10966062481*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 12, 4]]])/1465496760 - (29855161955611*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 2]]])/864349989048 + (6115362838798133*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 3]]])/172869997809600 + (19863907327813*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 10, 4]]])/19207777534400 + (258740426077477*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 2]]])/12060697521600 - (284323136211533*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 3]]])/12965249835720 - (2068903248214841*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 10, 4]]])/518609993428800 + (8520609575265719*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 10, 2]]])/518609993428800 - (1327021920468247*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 10, 3]]])/74087141918400 - (120818843088901*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 10, 4]]])/12965249835720 + (38902804685035*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 2]]])/432174994524 - (22848065075677669*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 3]]])/518609993428800 - (16614628695023621*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 8, 4]]])/518609993428800 - (33428806657221461*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 2]]])/518609993428800 + (40425124468999*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 3]]])/2160874972620 + (16517652733001051*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 8, 4]]])/518609993428800 - (296525229196789*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 8, 2]]])/518609993428800 + (5936911151457259*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 8, 3]]])/518609993428800 - (12629308276353*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 8, 4]]])/240097219180 - (10966062481*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 12, 4]]])/1465496760},
pollack[18, 2, trivial, 1] -> 9008*com[e[0, 4, 2], e[0, 14, 2]] - 7234*com[e[0, 4, 2], e[0, 14, 3]] - 7234*com[e[0, 4, 2], e[0, 14, 4]] - 7234*com[e[0, 4, 3], e[0, 14, 2]] + 9008*com[e[0, 4, 3], e[0, 14, 3]] - 7234*com[e[0, 4, 3], e[0, 14, 4]] - 7234*com[e[0, 4, 4], e[0, 14, 2]] - 7234*com[e[0, 4, 4], e[0, 14, 3]] + 9008*com[e[0, 4, 4], e[0, 14, 4]] - 26768*com[e[0, 6, 2], e[0, 12, 2]] + 25319*com[e[0, 6, 2], e[0, 12, 3]] + 25319*com[e[0, 6, 2], e[0, 12, 4]] + 25319*com[e[0, 6, 3], e[0, 12, 2]] - 26768*com[e[0, 6, 3], e[0, 12, 3]] + 25319*com[e[0, 6, 3], e[0, 12, 4]] + 25319*com[e[0, 6, 4], e[0, 12, 2]] + 25319*com[e[0, 6, 4], e[0, 12, 3]] - 26768*com[e[0, 6, 4], e[0, 12, 4]] + 40304*com[e[0, 8, 2], e[0, 10, 2]] - 39787*com[e[0, 8, 2], e[0, 10, 3]] - 39787*com[e[0, 8, 2], e[0, 10, 4]] - 39787*com[e[0, 8, 3], e[0, 10, 2]] + 40304*com[e[0, 8, 3], e[0, 10, 3]] - 39787*com[e[0, 8, 3], e[0, 10, 4]] - 39787*com[e[0, 8, 4], e[0, 10, 2]] - 39787*com[e[0, 8, 4], e[0, 10, 3]] + 40304*com[e[0, 8, 4], e[0, 10, 4]] + 360*com[eTilde[2, 3], e[0, 16, 2]] - 720*com[eTilde[2, 3], e[0, 16, 3]] + 360*com[eTilde[2, 3], e[0, 16, 4]] + 360*com[eTilde[2, 4], e[0, 16, 2]] + 360*com[eTilde[2, 4], e[0, 16, 3]] - 720*com[eTilde[2, 4], e[0, 16, 4]],
pollack[18, 2, alternating, 1] -> 148*com[e[0, 4, 2], e[0, 14, 3]] - 148*com[e[0, 4, 2], e[0, 14, 4]] - 148*com[e[0, 4, 3], e[0, 14, 2]] + 148*com[e[0, 4, 3], e[0, 14, 4]] + 148*com[e[0, 4, 4], e[0, 14, 2]] - 148*com[e[0, 4, 4], e[0, 14, 3]] - 121*com[e[0, 6, 2], e[0, 12, 3]] + 121*com[e[0, 6, 2], e[0, 12, 4]] + 121*com[e[0, 6, 3], e[0, 12, 2]] - 121*com[e[0, 6, 3], e[0, 12, 4]] - 121*com[e[0, 6, 4], e[0, 12, 2]] + 121*com[e[0, 6, 4], e[0, 12, 3]] + 33*com[e[0, 8, 2], e[0, 10, 3]] - 33*com[e[0, 8, 2], e[0, 10, 4]] - 33*com[e[0, 8, 3], e[0, 10, 2]] + 33*com[e[0, 8, 3], e[0, 10, 4]] + 33*com[e[0, 8, 4], e[0, 10, 2]] - 33*com[e[0, 8, 4], e[0, 10, 3]] + 30*com[eTilde[2, 3], e[0, 16, 2]] - 30*com[eTilde[2, 3], e[0, 16, 4]] - 30*com[eTilde[2, 4], e[0, 16, 2]] + 30*com[eTilde[2, 4], e[0, 16, 3]],
pollack[18, 2, standard, 1] -> {-81149312*com[e[0, 4, 2], e[0, 14, 2]] + 70371736*com[e[0, 4, 2], e[0, 14, 3]] + 97012816*com[e[0, 4, 2], e[0, 14, 4]] - 70371736*com[e[0, 4, 3], e[0, 14, 2]] + 81149312*com[e[0, 4, 3], e[0, 14, 3]] - 97012816*com[e[0, 4, 3], e[0, 14, 4]] + 26641080*com[e[0, 4, 4], e[0, 14, 2]] - 26641080*com[e[0, 4, 4], e[0, 14, 3]] + 396784512*com[e[0, 6, 2], e[0, 12, 2]] - 204064154*com[e[0, 6, 2], e[0, 12, 3]] - 318161300*com[e[0, 6, 2], e[0, 12, 4]] + 204064154*com[e[0, 6, 3], e[0, 12, 2]] - 396784512*com[e[0, 6, 3], e[0, 12, 3]] + 318161300*com[e[0, 6, 3], e[0, 12, 4]] - 114097146*com[e[0, 6, 4], e[0, 12, 2]] + 114097146*com[e[0, 6, 4], e[0, 12, 3]] - 724395776*com[e[0, 8, 2], e[0, 10, 2]] + 130825393*com[e[0, 8, 2], e[0, 10, 3]] + 434769388*com[e[0, 8, 2], e[0, 10, 4]] - 130825393*com[e[0, 8, 3], e[0, 10, 2]] + 724395776*com[e[0, 8, 3], e[0, 10, 3]] - 434769388*com[e[0, 8, 3], e[0, 10, 4]] + 303943995*com[e[0, 8, 4], e[0, 10, 2]] - 303943995*com[e[0, 8, 4], e[0, 10, 3]] + 2867025*com[eTilde[2, 3], e[0, 16, 2]] + 5734050*com[eTilde[2, 3], e[0, 16, 4]] - 2867025*com[eTilde[2, 4], e[0, 16, 2]] + 2867025*com[eTilde[2, 4], e[0, 16, 3]], -26641080*com[e[0, 4, 2], e[0, 14, 3]] + 26641080*com[e[0, 4, 2], e[0, 14, 4]] - 97012816*com[e[0, 4, 3], e[0, 14, 2]] + 81149312*com[e[0, 4, 3], e[0, 14, 3]] - 70371736*com[e[0, 4, 3], e[0, 14, 4]] + 97012816*com[e[0, 4, 4], e[0, 14, 2]] + 70371736*com[e[0, 4, 4], e[0, 14, 3]] - 81149312*com[e[0, 4, 4], e[0, 14, 4]] + 114097146*com[e[0, 6, 2], e[0, 12, 3]] - 114097146*com[e[0, 6, 2], e[0, 12, 4]] + 318161300*com[e[0, 6, 3], e[0, 12, 2]] - 396784512*com[e[0, 6, 3], e[0, 12, 3]] + 204064154*com[e[0, 6, 3], e[0, 12, 4]] - 318161300*com[e[0, 6, 4], e[0, 12, 2]] - 204064154*com[e[0, 6, 4], e[0, 12, 3]] + 396784512*com[e[0, 6, 4], e[0, 12, 4]] - 303943995*com[e[0, 8, 2], e[0, 10, 3]] + 303943995*com[e[0, 8, 2], e[0, 10, 4]] - 434769388*com[e[0, 8, 3], e[0, 10, 2]] + 724395776*com[e[0, 8, 3], e[0, 10, 3]] - 130825393*com[e[0, 8, 3], e[0, 10, 4]] + 434769388*com[e[0, 8, 4], e[0, 10, 2]] + 130825393*com[e[0, 8, 4], e[0, 10, 3]] - 724395776*com[e[0, 8, 4], e[0, 10, 4]] + 5734050*com[eTilde[2, 3], e[0, 16, 2]] + 2867025*com[eTilde[2, 3], e[0, 16, 4]] - 5734050*com[eTilde[2, 4], e[0, 16, 2]] - 2867025*com[eTilde[2, 4], e[0, 16, 3]]},
pollack[18, 2, standard, 2] -> {181064*com[e[0, 4, 2], e[0, 14, 2]] - 82367*com[e[0, 4, 2], e[0, 14, 3]] - 162852*com[e[0, 4, 2], e[0, 14, 4]] + 82367*com[e[0, 4, 3], e[0, 14, 2]] - 181064*com[e[0, 4, 3], e[0, 14, 3]] + 162852*com[e[0, 4, 3], e[0, 14, 4]] - 80485*com[e[0, 4, 4], e[0, 14, 2]] + 80485*com[e[0, 4, 4], e[0, 14, 3]] - 632664*com[e[0, 6, 2], e[0, 12, 2]] + 281988*com[e[0, 6, 2], e[0, 12, 3]] + 483325*com[e[0, 6, 2], e[0, 12, 4]] - 281988*com[e[0, 6, 3], e[0, 12, 2]] + 632664*com[e[0, 6, 3], e[0, 12, 3]] - 483325*com[e[0, 6, 3], e[0, 12, 4]] + 201337*com[e[0, 6, 4], e[0, 12, 2]] - 201337*com[e[0, 6, 4], e[0, 12, 3]] + 1080872*com[e[0, 8, 2], e[0, 10, 2]] - 187021*com[e[0, 8, 2], e[0, 10, 3]] - 644461*com[e[0, 8, 2], e[0, 10, 4]] + 187021*com[e[0, 8, 3], e[0, 10, 2]] - 1080872*com[e[0, 8, 3], e[0, 10, 3]] + 644461*com[e[0, 8, 3], e[0, 10, 4]] - 457440*com[e[0, 8, 4], e[0, 10, 2]] + 457440*com[e[0, 8, 4], e[0, 10, 3]] + 12600*com[eTilde[2, 3], e[0, 16, 3]] - 12600*com[eTilde[2, 3], e[0, 16, 4]] + 12600*com[eTilde[2, 4], e[0, 16, 2]] - 12600*com[eTilde[2, 4], e[0, 16, 3]], 80485*com[e[0, 4, 2], e[0, 14, 3]] - 80485*com[e[0, 4, 2], e[0, 14, 4]] + 162852*com[e[0, 4, 3], e[0, 14, 2]] - 181064*com[e[0, 4, 3], e[0, 14, 3]] + 82367*com[e[0, 4, 3], e[0, 14, 4]] - 162852*com[e[0, 4, 4], e[0, 14, 2]] - 82367*com[e[0, 4, 4], e[0, 14, 3]] + 181064*com[e[0, 4, 4], e[0, 14, 4]] - 201337*com[e[0, 6, 2], e[0, 12, 3]] + 201337*com[e[0, 6, 2], e[0, 12, 4]] - 483325*com[e[0, 6, 3], e[0, 12, 2]] + 632664*com[e[0, 6, 3], e[0, 12, 3]] - 281988*com[e[0, 6, 3], e[0, 12, 4]] + 483325*com[e[0, 6, 4], e[0, 12, 2]] + 281988*com[e[0, 6, 4], e[0, 12, 3]] - 632664*com[e[0, 6, 4], e[0, 12, 4]] + 457440*com[e[0, 8, 2], e[0, 10, 3]] - 457440*com[e[0, 8, 2], e[0, 10, 4]] + 644461*com[e[0, 8, 3], e[0, 10, 2]] - 1080872*com[e[0, 8, 3], e[0, 10, 3]] + 187021*com[e[0, 8, 3], e[0, 10, 4]] - 644461*com[e[0, 8, 4], e[0, 10, 2]] - 187021*com[e[0, 8, 4], e[0, 10, 3]] + 1080872*com[e[0, 8, 4], e[0, 10, 4]] - 12600*com[eTilde[2, 3], e[0, 16, 2]] + 12600*com[eTilde[2, 3], e[0, 16, 3]] + 12600*com[eTilde[2, 4], e[0, 16, 2]] - 12600*com[eTilde[2, 4], e[0, 16, 4]]},
pollack[18, 3, alternating, 1] -> (14304381*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 3]])/10893586 - (14304381*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 4]])/10893586 - (1046552*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 2]])/1485489 - (9806914*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 3]])/16340379 - (72189533*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 4]])/32680758 + (1046552*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 2]])/1485489 + (72189533*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 3]])/32680758 + (9806914*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 4]])/16340379 - (149748962125*com[com[e[0, 4, 2], e[0, 10, 2]], e[0, 4, 3]])/16716207717 + (149748962125*com[com[e[0, 4, 2], e[0, 10, 2]], e[0, 4, 4]])/16716207717 + (296172061066*com[com[e[0, 4, 2], e[0, 10, 3]], e[0, 4, 3]])/83581038585 + (485629969691*com[com[e[0, 4, 2], e[0, 10, 3]], e[0, 4, 4]])/83581038585 - (485629969691*com[com[e[0, 4, 2], e[0, 10, 4]], e[0, 4, 3]])/83581038585 - (296172061066*com[com[e[0, 4, 2], e[0, 10, 4]], e[0, 4, 4]])/83581038585 + (9806914*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 2]])/16340379 + (1046552*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 3]])/1485489 + (72189533*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 4]])/32680758 - (14304381*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 2]])/10893586 + (14304381*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 4]])/10893586 - (72189533*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 2]])/32680758 - (1046552*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 3]])/1485489 - (9806914*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 4]])/16340379 - (485629969691*com[com[e[0, 4, 3], e[0, 10, 2]], e[0, 4, 4]])/83581038585 - (149748962125*com[com[e[0, 4, 3], e[0, 10, 3]], e[0, 4, 4]])/16716207717 + (296172061066*com[com[e[0, 4, 3], e[0, 10, 4]], e[0, 4, 4]])/83581038585 - (9806914*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 2]])/16340379 - (72189533*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 3]])/32680758 - (1046552*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 4]])/1485489 + (72189533*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 2]])/32680758 + (9806914*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 3]])/16340379 + (1046552*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 4]])/1485489 + (14304381*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 2]])/10893586 - (14304381*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 3]])/10893586 + (24517285*com[com[e[0, 6, 2], e[0, 6, 3]], e[0, 6, 3]])/32680758 - (24517285*com[com[e[0, 6, 2], e[0, 6, 4]], e[0, 6, 4]])/32680758 + (24517285*com[com[e[0, 6, 3], e[0, 6, 4]], e[0, 6, 4]])/32680758 + com[com[eTilde[2, 3], e[0, 12, 2]], e[0, 4, 4]] - com[com[eTilde[2, 3], e[0, 12, 3]], e[0, 4, 2]] + com[com[eTilde[2, 3], e[0, 12, 3]], e[0, 4, 4]] - com[com[eTilde[2, 3], e[0, 12, 4]], e[0, 4, 2]] - com[com[eTilde[2, 4], e[0, 12, 2]], e[0, 4, 3]] + com[com[eTilde[2, 4], e[0, 12, 3]], e[0, 4, 2]] + com[com[eTilde[2, 4], e[0, 12, 4]], e[0, 4, 2]] - com[com[eTilde[2, 4], e[0, 12, 4]], e[0, 4, 3]] + (308112338*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 3]]])/81701895 - (308112338*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 4]]])/81701895 + (296172061066*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 2]]])/83581038585 - (149748962125*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 3]]])/16716207717 - (485629969691*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 4]]])/83581038585 - (296172061066*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 2]]])/83581038585 + (485629969691*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 3]]])/83581038585 + (149748962125*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 4]]])/16716207717 - (1307754749*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 3]]])/245105685 + (1307754749*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 4]]])/245105685 - (2515537637*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 2]]])/490211370 + (156060097*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 3]]])/16340379 + (1353202637*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 4]]])/490211370 + (2515537637*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 2]]])/490211370 - (1353202637*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 3]]])/490211370 - (156060097*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 4]]])/16340379 - (13533*com[e[0, 4, 2], e[1, 14, 3]])/495163 + (13533*com[e[0, 4, 2], e[1, 14, 4]])/495163 - (308112338*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 2]]])/81701895 + (308112338*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 4]]])/81701895 - (485629969691*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 2]]])/83581038585 + (296172061066*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 3]]])/83581038585 - (149748962125*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 4]]])/16716207717 - (156060097*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 2]]])/16340379 + (2515537637*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 3]]])/490211370 - (1353202637*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 4]]])/490211370 + (1307754749*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 2]]])/245105685 - (1307754749*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 4]]])/245105685 + (1353202637*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 2]]])/490211370 - (2515537637*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 3]]])/490211370 + (156060097*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 4]]])/16340379 + (13533*com[e[0, 4, 3], e[1, 14, 2]])/495163 - (13533*com[e[0, 4, 3], e[1, 14, 4]])/495163 + (308112338*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 2]]])/81701895 - (308112338*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 3]]])/81701895 + (156060097*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 2]]])/16340379 + (1353202637*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 3]]])/490211370 - (2515537637*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 4]]])/490211370 - (1353202637*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 2]]])/490211370 - (156060097*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 3]]])/16340379 + (2515537637*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 4]]])/490211370 - (1307754749*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 2]]])/245105685 + (1307754749*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 3]]])/245105685 - (13533*com[e[0, 4, 4], e[1, 14, 2]])/495163 + (13533*com[e[0, 4, 4], e[1, 14, 3]])/495163 - (24517285*com[e[0, 6, 2], com[e[0, 6, 2], e[0, 6, 3]]])/32680758 + (24517285*com[e[0, 6, 2], com[e[0, 6, 2], e[0, 6, 4]]])/32680758 + (27066*com[e[0, 6, 2], e[1, 12, 3]])/495163 - (27066*com[e[0, 6, 2], e[1, 12, 4]])/495163 - (24517285*com[e[0, 6, 3], com[e[0, 6, 3], e[0, 6, 4]]])/32680758 - (27066*com[e[0, 6, 3], e[1, 12, 2]])/495163 + (27066*com[e[0, 6, 3], e[1, 12, 4]])/495163 + (27066*com[e[0, 6, 4], e[1, 12, 2]])/495163 - (27066*com[e[0, 6, 4], e[1, 12, 3]])/495163 - (40599*com[e[0, 8, 2], e[1, 10, 3]])/990326 + (40599*com[e[0, 8, 2], e[1, 10, 4]])/990326 + (40599*com[e[0, 8, 3], e[1, 10, 2]])/990326 - (40599*com[e[0, 8, 3], e[1, 10, 4]])/990326 - (40599*com[e[0, 8, 4], e[1, 10, 2]])/990326 + (40599*com[e[0, 8, 4], e[1, 10, 3]])/990326 + (81198*com[e[1, 4, 2], e[0, 14, 3]])/495163 - (81198*com[e[1, 4, 2], e[0, 14, 4]])/495163 - (81198*com[e[1, 4, 3], e[0, 14, 2]])/495163 + (81198*com[e[1, 4, 3], e[0, 14, 4]])/495163 + (81198*com[e[1, 4, 4], e[0, 14, 2]])/495163 - (81198*com[e[1, 4, 4], e[0, 14, 3]])/495163 - (67665*com[e[1, 6, 2], e[0, 12, 3]])/495163 + (67665*com[e[1, 6, 2], e[0, 12, 4]])/495163 + (67665*com[e[1, 6, 3], e[0, 12, 2]])/495163 - (67665*com[e[1, 6, 3], e[0, 12, 4]])/495163 - (67665*com[e[1, 6, 4], e[0, 12, 2]])/495163 + (67665*com[e[1, 6, 4], e[0, 12, 3]])/495163 + (27066*com[e[1, 8, 2], e[0, 10, 3]])/495163 - (27066*com[e[1, 8, 2], e[0, 10, 4]])/495163 - (27066*com[e[1, 8, 3], e[0, 10, 2]])/495163 + (27066*com[e[1, 8, 3], e[0, 10, 4]])/495163 + (27066*com[e[1, 8, 4], e[0, 10, 2]])/495163 - (27066*com[e[1, 8, 4], e[0, 10, 3]])/495163 - (199751591*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 2]]])/163403790 + (791675989*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 3]]])/396130400 + (41265829553*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 4]]])/26144606400 + (10984785721*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 2]]])/26144606400 - (10984785721*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 4]]])/26144606400 - (41265829553*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 2]]])/26144606400 - (791675989*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 3]]])/396130400 + (199751591*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 4]]])/163403790 + (446301617723*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 2]]])/222882769560 - (16828371944293*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 3]]])/3566124312960 - (2313918049963*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 4]]])/356612431296 + (6168923319*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 2]]])/3485947520 - (6168923319*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 4]]])/3485947520 + (2313918049963*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 2]]])/356612431296 + (16828371944293*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 3]]])/3566124312960 - (446301617723*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 4]]])/222882769560 + (19602401637*com[eTilde[2, 3], com[e[0, 8, 2], e[0, 8, 3]]])/4357434400 + (19602401637*com[eTilde[2, 3], com[e[0, 8, 2], e[0, 8, 4]]])/2178717200 + (19602401637*com[eTilde[2, 3], com[e[0, 8, 3], e[0, 8, 4]]])/4357434400 + (199751591*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 2]]])/163403790 - (41265829553*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 3]]])/26144606400 - (791675989*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 4]]])/396130400 + (41265829553*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 2]]])/26144606400 - (199751591*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 3]]])/163403790 + (791675989*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 4]]])/396130400 - (10984785721*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 2]]])/26144606400 + (10984785721*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 3]]])/26144606400 - (446301617723*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 2]]])/222882769560 + (2313918049963*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 3]]])/356612431296 + (16828371944293*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 4]]])/3566124312960 - (2313918049963*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 2]]])/356612431296 + (446301617723*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 3]]])/222882769560 - (16828371944293*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 4]]])/3566124312960 - (6168923319*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 2]]])/3485947520 + (6168923319*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 3]]])/3485947520 - (19602401637*com[eTilde[2, 4], com[e[0, 8, 2], e[0, 8, 3]]])/2178717200 - (19602401637*com[eTilde[2, 4], com[e[0, 8, 2], e[0, 8, 4]]])/4357434400 + (19602401637*com[eTilde[2, 4], com[e[0, 8, 3], e[0, 8, 4]]])/4357434400,
pollack[18, 3, standard, 1] -> {(96991858816*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 2]])/73628037 - (47685016499*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 3]])/73628037 - (5263578617*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 4]])/1207017 + (402640646305*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 2]])/220884111 + (916896006679*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 3]])/220884111 - (1453328996909*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 4]])/220884111 - (1340736197*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 2]])/9603657 - (1060095031855*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 3]])/220884111 + (1423327176686*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 4]])/220884111 + (21686434751962*com[com[e[0, 4, 2], e[0, 10, 2]], e[0, 4, 3]])/1858025169 - (2659136406808841*com[com[e[0, 4, 2], e[0, 10, 2]], e[0, 4, 4]])/1289469467286 - (296284889104604999*com[com[e[0, 4, 2], e[0, 10, 3]], e[0, 4, 3]])/23444899405200 + (119819013814816658*com[com[e[0, 4, 2], e[0, 10, 3]], e[0, 4, 4]])/16118368341075 - (31099779233157589*com[com[e[0, 4, 2], e[0, 10, 4]], e[0, 4, 3]])/5263140682800 - (160503478439936458*com[com[e[0, 4, 2], e[0, 10, 4]], e[0, 4, 4]])/16118368341075 - (916896006679*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 2]])/220884111 - (402640646305*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 3]])/220884111 + (1453328996909*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 4]])/220884111 + (47685016499*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 2]])/73628037 - (96991858816*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 3]])/73628037 + (5263578617*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 4]])/1207017 + (1060095031855*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 2]])/220884111 + (1340736197*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 3]])/9603657 - (1423327176686*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 4]])/220884111 - (119819013814816658*com[com[e[0, 4, 3], e[0, 10, 2]], e[0, 4, 4]])/16118368341075 + (2659136406808841*com[com[e[0, 4, 3], e[0, 10, 3]], e[0, 4, 4]])/1289469467286 + (160503478439936458*com[com[e[0, 4, 3], e[0, 10, 4]], e[0, 4, 4]])/16118368341075 + (72347310001*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 2]])/31554873 + (56176280722*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 3]])/31554873 - (25498681108*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 4]])/12993183 - (56176280722*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 2]])/31554873 - (72347310001*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 3]])/31554873 + (25498681108*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 4]])/12993183 - (13018727578*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 2]])/3506097 + (13018727578*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 3]])/3506097 - (49244649325*com[com[e[0, 6, 2], e[0, 6, 3]], e[0, 6, 3]])/12993183 + (58006425700*com[com[e[0, 6, 2], e[0, 6, 4]], e[0, 6, 3]])/4331061 - (81655904150*com[com[e[0, 6, 2], e[0, 6, 4]], e[0, 6, 4]])/12993183 + (81655904150*com[com[e[0, 6, 3], e[0, 6, 4]], e[0, 6, 4]])/12993183 + com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 8, 2]] + 2*com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 8, 4]] + (775925069826301*com[com[eTilde[2, 3], e[0, 12, 3]], e[0, 4, 3]])/716371926270 - (116521928629411*com[com[eTilde[2, 3], e[0, 12, 3]], e[0, 4, 4]])/102338846610 + (116521928629411*com[com[eTilde[2, 3], e[0, 12, 4]], e[0, 4, 3]])/102338846610 - (775925069826301*com[com[eTilde[2, 3], e[0, 12, 4]], e[0, 4, 4]])/716371926270 - com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 8, 2]] + com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 8, 3]] + (775925069826301*com[com[eTilde[2, 4], e[0, 12, 2]], e[0, 4, 2]])/716371926270 - (116521928629411*com[com[eTilde[2, 4], e[0, 12, 2]], e[0, 4, 4]])/102338846610 - (775925069826301*com[com[eTilde[2, 4], e[0, 12, 3]], e[0, 4, 3]])/716371926270 + (116521928629411*com[com[eTilde[2, 4], e[0, 12, 3]], e[0, 4, 4]])/102338846610 + (116521928629411*com[com[eTilde[2, 4], e[0, 12, 4]], e[0, 4, 2]])/102338846610 - (116521928629411*com[com[eTilde[2, 4], e[0, 12, 4]], e[0, 4, 3]])/102338846610 + (46184242021790599*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 2]]])/6447347336430 - (1579500116008694141*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 3]]])/257893893457200 - (565424399131319267*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 4]]])/36841984779600 - (296284889104604999*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 2]]])/23444899405200 + (21686434751962*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 3]]])/1858025169 - (31099779233157589*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 4]]])/5263140682800 - (2531421703705757*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 2]]])/944666276400 - (1146997801153929463*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 3]]])/85964631152400 + (655908226839647*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 4]]])/47758128418 - (5310664673584831*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 2]]])/184520041615 + (124152848488655828407*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 3]]])/4384196188772400 + (161095450698427732343*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 4]]])/4384196188772400 + (10410062106935734571*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 2]]])/337245860674800 - (70339359356177*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 3]]])/1914328962 + (155261055314914278007*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 4]]])/4384196188772400 + (430365694138435613*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 2]]])/14662863507600 + (170387732847938631743*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 3]]])/4384196188772400 - (14402322509657848*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 4]]])/332136074907 - (32753984*com[e[0, 4, 2], e[1, 14, 2]])/3368603 - (24671117*com[e[0, 4, 2], e[1, 14, 3]])/3222142 + (3293637*com[e[0, 4, 2], e[1, 14, 4]])/37054633 + (1579500116008694141*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 2]]])/257893893457200 - (46184242021790599*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 3]]])/6447347336430 + (565424399131319267*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 4]]])/36841984779600 + (1146997801153929463*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 2]]])/85964631152400 + (2531421703705757*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 3]]])/944666276400 - (655908226839647*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 4]]])/47758128418 + (70339359356177*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 2]]])/1914328962 - (10410062106935734571*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 3]]])/337245860674800 - (155261055314914278007*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 4]]])/4384196188772400 - (124152848488655828407*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 2]]])/4384196188772400 + (5310664673584831*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 3]]])/184520041615 - (161095450698427732343*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 4]]])/4384196188772400 - (170387732847938631743*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 2]]])/4384196188772400 - (430365694138435613*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 3]]])/14662863507600 + (14402322509657848*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 4]]])/332136074907 + (24671117*com[e[0, 4, 3], e[1, 14, 2]])/3222142 + (32753984*com[e[0, 4, 3], e[1, 14, 3]])/3368603 - (3293637*com[e[0, 4, 3], e[1, 14, 4]])/37054633 - (99102944912939197*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 2]]])/10745578894050 + (99102944912939197*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 3]]])/10745578894050 - (4396887322722277*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 2]]])/664272149814 + (171894062875276747*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 3]]])/49820411236050 - (31978196359482217*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 4]]])/21077866292175 - (171894062875276747*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 2]]])/49820411236050 + (4396887322722277*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 3]]])/664272149814 + (31978196359482217*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 4]]])/21077866292175 + (135818390477102588*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 2]]])/16118368341075 - (135818390477102588*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 3]]])/16118368341075 + (574022965*com[e[0, 4, 4], e[1, 14, 2]])/74109266 - (574022965*com[e[0, 4, 4], e[1, 14, 3]])/74109266 + (49244649325*com[e[0, 6, 2], com[e[0, 6, 2], e[0, 6, 3]]])/12993183 - (32411254825*com[e[0, 6, 2], com[e[0, 6, 2], e[0, 6, 4]]])/12993183 + (58006425700*com[e[0, 6, 2], com[e[0, 6, 3], e[0, 6, 4]]])/4331061 + (21783168*com[e[0, 6, 2], e[1, 12, 2]])/3368603 + (58888661*com[e[0, 6, 2], e[1, 12, 3]])/1443687 + (192010990*com[e[0, 6, 2], e[1, 12, 4]])/10105809 + (32411254825*com[e[0, 6, 3], com[e[0, 6, 3], e[0, 6, 4]]])/12993183 - (58888661*com[e[0, 6, 3], e[1, 12, 2]])/1443687 - (21783168*com[e[0, 6, 3], e[1, 12, 3]])/3368603 - (192010990*com[e[0, 6, 3], e[1, 12, 4]])/10105809 - (220209637*com[e[0, 6, 4], e[1, 12, 2]])/10105809 + (220209637*com[e[0, 6, 4], e[1, 12, 3]])/10105809 + (21902016*com[e[0, 8, 2], e[1, 10, 2]])/3368603 - (644561861*com[e[0, 8, 2], e[1, 10, 3]])/6737206 - (175059278*com[e[0, 8, 2], e[1, 10, 4]])/3368603 + (644561861*com[e[0, 8, 3], e[1, 10, 2]])/6737206 - (21902016*com[e[0, 8, 3], e[1, 10, 3]])/3368603 + (175059278*com[e[0, 8, 3], e[1, 10, 4]])/3368603 + (294443305*com[e[0, 8, 4], e[1, 10, 2]])/6737206 - (294443305*com[e[0, 8, 4], e[1, 10, 3]])/6737206 + (196523904*com[e[1, 4, 2], e[0, 14, 2]])/3368603 + (74013351*com[e[1, 4, 2], e[0, 14, 3]])/1611071 - (19761822*com[e[1, 4, 2], e[0, 14, 4]])/37054633 - (74013351*com[e[1, 4, 3], e[0, 14, 2]])/1611071 - (196523904*com[e[1, 4, 3], e[0, 14, 3]])/3368603 + (19761822*com[e[1, 4, 3], e[0, 14, 4]])/37054633 - (1722068895*com[e[1, 4, 4], e[0, 14, 2]])/37054633 + (1722068895*com[e[1, 4, 4], e[0, 14, 3]])/37054633 - (54457920*com[e[1, 6, 2], e[0, 12, 2]])/3368603 - (294443305*com[e[1, 6, 2], e[0, 12, 3]])/2887374 - (480027475*com[e[1, 6, 2], e[0, 12, 4]])/10105809 + (294443305*com[e[1, 6, 3], e[0, 12, 2]])/2887374 + (54457920*com[e[1, 6, 3], e[0, 12, 3]])/3368603 + (480027475*com[e[1, 6, 3], e[0, 12, 4]])/10105809 + (1101048185*com[e[1, 6, 4], e[0, 12, 2]])/20211618 - (1101048185*com[e[1, 6, 4], e[0, 12, 3]])/20211618 - (29202688*com[e[1, 8, 2], e[0, 10, 2]])/3368603 + (1289123722*com[e[1, 8, 2], e[0, 10, 3]])/10105809 + (700237112*com[e[1, 8, 2], e[0, 10, 4]])/10105809 - (1289123722*com[e[1, 8, 3], e[0, 10, 2]])/10105809 + (29202688*com[e[1, 8, 3], e[0, 10, 3]])/3368603 - (700237112*com[e[1, 8, 3], e[0, 10, 4]])/10105809 - (588886610*com[e[1, 8, 4], e[0, 10, 2]])/10105809 + (588886610*com[e[1, 8, 4], e[0, 10, 3]])/10105809 + (20224091251454*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 2]]])/49558681095 - (11093353082864273*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 3]]])/29140504483860 - (6175830136723663*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 4]]])/29140504483860 + (4349182539963112*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 2]]])/2428375373655 - (673102418902472*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 3]]])/1040732302995 + (37732589602699799*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 4]]])/29140504483860 - (385885409439696*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 2]]])/161891691577 - (11000354564457547*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 3]]])/5828100896772 + (304502850292708*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 4]]])/208146460599 - (19508380588975*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 2]]])/18922405509 + (4677272089550341*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 3]]])/3885400597848 + (1685387533941577*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 4]]])/11656201793544 - (17490325333752769*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 2]]])/3885400597848 + (473765534873042*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 3]]])/208146460599 - (32930981350851845*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 4]]])/5828100896772 + (68188179803850907*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 2]]])/11656201793544 + (40789583252148145*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 3]]])/5828100896772 - (13086230548268*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 4]]])/3016615371 - (1947898225499*com[eTilde[2, 3], com[e[0, 8, 2], e[0, 8, 3]]])/449949115 + (1947898225499*com[eTilde[2, 3], com[e[0, 8, 2], e[0, 8, 4]]])/449949115 + (7906277046461*com[eTilde[2, 3], com[e[0, 8, 3], e[0, 8, 4]]])/899898230 - (1784275020845*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 2]]])/23127384511 + (3568550041690*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 3]]])/23127384511 - (1784275020845*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 4]]])/23127384511 - (1784275020845*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 2]]])/23127384511 - (1784275020845*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 3]]])/23127384511 + (3568550041690*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 4]]])/23127384511 - (251272221374*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 2]]])/238208355 + (14484674653793*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 3]]])/6669833940 + (1674998845633*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 4]]])/1111638990 - (14484674653793*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 2]]])/6669833940 + (251272221374*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 3]]])/238208355 - (1674998845633*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 4]]])/1111638990 + (60166049551*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 2]]])/121269708 - (60166049551*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 3]]])/121269708 + (157554983143*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 2]]])/47641671 - (2536918908595*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 3]]])/444655596 - (15460597444643*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 4]]])/2667933576 + (2536918908595*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 2]]])/444655596 - (157554983143*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 3]]])/47641671 + (15460597444643*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 4]]])/2667933576 + (3065000389207*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 2]]])/2667933576 - (3065000389207*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 3]]])/2667933576 + (3895796450998*com[eTilde[2, 4], com[e[0, 8, 2], e[0, 8, 3]]])/449949115 + (4010480595463*com[eTilde[2, 4], com[e[0, 8, 2], e[0, 8, 4]]])/899898230 - (4010480595463*com[eTilde[2, 4], com[e[0, 8, 3], e[0, 8, 4]]])/899898230, (13018727578*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 3]])/3506097 - (13018727578*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 4]])/3506097 + (25498681108*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 2]])/12993183 - (72347310001*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 3]])/31554873 - (56176280722*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 4]])/31554873 - (25498681108*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 2]])/12993183 + (56176280722*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 3]])/31554873 + (72347310001*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 4]])/31554873 + (655908226839647*com[com[e[0, 4, 2], e[0, 10, 2]], e[0, 4, 3]])/47758128418 - (655908226839647*com[com[e[0, 4, 2], e[0, 10, 2]], e[0, 4, 4]])/47758128418 - (2531421703705757*com[com[e[0, 4, 2], e[0, 10, 3]], e[0, 4, 3]])/944666276400 + (1146997801153929463*com[com[e[0, 4, 2], e[0, 10, 3]], e[0, 4, 4]])/85964631152400 - (1146997801153929463*com[com[e[0, 4, 2], e[0, 10, 4]], e[0, 4, 3]])/85964631152400 + (2531421703705757*com[com[e[0, 4, 2], e[0, 10, 4]], e[0, 4, 4]])/944666276400 - (1423327176686*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 2]])/220884111 + (1340736197*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 3]])/9603657 + (1060095031855*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 4]])/220884111 + (5263578617*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 2]])/1207017 - (96991858816*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 3]])/73628037 + (47685016499*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 4]])/73628037 + (1453328996909*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 2]])/220884111 - (402640646305*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 3]])/220884111 - (916896006679*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 4]])/220884111 + (31099779233157589*com[com[e[0, 4, 3], e[0, 10, 2]], e[0, 4, 4]])/5263140682800 - (21686434751962*com[com[e[0, 4, 3], e[0, 10, 3]], e[0, 4, 4]])/1858025169 + (296284889104604999*com[com[e[0, 4, 3], e[0, 10, 4]], e[0, 4, 4]])/23444899405200 + (1423327176686*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 2]])/220884111 - (1060095031855*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 3]])/220884111 - (1340736197*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 4]])/9603657 - (1453328996909*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 2]])/220884111 + (916896006679*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 3]])/220884111 + (402640646305*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 4]])/220884111 - (5263578617*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 2]])/1207017 - (47685016499*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 3]])/73628037 + (96991858816*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 4]])/73628037 + (32411254825*com[com[e[0, 6, 2], e[0, 6, 3]], e[0, 6, 3]])/12993183 - (32411254825*com[com[e[0, 6, 2], e[0, 6, 4]], e[0, 6, 4]])/12993183 + (49244649325*com[com[e[0, 6, 3], e[0, 6, 4]], e[0, 6, 4]])/12993183 + 2*com[com[eTilde[2, 3], e[0, 8, 2]], e[0, 8, 2]] + com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 8, 4]] - (775925069826301*com[com[eTilde[2, 3], e[0, 12, 2]], e[0, 4, 2]])/716371926270 + (116521928629411*com[com[eTilde[2, 3], e[0, 12, 2]], e[0, 4, 3]])/102338846610 - (116521928629411*com[com[eTilde[2, 3], e[0, 12, 3]], e[0, 4, 2]])/102338846610 + (775925069826301*com[com[eTilde[2, 3], e[0, 12, 3]], e[0, 4, 3]])/716371926270 - (1784275020845*com[com[eTilde[2, 3], e[0, 14, 2]], eTilde[2, 4]])/23127384511 + (3568550041690*com[com[eTilde[2, 3], e[0, 14, 3]], eTilde[2, 4]])/23127384511 - (1784275020845*com[com[eTilde[2, 3], e[0, 14, 4]], eTilde[2, 4]])/23127384511 - 2*com[com[eTilde[2, 4], e[0, 8, 2]], e[0, 8, 2]] - com[com[eTilde[2, 4], e[0, 8, 3]], e[0, 8, 3]] + (775925069826301*com[com[eTilde[2, 4], e[0, 12, 2]], e[0, 4, 2]])/716371926270 - (116521928629411*com[com[eTilde[2, 4], e[0, 12, 2]], e[0, 4, 4]])/102338846610 + (116521928629411*com[com[eTilde[2, 4], e[0, 12, 4]], e[0, 4, 2]])/102338846610 - (775925069826301*com[com[eTilde[2, 4], e[0, 12, 4]], e[0, 4, 4]])/716371926270 + (99102944912939197*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 3]]])/10745578894050 - (99102944912939197*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 4]]])/10745578894050 - (160503478439936458*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 2]]])/16118368341075 - (2659136406808841*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 3]]])/1289469467286 + (119819013814816658*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 4]]])/16118368341075 + (160503478439936458*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 2]]])/16118368341075 - (119819013814816658*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 3]]])/16118368341075 + (2659136406808841*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 4]]])/1289469467286 - (135818390477102588*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 3]]])/16118368341075 + (135818390477102588*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 4]]])/16118368341075 + (31978196359482217*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 2]]])/21077866292175 + (4396887322722277*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 3]]])/664272149814 - (171894062875276747*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 4]]])/49820411236050 - (31978196359482217*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 2]]])/21077866292175 + (171894062875276747*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 3]]])/49820411236050 - (4396887322722277*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 4]]])/664272149814 - (574022965*com[e[0, 4, 2], e[1, 14, 3]])/74109266 + (574022965*com[e[0, 4, 2], e[1, 14, 4]])/74109266 + (565424399131319267*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 2]]])/36841984779600 - (46184242021790599*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 3]]])/6447347336430 + (1579500116008694141*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 4]]])/257893893457200 + (31099779233157589*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 2]]])/5263140682800 + (296284889104604999*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 3]]])/23444899405200 - (21686434751962*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 4]]])/1858025169 + (14402322509657848*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 2]]])/332136074907 - (430365694138435613*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 3]]])/14662863507600 - (170387732847938631743*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 4]]])/4384196188772400 - (161095450698427732343*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 2]]])/4384196188772400 + (5310664673584831*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 3]]])/184520041615 - (124152848488655828407*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 4]]])/4384196188772400 - (155261055314914278007*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 2]]])/4384196188772400 - (10410062106935734571*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 3]]])/337245860674800 + (70339359356177*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 4]]])/1914328962 - (3293637*com[e[0, 4, 3], e[1, 14, 2]])/37054633 + (32753984*com[e[0, 4, 3], e[1, 14, 3]])/3368603 + (24671117*com[e[0, 4, 3], e[1, 14, 4]])/3222142 - (565424399131319267*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 2]]])/36841984779600 - (1579500116008694141*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 3]]])/257893893457200 + (46184242021790599*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 4]]])/6447347336430 - (14402322509657848*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 2]]])/332136074907 + (170387732847938631743*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 3]]])/4384196188772400 + (430365694138435613*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 4]]])/14662863507600 + (155261055314914278007*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 2]]])/4384196188772400 - (70339359356177*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 3]]])/1914328962 + (10410062106935734571*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 4]]])/337245860674800 + (161095450698427732343*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 2]]])/4384196188772400 + (124152848488655828407*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 3]]])/4384196188772400 - (5310664673584831*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 4]]])/184520041615 + (3293637*com[e[0, 4, 4], e[1, 14, 2]])/37054633 - (24671117*com[e[0, 4, 4], e[1, 14, 3]])/3222142 - (32753984*com[e[0, 4, 4], e[1, 14, 4]])/3368603 + (81655904150*com[e[0, 6, 2], com[e[0, 6, 2], e[0, 6, 3]]])/12993183 - (81655904150*com[e[0, 6, 2], com[e[0, 6, 2], e[0, 6, 4]]])/12993183 + (58006425700*com[e[0, 6, 2], com[e[0, 6, 3], e[0, 6, 4]]])/4331061 + (220209637*com[e[0, 6, 2], e[1, 12, 3]])/10105809 - (220209637*com[e[0, 6, 2], e[1, 12, 4]])/10105809 - (49244649325*com[e[0, 6, 3], com[e[0, 6, 3], e[0, 6, 4]]])/12993183 - (192010990*com[e[0, 6, 3], e[1, 12, 2]])/10105809 - (21783168*com[e[0, 6, 3], e[1, 12, 3]])/3368603 - (58888661*com[e[0, 6, 3], e[1, 12, 4]])/1443687 + (192010990*com[e[0, 6, 4], e[1, 12, 2]])/10105809 + (58888661*com[e[0, 6, 4], e[1, 12, 3]])/1443687 + (21783168*com[e[0, 6, 4], e[1, 12, 4]])/3368603 - (294443305*com[e[0, 8, 2], e[1, 10, 3]])/6737206 + (294443305*com[e[0, 8, 2], e[1, 10, 4]])/6737206 + (175059278*com[e[0, 8, 3], e[1, 10, 2]])/3368603 - (21902016*com[e[0, 8, 3], e[1, 10, 3]])/3368603 + (644561861*com[e[0, 8, 3], e[1, 10, 4]])/6737206 - (175059278*com[e[0, 8, 4], e[1, 10, 2]])/3368603 - (644561861*com[e[0, 8, 4], e[1, 10, 3]])/6737206 + (21902016*com[e[0, 8, 4], e[1, 10, 4]])/3368603 + (1722068895*com[e[1, 4, 2], e[0, 14, 3]])/37054633 - (1722068895*com[e[1, 4, 2], e[0, 14, 4]])/37054633 + (19761822*com[e[1, 4, 3], e[0, 14, 2]])/37054633 - (196523904*com[e[1, 4, 3], e[0, 14, 3]])/3368603 - (74013351*com[e[1, 4, 3], e[0, 14, 4]])/1611071 - (19761822*com[e[1, 4, 4], e[0, 14, 2]])/37054633 + (74013351*com[e[1, 4, 4], e[0, 14, 3]])/1611071 + (196523904*com[e[1, 4, 4], e[0, 14, 4]])/3368603 - (1101048185*com[e[1, 6, 2], e[0, 12, 3]])/20211618 + (1101048185*com[e[1, 6, 2], e[0, 12, 4]])/20211618 + (480027475*com[e[1, 6, 3], e[0, 12, 2]])/10105809 + (54457920*com[e[1, 6, 3], e[0, 12, 3]])/3368603 + (294443305*com[e[1, 6, 3], e[0, 12, 4]])/2887374 - (480027475*com[e[1, 6, 4], e[0, 12, 2]])/10105809 - (294443305*com[e[1, 6, 4], e[0, 12, 3]])/2887374 - (54457920*com[e[1, 6, 4], e[0, 12, 4]])/3368603 + (588886610*com[e[1, 8, 2], e[0, 10, 3]])/10105809 - (588886610*com[e[1, 8, 2], e[0, 10, 4]])/10105809 - (700237112*com[e[1, 8, 3], e[0, 10, 2]])/10105809 + (29202688*com[e[1, 8, 3], e[0, 10, 3]])/3368603 - (1289123722*com[e[1, 8, 3], e[0, 10, 4]])/10105809 + (700237112*com[e[1, 8, 4], e[0, 10, 2]])/10105809 + (1289123722*com[e[1, 8, 4], e[0, 10, 3]])/10105809 - (29202688*com[e[1, 8, 4], e[0, 10, 4]])/3368603 + (304502850292708*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 2]]])/208146460599 - (11000354564457547*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 3]]])/5828100896772 - (385885409439696*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 4]]])/161891691577 + (37732589602699799*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 2]]])/29140504483860 - (673102418902472*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 3]]])/1040732302995 + (4349182539963112*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 4]]])/2428375373655 - (6175830136723663*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 2]]])/29140504483860 - (11093353082864273*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 3]]])/29140504483860 + (20224091251454*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 4]]])/49558681095 - (13086230548268*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 2]]])/3016615371 + (40789583252148145*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 3]]])/5828100896772 + (68188179803850907*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 4]]])/11656201793544 - (32930981350851845*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 2]]])/5828100896772 + (473765534873042*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 3]]])/208146460599 - (17490325333752769*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 4]]])/3885400597848 + (1685387533941577*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 2]]])/11656201793544 + (4677272089550341*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 3]]])/3885400597848 - (19508380588975*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 4]]])/18922405509 - (7906277046461*com[eTilde[2, 3], com[e[0, 8, 2], e[0, 8, 3]]])/899898230 - (1947898225499*com[eTilde[2, 3], com[e[0, 8, 2], e[0, 8, 4]]])/449949115 + (1947898225499*com[eTilde[2, 3], com[e[0, 8, 3], e[0, 8, 4]]])/449949115 - (1784275020845*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 2]]])/23127384511 + (3568550041690*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 3]]])/23127384511 - (1784275020845*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 4]]])/23127384511 - (1784275020845*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 2]]])/23127384511 - (1784275020845*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 3]]])/23127384511 + (3568550041690*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 4]]])/23127384511 - (304502850292708*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 2]]])/208146460599 + (385885409439696*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 3]]])/161891691577 + (11000354564457547*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 4]]])/5828100896772 + (6175830136723663*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 2]]])/29140504483860 - (20224091251454*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 3]]])/49558681095 + (11093353082864273*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 4]]])/29140504483860 - (37732589602699799*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 2]]])/29140504483860 - (4349182539963112*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 3]]])/2428375373655 + (673102418902472*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 4]]])/1040732302995 + (13086230548268*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 2]]])/3016615371 - (68188179803850907*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 3]]])/11656201793544 - (40789583252148145*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 4]]])/5828100896772 - (1685387533941577*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 2]]])/11656201793544 + (19508380588975*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 3]]])/18922405509 - (4677272089550341*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 4]]])/3885400597848 + (32930981350851845*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 2]]])/5828100896772 + (17490325333752769*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 3]]])/3885400597848 - (473765534873042*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 4]]])/208146460599 + (1947898225499*com[eTilde[2, 4], com[e[0, 8, 2], e[0, 8, 3]]])/449949115 + (7906277046461*com[eTilde[2, 4], com[e[0, 8, 2], e[0, 8, 4]]])/899898230 + (1947898225499*com[eTilde[2, 4], com[e[0, 8, 3], e[0, 8, 4]]])/449949115 + (1784275020845*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 14, 2]]])/23127384511 + (1784275020845*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 14, 3]]])/23127384511 - (3568550041690*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 14, 4]]])/23127384511},
pollack[18, 3, standard, 2] -> {(5970794336*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 2]])/73628037 - (5665394057*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 3]])/147256074 - (661149275*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 4]])/2414034 + (25555569068*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 2]])/220884111 + (56644764653*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 3]])/220884111 - (180596891957*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 4]])/441768222 - (26581147*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 2]])/9603657 - (65892635756*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 3]])/220884111 + (88042644082*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 4]])/220884111 + (150716308136*com[com[e[0, 4, 2], e[0, 10, 2]], e[0, 4, 3]])/206447241 - (166864706291245*com[com[e[0, 4, 2], e[0, 10, 2]], e[0, 4, 4]])/1289469467286 - (6170924515293709*com[com[e[0, 4, 2], e[0, 10, 3]], e[0, 4, 3]])/7814966468400 + (7480694642756359*com[com[e[0, 4, 2], e[0, 10, 3]], e[0, 4, 4]])/16118368341075 - (649714955372599*com[com[e[0, 4, 2], e[0, 10, 4]], e[0, 4, 3]])/1754380227600 - (10018217797202234*com[com[e[0, 4, 2], e[0, 10, 4]], e[0, 4, 4]])/16118368341075 - (56644764653*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 2]])/220884111 - (25555569068*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 3]])/220884111 + (180596891957*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 4]])/441768222 + (5665394057*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 2]])/147256074 - (5970794336*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 3]])/73628037 + (661149275*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 4]])/2414034 + (65892635756*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 2]])/220884111 + (26581147*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 3]])/9603657 - (88042644082*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 4]])/220884111 - (7480694642756359*com[com[e[0, 4, 3], e[0, 10, 2]], e[0, 4, 4]])/16118368341075 + (166864706291245*com[com[e[0, 4, 3], e[0, 10, 3]], e[0, 4, 4]])/1289469467286 + (10018217797202234*com[com[e[0, 4, 3], e[0, 10, 4]], e[0, 4, 4]])/16118368341075 + (4485411347*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 2]])/31554873 + (6973088635*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 3]])/63109746 - (1539231497*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 4]])/12993183 - (6973088635*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 2]])/63109746 - (4485411347*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 3]])/31554873 + (1539231497*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 4]])/12993183 - (825350279*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 2]])/3506097 + (825350279*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 3]])/3506097 - (3051892475*com[com[e[0, 6, 2], e[0, 6, 3]], e[0, 6, 3]])/12993183 + (3605235350*com[com[e[0, 6, 2], e[0, 6, 4]], e[0, 6, 3]])/4331061 - (5074625200*com[com[e[0, 6, 2], e[0, 6, 4]], e[0, 6, 4]])/12993183 + (5074625200*com[com[e[0, 6, 3], e[0, 6, 4]], e[0, 6, 4]])/12993183 + com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 8, 2]] + com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 8, 3]]/2 + (48514256066813*com[com[eTilde[2, 3], e[0, 12, 3]], e[0, 4, 3]])/716371926270 - (7284247375883*com[com[eTilde[2, 3], e[0, 12, 3]], e[0, 4, 4]])/102338846610 + (7284247375883*com[com[eTilde[2, 3], e[0, 12, 4]], e[0, 4, 3]])/102338846610 - (48514256066813*com[com[eTilde[2, 3], e[0, 12, 4]], e[0, 4, 4]])/716371926270 + com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 8, 2]]/2 - com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 8, 3]]/2 + (48514256066813*com[com[eTilde[2, 4], e[0, 12, 2]], e[0, 4, 2]])/716371926270 - (7284247375883*com[com[eTilde[2, 4], e[0, 12, 2]], e[0, 4, 4]])/102338846610 - (48514256066813*com[com[eTilde[2, 4], e[0, 12, 3]], e[0, 4, 3]])/716371926270 + (7284247375883*com[com[eTilde[2, 4], e[0, 12, 3]], e[0, 4, 4]])/102338846610 + (7284247375883*com[com[eTilde[2, 4], e[0, 12, 4]], e[0, 4, 2]])/102338846610 - (7284247375883*com[com[eTilde[2, 4], e[0, 12, 4]], e[0, 4, 3]])/102338846610 + (2894705236818727*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 2]]])/6447347336430 - (98701166451987293*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 3]]])/257893893457200 - (35362227564801491*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 4]]])/36841984779600 - (6170924515293709*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 2]]])/7814966468400 + (150716308136*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 3]]])/206447241 - (649714955372599*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 4]]])/1754380227600 - (476362903840183*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 2]]])/2833998829200 - (215199212723873797*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 3]]])/257893893457200 + (1108238766908701*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 4]]])/1289469467286 - (2991048718287127*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 2]]])/1660680374535 + (7774559462015909111*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 3]]])/4384196188772400 + (10097875396618943239*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 4]]])/4384196188772400 + (651780422958290083*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 2]]])/337245860674800 - (1466122788667*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 3]]])/638109654 + (9703325418012577511*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 4]]])/4384196188772400 + (26882612142754549*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 2]]])/14662863507600 + (10650047555755220839*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 3]]])/4384196188772400 - (900893042893240*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 4]]])/332136074907 - (2141792*com[e[0, 4, 2], e[1, 14, 2]])/3368603 - (1570521*com[e[0, 4, 2], e[1, 14, 3]])/3222142 + (566281*com[e[0, 4, 2], e[1, 14, 4]])/37054633 + (98701166451987293*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 2]]])/257893893457200 - (2894705236818727*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 3]]])/6447347336430 + (35362227564801491*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 4]]])/36841984779600 + (215199212723873797*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 2]]])/257893893457200 + (476362903840183*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 3]]])/2833998829200 - (1108238766908701*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 4]]])/1289469467286 + (1466122788667*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 2]]])/638109654 - (651780422958290083*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 3]]])/337245860674800 - (9703325418012577511*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 4]]])/4384196188772400 - (7774559462015909111*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 2]]])/4384196188772400 + (2991048718287127*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 3]]])/1660680374535 - (10097875396618943239*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 4]]])/4384196188772400 - (10650047555755220839*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 2]]])/4384196188772400 - (26882612142754549*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 3]]])/14662863507600 + (900893042893240*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 4]]])/332136074907 + (1570521*com[e[0, 4, 3], e[1, 14, 2]])/3222142 + (2141792*com[e[0, 4, 3], e[1, 14, 3]])/3368603 - (566281*com[e[0, 4, 3], e[1, 14, 4]])/37054633 - (6201434437567631*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 2]]])/10745578894050 + (6201434437567631*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 3]]])/10745578894050 - (275552262784133*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 2]]])/664272149814 + (5379103055355928*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 3]]])/24910205618025 - (2092521479683466*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 4]]])/21077866292175 - (5379103055355928*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 2]]])/24910205618025 + (275552262784133*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 3]]])/664272149814 + (2092521479683466*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 4]]])/21077866292175 + (8541602700746449*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 2]]])/16118368341075 - (8541602700746449*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 3]]])/16118368341075 + (37254545*com[e[0, 4, 4], e[1, 14, 2]])/74109266 - (37254545*com[e[0, 4, 4], e[1, 14, 3]])/74109266 + (3051892475*com[e[0, 6, 2], com[e[0, 6, 2], e[0, 6, 3]]])/12993183 - (2022732725*com[e[0, 6, 2], com[e[0, 6, 2], e[0, 6, 4]]])/12993183 + (3605235350*com[e[0, 6, 2], com[e[0, 6, 3], e[0, 6, 4]]])/4331061 + (1550784*com[e[0, 6, 2], e[1, 12, 2]])/3368603 + (3701743*com[e[0, 6, 2], e[1, 12, 3]])/1443687 + (11788670*com[e[0, 6, 2], e[1, 12, 4]])/10105809 + (2022732725*com[e[0, 6, 3], com[e[0, 6, 3], e[0, 6, 4]]])/12993183 - (3701743*com[e[0, 6, 3], e[1, 12, 2]])/1443687 - (1550784*com[e[0, 6, 3], e[1, 12, 3]])/3368603 - (11788670*com[e[0, 6, 3], e[1, 12, 4]])/10105809 - (14123531*com[e[0, 6, 4], e[1, 12, 2]])/10105809 + (14123531*com[e[0, 6, 4], e[1, 12, 3]])/10105809 + (1274208*com[e[0, 8, 2], e[1, 10, 2]])/3368603 - (20153159*com[e[0, 8, 2], e[1, 10, 3]])/3368603 - (21797603*com[e[0, 8, 2], e[1, 10, 4]])/6737206 + (20153159*com[e[0, 8, 3], e[1, 10, 2]])/3368603 - (1274208*com[e[0, 8, 3], e[1, 10, 3]])/3368603 + (21797603*com[e[0, 8, 3], e[1, 10, 4]])/6737206 + (18508715*com[e[0, 8, 4], e[1, 10, 2]])/6737206 - (18508715*com[e[0, 8, 4], e[1, 10, 3]])/6737206 + (12850752*com[e[1, 4, 2], e[0, 14, 2]])/3368603 + (4711563*com[e[1, 4, 2], e[0, 14, 3]])/1611071 - (3397686*com[e[1, 4, 2], e[0, 14, 4]])/37054633 - (4711563*com[e[1, 4, 3], e[0, 14, 2]])/1611071 - (12850752*com[e[1, 4, 3], e[0, 14, 3]])/3368603 + (3397686*com[e[1, 4, 3], e[0, 14, 4]])/37054633 - (111763635*com[e[1, 4, 4], e[0, 14, 2]])/37054633 + (111763635*com[e[1, 4, 4], e[0, 14, 3]])/37054633 - (3876960*com[e[1, 6, 2], e[0, 12, 2]])/3368603 - (18508715*com[e[1, 6, 2], e[0, 12, 3]])/2887374 - (29471675*com[e[1, 6, 2], e[0, 12, 4]])/10105809 + (18508715*com[e[1, 6, 3], e[0, 12, 2]])/2887374 + (3876960*com[e[1, 6, 3], e[0, 12, 3]])/3368603 + (29471675*com[e[1, 6, 3], e[0, 12, 4]])/10105809 + (70617655*com[e[1, 6, 4], e[0, 12, 2]])/20211618 - (70617655*com[e[1, 6, 4], e[0, 12, 3]])/20211618 - (1698944*com[e[1, 8, 2], e[0, 10, 2]])/3368603 + (80612636*com[e[1, 8, 2], e[0, 10, 3]])/10105809 + (43595206*com[e[1, 8, 2], e[0, 10, 4]])/10105809 - (80612636*com[e[1, 8, 3], e[0, 10, 2]])/10105809 + (1698944*com[e[1, 8, 3], e[0, 10, 3]])/3368603 - (43595206*com[e[1, 8, 3], e[0, 10, 4]])/10105809 - (37017430*com[e[1, 8, 4], e[0, 10, 2]])/10105809 + (37017430*com[e[1, 8, 4], e[0, 10, 3]])/10105809 + (1268267409622*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 2]]])/49558681095 - (19020255873649*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 3]]])/809458457885 - (32757865387507*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 4]]])/2428375373655 + (544682139331097*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 2]]])/4856750747310 - (4679544348624*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 3]]])/115636922555 + (196934896738931*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 4]]])/2428375373655 - (144863881069601*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 2]]])/971350149462 - (19116901983159*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 3]]])/161891691577 + (6358875356116*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 4]]])/69382153533 - (1213374700775*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 2]]])/18922405509 + (36526782681176*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 3]]])/485675074731 + (12788993398897*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 4]]])/1457025224193 - (410415647662102*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 2]]])/1457025224193 + (9915017007232*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 3]]])/69382153533 - (515844764243615*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 4]]])/1457025224193 + (532784989104527*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 2]]])/1457025224193 + (70912678409560*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 3]]])/161891691577 - (2453882366902*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 4]]])/9049846113 - (365002782686*com[eTilde[2, 3], com[e[0, 8, 2], e[0, 8, 3]]])/1349847345 + (731355412717*com[eTilde[2, 3], com[e[0, 8, 2], e[0, 8, 4]]])/2699694690 + (1488099062759*com[eTilde[2, 3], com[e[0, 8, 3], e[0, 8, 4]]])/2699694690 - (111751509360*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 2]]])/23127384511 + (223503018720*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 3]]])/23127384511 - (111751509360*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 4]]])/23127384511 - (111751509360*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 2]]])/23127384511 - (111751509360*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 3]]])/23127384511 + (223503018720*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 4]]])/23127384511 - (5245251754*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 2]]])/79402785 + (150790495439*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 3]]])/1111638990 + (17524434434*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 4]]])/185273165 - (150790495439*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 2]]])/1111638990 + (5245251754*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 3]]])/79402785 - (17524434434*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 4]]])/185273165 + (627613333*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 2]]])/20211618 - (627613333*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 3]]])/20211618 + (9863166109*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 2]]])/47641671 - (119019454270*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 3]]])/333491697 - (40332170416*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 4]]])/111163899 + (119019454270*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 2]]])/333491697 - (9863166109*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 3]]])/47641671 + (40332170416*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 4]]])/111163899 + (24131177977*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 2]]])/333491697 - (24131177977*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 3]]])/333491697 + (731355412717*com[eTilde[2, 4], com[e[0, 8, 2], e[0, 8, 3]]])/1349847345 + (378371825021*com[eTilde[2, 4], com[e[0, 8, 2], e[0, 8, 4]]])/1349847345 - (378371825021*com[eTilde[2, 4], com[e[0, 8, 3], e[0, 8, 4]]])/1349847345, (825350279*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 3]])/3506097 - (825350279*com[com[e[0, 4, 2], e[0, 8, 2]], e[0, 6, 4]])/3506097 + (1539231497*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 2]])/12993183 - (4485411347*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 3]])/31554873 - (6973088635*com[com[e[0, 4, 2], e[0, 8, 3]], e[0, 6, 4]])/63109746 - (1539231497*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 2]])/12993183 + (6973088635*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 3]])/63109746 + (4485411347*com[com[e[0, 4, 2], e[0, 8, 4]], e[0, 6, 4]])/31554873 + (1108238766908701*com[com[e[0, 4, 2], e[0, 10, 2]], e[0, 4, 3]])/1289469467286 - (1108238766908701*com[com[e[0, 4, 2], e[0, 10, 2]], e[0, 4, 4]])/1289469467286 - (476362903840183*com[com[e[0, 4, 2], e[0, 10, 3]], e[0, 4, 3]])/2833998829200 + (215199212723873797*com[com[e[0, 4, 2], e[0, 10, 3]], e[0, 4, 4]])/257893893457200 - (215199212723873797*com[com[e[0, 4, 2], e[0, 10, 4]], e[0, 4, 3]])/257893893457200 + (476362903840183*com[com[e[0, 4, 2], e[0, 10, 4]], e[0, 4, 4]])/2833998829200 - (88042644082*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 2]])/220884111 + (26581147*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 3]])/9603657 + (65892635756*com[com[e[0, 4, 3], e[0, 8, 2]], e[0, 6, 4]])/220884111 + (661149275*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 2]])/2414034 - (5970794336*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 3]])/73628037 + (5665394057*com[com[e[0, 4, 3], e[0, 8, 3]], e[0, 6, 4]])/147256074 + (180596891957*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 2]])/441768222 - (25555569068*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 3]])/220884111 - (56644764653*com[com[e[0, 4, 3], e[0, 8, 4]], e[0, 6, 4]])/220884111 + (649714955372599*com[com[e[0, 4, 3], e[0, 10, 2]], e[0, 4, 4]])/1754380227600 - (150716308136*com[com[e[0, 4, 3], e[0, 10, 3]], e[0, 4, 4]])/206447241 + (6170924515293709*com[com[e[0, 4, 3], e[0, 10, 4]], e[0, 4, 4]])/7814966468400 + (88042644082*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 2]])/220884111 - (65892635756*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 3]])/220884111 - (26581147*com[com[e[0, 4, 4], e[0, 8, 2]], e[0, 6, 4]])/9603657 - (180596891957*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 2]])/441768222 + (56644764653*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 3]])/220884111 + (25555569068*com[com[e[0, 4, 4], e[0, 8, 3]], e[0, 6, 4]])/220884111 - (661149275*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 2]])/2414034 - (5665394057*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 3]])/147256074 + (5970794336*com[com[e[0, 4, 4], e[0, 8, 4]], e[0, 6, 4]])/73628037 + (2022732725*com[com[e[0, 6, 2], e[0, 6, 3]], e[0, 6, 3]])/12993183 - (2022732725*com[com[e[0, 6, 2], e[0, 6, 4]], e[0, 6, 4]])/12993183 + (3051892475*com[com[e[0, 6, 3], e[0, 6, 4]], e[0, 6, 4]])/12993183 + com[com[eTilde[2, 3], e[0, 8, 3]], e[0, 8, 2]]/2 + com[com[eTilde[2, 3], e[0, 8, 4]], e[0, 8, 3]] - (48514256066813*com[com[eTilde[2, 3], e[0, 12, 2]], e[0, 4, 2]])/716371926270 + (7284247375883*com[com[eTilde[2, 3], e[0, 12, 2]], e[0, 4, 3]])/102338846610 - (7284247375883*com[com[eTilde[2, 3], e[0, 12, 3]], e[0, 4, 2]])/102338846610 + (48514256066813*com[com[eTilde[2, 3], e[0, 12, 3]], e[0, 4, 3]])/716371926270 - (111751509360*com[com[eTilde[2, 3], e[0, 14, 2]], eTilde[2, 4]])/23127384511 + (223503018720*com[com[eTilde[2, 3], e[0, 14, 3]], eTilde[2, 4]])/23127384511 - (111751509360*com[com[eTilde[2, 3], e[0, 14, 4]], eTilde[2, 4]])/23127384511 - com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 8, 2]]/2 - com[com[eTilde[2, 4], e[0, 8, 4]], e[0, 8, 3]] + (48514256066813*com[com[eTilde[2, 4], e[0, 12, 2]], e[0, 4, 2]])/716371926270 - (7284247375883*com[com[eTilde[2, 4], e[0, 12, 2]], e[0, 4, 4]])/102338846610 + (7284247375883*com[com[eTilde[2, 4], e[0, 12, 4]], e[0, 4, 2]])/102338846610 - (48514256066813*com[com[eTilde[2, 4], e[0, 12, 4]], e[0, 4, 4]])/716371926270 + (6201434437567631*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 3]]])/10745578894050 - (6201434437567631*com[e[0, 4, 2], com[e[0, 4, 2], e[0, 10, 4]]])/10745578894050 - (10018217797202234*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 2]]])/16118368341075 - (166864706291245*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 3]]])/1289469467286 + (7480694642756359*com[e[0, 4, 2], com[e[0, 4, 3], e[0, 10, 4]]])/16118368341075 + (10018217797202234*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 2]]])/16118368341075 - (7480694642756359*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 3]]])/16118368341075 + (166864706291245*com[e[0, 4, 2], com[e[0, 4, 4], e[0, 10, 4]]])/1289469467286 - (8541602700746449*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 3]]])/16118368341075 + (8541602700746449*com[e[0, 4, 2], com[e[0, 6, 2], e[0, 8, 4]]])/16118368341075 + (2092521479683466*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 2]]])/21077866292175 + (275552262784133*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 3]]])/664272149814 - (5379103055355928*com[e[0, 4, 2], com[e[0, 6, 3], e[0, 8, 4]]])/24910205618025 - (2092521479683466*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 2]]])/21077866292175 + (5379103055355928*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 3]]])/24910205618025 - (275552262784133*com[e[0, 4, 2], com[e[0, 6, 4], e[0, 8, 4]]])/664272149814 - (37254545*com[e[0, 4, 2], e[1, 14, 3]])/74109266 + (37254545*com[e[0, 4, 2], e[1, 14, 4]])/74109266 + (35362227564801491*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 2]]])/36841984779600 - (2894705236818727*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 3]]])/6447347336430 + (98701166451987293*com[e[0, 4, 3], com[e[0, 4, 3], e[0, 10, 4]]])/257893893457200 + (649714955372599*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 2]]])/1754380227600 + (6170924515293709*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 3]]])/7814966468400 - (150716308136*com[e[0, 4, 3], com[e[0, 4, 4], e[0, 10, 4]]])/206447241 + (900893042893240*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 2]]])/332136074907 - (26882612142754549*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 3]]])/14662863507600 - (10650047555755220839*com[e[0, 4, 3], com[e[0, 6, 2], e[0, 8, 4]]])/4384196188772400 - (10097875396618943239*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 2]]])/4384196188772400 + (2991048718287127*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 3]]])/1660680374535 - (7774559462015909111*com[e[0, 4, 3], com[e[0, 6, 3], e[0, 8, 4]]])/4384196188772400 - (9703325418012577511*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 2]]])/4384196188772400 - (651780422958290083*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 3]]])/337245860674800 + (1466122788667*com[e[0, 4, 3], com[e[0, 6, 4], e[0, 8, 4]]])/638109654 - (566281*com[e[0, 4, 3], e[1, 14, 2]])/37054633 + (2141792*com[e[0, 4, 3], e[1, 14, 3]])/3368603 + (1570521*com[e[0, 4, 3], e[1, 14, 4]])/3222142 - (35362227564801491*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 2]]])/36841984779600 - (98701166451987293*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 3]]])/257893893457200 + (2894705236818727*com[e[0, 4, 4], com[e[0, 4, 4], e[0, 10, 4]]])/6447347336430 - (900893042893240*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 2]]])/332136074907 + (10650047555755220839*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 3]]])/4384196188772400 + (26882612142754549*com[e[0, 4, 4], com[e[0, 6, 2], e[0, 8, 4]]])/14662863507600 + (9703325418012577511*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 2]]])/4384196188772400 - (1466122788667*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 3]]])/638109654 + (651780422958290083*com[e[0, 4, 4], com[e[0, 6, 3], e[0, 8, 4]]])/337245860674800 + (10097875396618943239*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 2]]])/4384196188772400 + (7774559462015909111*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 3]]])/4384196188772400 - (2991048718287127*com[e[0, 4, 4], com[e[0, 6, 4], e[0, 8, 4]]])/1660680374535 + (566281*com[e[0, 4, 4], e[1, 14, 2]])/37054633 - (1570521*com[e[0, 4, 4], e[1, 14, 3]])/3222142 - (2141792*com[e[0, 4, 4], e[1, 14, 4]])/3368603 + (5074625200*com[e[0, 6, 2], com[e[0, 6, 2], e[0, 6, 3]]])/12993183 - (5074625200*com[e[0, 6, 2], com[e[0, 6, 2], e[0, 6, 4]]])/12993183 + (3605235350*com[e[0, 6, 2], com[e[0, 6, 3], e[0, 6, 4]]])/4331061 + (14123531*com[e[0, 6, 2], e[1, 12, 3]])/10105809 - (14123531*com[e[0, 6, 2], e[1, 12, 4]])/10105809 - (3051892475*com[e[0, 6, 3], com[e[0, 6, 3], e[0, 6, 4]]])/12993183 - (11788670*com[e[0, 6, 3], e[1, 12, 2]])/10105809 - (1550784*com[e[0, 6, 3], e[1, 12, 3]])/3368603 - (3701743*com[e[0, 6, 3], e[1, 12, 4]])/1443687 + (11788670*com[e[0, 6, 4], e[1, 12, 2]])/10105809 + (3701743*com[e[0, 6, 4], e[1, 12, 3]])/1443687 + (1550784*com[e[0, 6, 4], e[1, 12, 4]])/3368603 - (18508715*com[e[0, 8, 2], e[1, 10, 3]])/6737206 + (18508715*com[e[0, 8, 2], e[1, 10, 4]])/6737206 + (21797603*com[e[0, 8, 3], e[1, 10, 2]])/6737206 - (1274208*com[e[0, 8, 3], e[1, 10, 3]])/3368603 + (20153159*com[e[0, 8, 3], e[1, 10, 4]])/3368603 - (21797603*com[e[0, 8, 4], e[1, 10, 2]])/6737206 - (20153159*com[e[0, 8, 4], e[1, 10, 3]])/3368603 + (1274208*com[e[0, 8, 4], e[1, 10, 4]])/3368603 + (111763635*com[e[1, 4, 2], e[0, 14, 3]])/37054633 - (111763635*com[e[1, 4, 2], e[0, 14, 4]])/37054633 + (3397686*com[e[1, 4, 3], e[0, 14, 2]])/37054633 - (12850752*com[e[1, 4, 3], e[0, 14, 3]])/3368603 - (4711563*com[e[1, 4, 3], e[0, 14, 4]])/1611071 - (3397686*com[e[1, 4, 4], e[0, 14, 2]])/37054633 + (4711563*com[e[1, 4, 4], e[0, 14, 3]])/1611071 + (12850752*com[e[1, 4, 4], e[0, 14, 4]])/3368603 - (70617655*com[e[1, 6, 2], e[0, 12, 3]])/20211618 + (70617655*com[e[1, 6, 2], e[0, 12, 4]])/20211618 + (29471675*com[e[1, 6, 3], e[0, 12, 2]])/10105809 + (3876960*com[e[1, 6, 3], e[0, 12, 3]])/3368603 + (18508715*com[e[1, 6, 3], e[0, 12, 4]])/2887374 - (29471675*com[e[1, 6, 4], e[0, 12, 2]])/10105809 - (18508715*com[e[1, 6, 4], e[0, 12, 3]])/2887374 - (3876960*com[e[1, 6, 4], e[0, 12, 4]])/3368603 + (37017430*com[e[1, 8, 2], e[0, 10, 3]])/10105809 - (37017430*com[e[1, 8, 2], e[0, 10, 4]])/10105809 - (43595206*com[e[1, 8, 3], e[0, 10, 2]])/10105809 + (1698944*com[e[1, 8, 3], e[0, 10, 3]])/3368603 - (80612636*com[e[1, 8, 3], e[0, 10, 4]])/10105809 + (43595206*com[e[1, 8, 4], e[0, 10, 2]])/10105809 + (80612636*com[e[1, 8, 4], e[0, 10, 3]])/10105809 - (1698944*com[e[1, 8, 4], e[0, 10, 4]])/3368603 + (6358875356116*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 2]]])/69382153533 - (19116901983159*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 3]]])/161891691577 - (144863881069601*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 12, 4]]])/971350149462 + (196934896738931*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 2]]])/2428375373655 - (4679544348624*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 3]]])/115636922555 + (544682139331097*com[eTilde[2, 3], com[e[0, 4, 3], e[0, 12, 4]]])/4856750747310 - (32757865387507*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 2]]])/2428375373655 - (19020255873649*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 3]]])/809458457885 + (1268267409622*com[eTilde[2, 3], com[e[0, 4, 4], e[0, 12, 4]]])/49558681095 - (2453882366902*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 2]]])/9049846113 + (70912678409560*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 3]]])/161891691577 + (532784989104527*com[eTilde[2, 3], com[e[0, 6, 2], e[0, 10, 4]]])/1457025224193 - (515844764243615*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 2]]])/1457025224193 + (9915017007232*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 3]]])/69382153533 - (410415647662102*com[eTilde[2, 3], com[e[0, 6, 3], e[0, 10, 4]]])/1457025224193 + (12788993398897*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 2]]])/1457025224193 + (36526782681176*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 3]]])/485675074731 - (1213374700775*com[eTilde[2, 3], com[e[0, 6, 4], e[0, 10, 4]]])/18922405509 - (743374607707*com[eTilde[2, 3], com[e[0, 8, 2], e[0, 8, 3]]])/1349847345 - (731355412717*com[eTilde[2, 3], com[e[0, 8, 2], e[0, 8, 4]]])/2699694690 + (366352630031*com[eTilde[2, 3], com[e[0, 8, 3], e[0, 8, 4]]])/1349847345 - (111751509360*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 2]]])/23127384511 + (223503018720*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 3]]])/23127384511 - (111751509360*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 14, 4]]])/23127384511 - (111751509360*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 2]]])/23127384511 - (111751509360*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 3]]])/23127384511 + (223503018720*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 14, 4]]])/23127384511 - (6358875356116*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 2]]])/69382153533 + (144863881069601*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 3]]])/971350149462 + (19116901983159*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 12, 4]]])/161891691577 + (32757865387507*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 2]]])/2428375373655 - (1268267409622*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 3]]])/49558681095 + (19020255873649*com[eTilde[2, 4], com[e[0, 4, 3], e[0, 12, 4]]])/809458457885 - (196934896738931*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 2]]])/2428375373655 - (544682139331097*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 3]]])/4856750747310 + (4679544348624*com[eTilde[2, 4], com[e[0, 4, 4], e[0, 12, 4]]])/115636922555 + (2453882366902*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 2]]])/9049846113 - (532784989104527*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 3]]])/1457025224193 - (70912678409560*com[eTilde[2, 4], com[e[0, 6, 2], e[0, 10, 4]]])/161891691577 - (12788993398897*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 2]]])/1457025224193 + (1213374700775*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 3]]])/18922405509 - (36526782681176*com[eTilde[2, 4], com[e[0, 6, 3], e[0, 10, 4]]])/485675074731 + (515844764243615*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 2]]])/1457025224193 + (410415647662102*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 3]]])/1457025224193 - (9915017007232*com[eTilde[2, 4], com[e[0, 6, 4], e[0, 10, 4]]])/69382153533 + (731355412717*com[eTilde[2, 4], com[e[0, 8, 2], e[0, 8, 3]]])/2699694690 + (743374607707*com[eTilde[2, 4], com[e[0, 8, 2], e[0, 8, 4]]])/1349847345 + (365002782686*com[eTilde[2, 4], com[e[0, 8, 3], e[0, 8, 4]]])/1349847345 + (111751509360*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 14, 2]]])/23127384511 + (111751509360*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 14, 3]]])/23127384511 - (223503018720*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 14, 4]]])/23127384511},
pollack[20, 2, trivial, 1] -> 439744*com[e[0, 4, 2], e[0, 16, 2]] - 350936*com[e[0, 4, 2], e[0, 16, 3]] - 350936*com[e[0, 4, 2], e[0, 16, 4]] - 350936*com[e[0, 4, 3], e[0, 16, 2]] + 439744*com[e[0, 4, 3], e[0, 16, 3]] - 350936*com[e[0, 4, 3], e[0, 16, 4]] - 350936*com[e[0, 4, 4], e[0, 16, 2]] - 350936*com[e[0, 4, 4], e[0, 16, 3]] + 439744*com[e[0, 4, 4], e[0, 16, 4]] - 1169600*com[e[0, 6, 2], e[0, 14, 2]] + 1096675*com[e[0, 6, 2], e[0, 14, 3]] + 1096675*com[e[0, 6, 2], e[0, 14, 4]] + 1096675*com[e[0, 6, 3], e[0, 14, 2]] - 1169600*com[e[0, 6, 3], e[0, 14, 3]] + 1096675*com[e[0, 6, 3], e[0, 14, 4]] + 1096675*com[e[0, 6, 4], e[0, 14, 2]] + 1096675*com[e[0, 6, 4], e[0, 14, 3]] - 1169600*com[e[0, 6, 4], e[0, 14, 4]] + 1163968*com[e[0, 8, 2], e[0, 12, 2]] - 1140542*com[e[0, 8, 2], e[0, 12, 3]] - 1140542*com[e[0, 8, 2], e[0, 12, 4]] - 1140542*com[e[0, 8, 3], e[0, 12, 2]] + 1163968*com[e[0, 8, 3], e[0, 12, 3]] - 1140542*com[e[0, 8, 3], e[0, 12, 4]] - 1140542*com[e[0, 8, 4], e[0, 12, 2]] - 1140542*com[e[0, 8, 4], e[0, 12, 3]] + 1163968*com[e[0, 8, 4], e[0, 12, 4]] + 18000*com[eTilde[2, 3], e[0, 18, 2]] - 36000*com[eTilde[2, 3], e[0, 18, 3]] + 18000*com[eTilde[2, 3], e[0, 18, 4]] + 18000*com[eTilde[2, 4], e[0, 18, 2]] + 18000*com[eTilde[2, 4], e[0, 18, 3]] - 36000*com[eTilde[2, 4], e[0, 18, 4]],
pollack[20, 2, alternating, 1] -> 320*com[e[0, 6, 2], e[0, 14, 3]] - 320*com[e[0, 6, 2], e[0, 14, 4]] - 320*com[e[0, 6, 3], e[0, 14, 2]] + 320*com[e[0, 6, 3], e[0, 14, 4]] + 320*com[e[0, 6, 4], e[0, 14, 2]] - 320*com[e[0, 6, 4], e[0, 14, 3]] - 992*com[e[0, 8, 2], e[0, 12, 3]] + 992*com[e[0, 8, 2], e[0, 12, 4]] + 992*com[e[0, 8, 3], e[0, 12, 2]] - 992*com[e[0, 8, 3], e[0, 12, 4]] - 992*com[e[0, 8, 4], e[0, 12, 2]] + 992*com[e[0, 8, 4], e[0, 12, 3]] + 1380*com[e[0, 10, 2], e[0, 10, 3]] - 1380*com[e[0, 10, 2], e[0, 10, 4]] + 1380*com[e[0, 10, 3], e[0, 10, 4]] + 9*com[eTilde[2, 3], e[0, 18, 2]] - 9*com[eTilde[2, 3], e[0, 18, 4]] - 9*com[eTilde[2, 4], e[0, 18, 2]] + 9*com[eTilde[2, 4], e[0, 18, 3]],
pollack[20, 2, alternating, 2] -> 36*com[e[0, 4, 2], e[0, 16, 3]] - 36*com[e[0, 4, 2], e[0, 16, 4]] - 36*com[e[0, 4, 3], e[0, 16, 2]] + 36*com[e[0, 4, 3], e[0, 16, 4]] + 36*com[e[0, 4, 4], e[0, 16, 2]] - 36*com[e[0, 4, 4], e[0, 16, 3]] - 289*com[e[0, 6, 2], e[0, 14, 3]] + 289*com[e[0, 6, 2], e[0, 14, 4]] + 289*com[e[0, 6, 3], e[0, 14, 2]] - 289*com[e[0, 6, 3], e[0, 14, 4]] - 289*com[e[0, 6, 4], e[0, 14, 2]] + 289*com[e[0, 6, 4], e[0, 14, 3]] + 814*com[e[0, 8, 2], e[0, 12, 3]] - 814*com[e[0, 8, 2], e[0, 12, 4]] - 814*com[e[0, 8, 3], e[0, 12, 2]] + 814*com[e[0, 8, 3], e[0, 12, 4]] + 814*com[e[0, 8, 4], e[0, 12, 2]] - 814*com[e[0, 8, 4], e[0, 12, 3]] - 1122*com[e[0, 10, 2], e[0, 10, 3]] + 1122*com[e[0, 10, 2], e[0, 10, 4]] - 1122*com[e[0, 10, 3], e[0, 10, 4]],
pollack[20, 2, standard, 1] -> {-1000978944*com[e[0, 4, 2], e[0, 16, 2]] + 1340792856*com[e[0, 4, 2], e[0, 16, 3]] + 1527454896*com[e[0, 4, 2], e[0, 16, 4]] - 1340792856*com[e[0, 4, 3], e[0, 16, 2]] + 1000978944*com[e[0, 4, 3], e[0, 16, 3]] - 1527454896*com[e[0, 4, 3], e[0, 16, 4]] + 186662040*com[e[0, 4, 4], e[0, 16, 2]] - 186662040*com[e[0, 4, 4], e[0, 16, 3]] + 3815024640*com[e[0, 6, 2], e[0, 14, 2]] - 4963329350*com[e[0, 6, 2], e[0, 14, 3]] - 4682442940*com[e[0, 6, 2], e[0, 14, 4]] + 4963329350*com[e[0, 6, 3], e[0, 14, 2]] - 3815024640*com[e[0, 6, 3], e[0, 14, 3]] + 4682442940*com[e[0, 6, 3], e[0, 14, 4]] + 280886410*com[e[0, 6, 4], e[0, 14, 2]] - 280886410*com[e[0, 6, 4], e[0, 14, 3]] - 4049084928*com[e[0, 8, 2], e[0, 12, 2]] + 7779217544*com[e[0, 8, 2], e[0, 12, 3]] + 6008999248*com[e[0, 8, 2], e[0, 12, 4]] - 7779217544*com[e[0, 8, 3], e[0, 12, 2]] + 4049084928*com[e[0, 8, 3], e[0, 12, 3]] - 6008999248*com[e[0, 8, 3], e[0, 12, 4]] - 1770218296*com[e[0, 8, 4], e[0, 12, 2]] + 1770218296*com[e[0, 8, 4], e[0, 12, 3]] - 8409698550*com[e[0, 10, 2], e[0, 10, 3]] - 4204849275*com[e[0, 10, 2], e[0, 10, 4]] + 4204849275*com[e[0, 10, 3], e[0, 10, 4]] + 48168225*com[eTilde[2, 3], e[0, 18, 2]] + 96336450*com[eTilde[2, 3], e[0, 18, 4]] - 48168225*com[eTilde[2, 4], e[0, 18, 2]] + 48168225*com[eTilde[2, 4], e[0, 18, 3]], -186662040*com[e[0, 4, 2], e[0, 16, 3]] + 186662040*com[e[0, 4, 2], e[0, 16, 4]] - 1527454896*com[e[0, 4, 3], e[0, 16, 2]] + 1000978944*com[e[0, 4, 3], e[0, 16, 3]] - 1340792856*com[e[0, 4, 3], e[0, 16, 4]] + 1527454896*com[e[0, 4, 4], e[0, 16, 2]] + 1340792856*com[e[0, 4, 4], e[0, 16, 3]] - 1000978944*com[e[0, 4, 4], e[0, 16, 4]] - 280886410*com[e[0, 6, 2], e[0, 14, 3]] + 280886410*com[e[0, 6, 2], e[0, 14, 4]] + 4682442940*com[e[0, 6, 3], e[0, 14, 2]] - 3815024640*com[e[0, 6, 3], e[0, 14, 3]] + 4963329350*com[e[0, 6, 3], e[0, 14, 4]] - 4682442940*com[e[0, 6, 4], e[0, 14, 2]] - 4963329350*com[e[0, 6, 4], e[0, 14, 3]] + 3815024640*com[e[0, 6, 4], e[0, 14, 4]] + 1770218296*com[e[0, 8, 2], e[0, 12, 3]] - 1770218296*com[e[0, 8, 2], e[0, 12, 4]] - 6008999248*com[e[0, 8, 3], e[0, 12, 2]] + 4049084928*com[e[0, 8, 3], e[0, 12, 3]] - 7779217544*com[e[0, 8, 3], e[0, 12, 4]] + 6008999248*com[e[0, 8, 4], e[0, 12, 2]] + 7779217544*com[e[0, 8, 4], e[0, 12, 3]] - 4049084928*com[e[0, 8, 4], e[0, 12, 4]] - 4204849275*com[e[0, 10, 2], e[0, 10, 3]] + 4204849275*com[e[0, 10, 2], e[0, 10, 4]] + 8409698550*com[e[0, 10, 3], e[0, 10, 4]] + 96336450*com[eTilde[2, 3], e[0, 18, 2]] + 48168225*com[eTilde[2, 3], e[0, 18, 4]] - 96336450*com[eTilde[2, 4], e[0, 18, 2]] - 48168225*com[eTilde[2, 4], e[0, 18, 3]]},
pollack[20, 2, standard, 2] -> {6277152*com[e[0, 4, 2], e[0, 16, 2]] - 4039698*com[e[0, 4, 2], e[0, 16, 3]] - 6464268*com[e[0, 4, 2], e[0, 16, 4]] + 4039698*com[e[0, 4, 3], e[0, 16, 2]] - 6277152*com[e[0, 4, 3], e[0, 16, 3]] + 6464268*com[e[0, 4, 3], e[0, 16, 4]] - 2424570*com[e[0, 4, 4], e[0, 16, 2]] + 2424570*com[e[0, 4, 4], e[0, 16, 3]] - 16117920*com[e[0, 6, 2], e[0, 14, 2]] + 17460275*com[e[0, 6, 2], e[0, 14, 3]] + 17863195*com[e[0, 6, 2], e[0, 14, 4]] - 17460275*com[e[0, 6, 3], e[0, 14, 2]] + 16117920*com[e[0, 6, 3], e[0, 14, 3]] - 17863195*com[e[0, 6, 3], e[0, 14, 4]] + 402920*com[e[0, 6, 4], e[0, 14, 2]] - 402920*com[e[0, 6, 4], e[0, 14, 3]] + 15521184*com[e[0, 8, 2], e[0, 12, 2]] - 28248752*com[e[0, 8, 2], e[0, 12, 3]] - 22232434*com[e[0, 8, 2], e[0, 12, 4]] + 28248752*com[e[0, 8, 3], e[0, 12, 2]] - 15521184*com[e[0, 8, 3], e[0, 12, 3]] + 22232434*com[e[0, 8, 3], e[0, 12, 4]] + 6016318*com[e[0, 8, 4], e[0, 12, 2]] - 6016318*com[e[0, 8, 4], e[0, 12, 3]] + 30714750*com[e[0, 10, 2], e[0, 10, 3]] + 15357375*com[e[0, 10, 2], e[0, 10, 4]] - 15357375*com[e[0, 10, 3], e[0, 10, 4]] + 529200*com[eTilde[2, 3], e[0, 18, 3]] - 529200*com[eTilde[2, 3], e[0, 18, 4]] + 529200*com[eTilde[2, 4], e[0, 18, 2]] - 529200*com[eTilde[2, 4], e[0, 18, 3]], 2424570*com[e[0, 4, 2], e[0, 16, 3]] - 2424570*com[e[0, 4, 2], e[0, 16, 4]] + 6464268*com[e[0, 4, 3], e[0, 16, 2]] - 6277152*com[e[0, 4, 3], e[0, 16, 3]] + 4039698*com[e[0, 4, 3], e[0, 16, 4]] - 6464268*com[e[0, 4, 4], e[0, 16, 2]] - 4039698*com[e[0, 4, 4], e[0, 16, 3]] + 6277152*com[e[0, 4, 4], e[0, 16, 4]] - 402920*com[e[0, 6, 2], e[0, 14, 3]] + 402920*com[e[0, 6, 2], e[0, 14, 4]] - 17863195*com[e[0, 6, 3], e[0, 14, 2]] + 16117920*com[e[0, 6, 3], e[0, 14, 3]] - 17460275*com[e[0, 6, 3], e[0, 14, 4]] + 17863195*com[e[0, 6, 4], e[0, 14, 2]] + 17460275*com[e[0, 6, 4], e[0, 14, 3]] - 16117920*com[e[0, 6, 4], e[0, 14, 4]] - 6016318*com[e[0, 8, 2], e[0, 12, 3]] + 6016318*com[e[0, 8, 2], e[0, 12, 4]] + 22232434*com[e[0, 8, 3], e[0, 12, 2]] - 15521184*com[e[0, 8, 3], e[0, 12, 3]] + 28248752*com[e[0, 8, 3], e[0, 12, 4]] - 22232434*com[e[0, 8, 4], e[0, 12, 2]] - 28248752*com[e[0, 8, 4], e[0, 12, 3]] + 15521184*com[e[0, 8, 4], e[0, 12, 4]] + 15357375*com[e[0, 10, 2], e[0, 10, 3]] - 15357375*com[e[0, 10, 2], e[0, 10, 4]] - 30714750*com[e[0, 10, 3], e[0, 10, 4]] - 529200*com[eTilde[2, 3], e[0, 18, 2]] + 529200*com[eTilde[2, 3], e[0, 18, 3]] + 529200*com[eTilde[2, 4], e[0, 18, 2]] - 529200*com[eTilde[2, 4], e[0, 18, 4]]}
}


==> anc/zBrackets.txt <==
(* zBracket[w, letter, s]: the modular-depth-s part of [z_w, letter] for letter = e[0, k, mu] or eTilde[2, nu]: all modular depths for 2w+k <= 10, modular depth 2 for 2w+k <= 16; [z_w, e[j, k, mu]] = ad_{eps_0}^j [z_w, e[0, k, mu]]; letters e[j, k, mu] = eps^(j)_{k|mu}, eTilde[2, nu] = tilde-eps_{2|nu}, com[a, b] = [a, b] *)
{
zBracket[1, eTilde[2, 3], 2] -> 0,
zBracket[1, eTilde[2, 4], 2] -> 0,
zBracket[1, e[0, 4, 2], 2] -> -19/90*com[eTilde[2, 3], e[0, 4, 2]] + 28/45*com[eTilde[2, 3], e[0, 4, 3]] - 49/90*com[eTilde[2, 3], e[0, 4, 4]] - 19/90*com[eTilde[2, 4], e[0, 4, 2]] - 49/90*com[eTilde[2, 4], e[0, 4, 3]] + 28/45*com[eTilde[2, 4], e[0, 4, 4]],
zBracket[1, e[0, 4, 3], 2] -> -7/90*com[eTilde[2, 3], e[0, 4, 2]] + 19/45*com[eTilde[2, 3], e[0, 4, 3]] - 7/90*com[eTilde[2, 3], e[0, 4, 4]] - 49/90*com[eTilde[2, 4], e[0, 4, 2]] - 19/90*com[eTilde[2, 4], e[0, 4, 3]] + 28/45*com[eTilde[2, 4], e[0, 4, 4]],
zBracket[1, e[0, 4, 4], 2] -> -49/90*com[eTilde[2, 3], e[0, 4, 2]] + 28/45*com[eTilde[2, 3], e[0, 4, 3]] - 19/90*com[eTilde[2, 3], e[0, 4, 4]] - 7/90*com[eTilde[2, 4], e[0, 4, 2]] - 7/90*com[eTilde[2, 4], e[0, 4, 3]] + 19/45*com[eTilde[2, 4], e[0, 4, 4]],
zBracket[1, e[0, 6, 2], 2] -> -331/1890*com[eTilde[2, 3], e[0, 6, 2]] + 496/945*com[eTilde[2, 3], e[0, 6, 3]] - 961/1890*com[eTilde[2, 3], e[0, 6, 4]] - 331/1890*com[eTilde[2, 4], e[0, 6, 2]] - 961/1890*com[eTilde[2, 4], e[0, 6, 3]] + 496/945*com[eTilde[2, 4], e[0, 6, 4]],
zBracket[1, e[0, 6, 3], 2] -> -31/1890*com[eTilde[2, 3], e[0, 6, 2]] + 331/945*com[eTilde[2, 3], e[0, 6, 3]] - 31/1890*com[eTilde[2, 3], e[0, 6, 4]] - 961/1890*com[eTilde[2, 4], e[0, 6, 2]] - 331/1890*com[eTilde[2, 4], e[0, 6, 3]] + 496/945*com[eTilde[2, 4], e[0, 6, 4]],
zBracket[1, e[0, 6, 4], 2] -> -961/1890*com[eTilde[2, 3], e[0, 6, 2]] + 496/945*com[eTilde[2, 3], e[0, 6, 3]] - 331/1890*com[eTilde[2, 3], e[0, 6, 4]] - 31/1890*com[eTilde[2, 4], e[0, 6, 2]] - 31/1890*com[eTilde[2, 4], e[0, 6, 3]] + 331/945*com[eTilde[2, 4], e[0, 6, 4]],
zBracket[1, e[0, 8, 2], 2] -> -5419/32130*com[eTilde[2, 3], e[0, 8, 2]] + 8128/16065*com[eTilde[2, 3], e[0, 8, 3]] - 16129/32130*com[eTilde[2, 3], e[0, 8, 4]] - 5419/32130*com[eTilde[2, 4], e[0, 8, 2]] - 16129/32130*com[eTilde[2, 4], e[0, 8, 3]] + 8128/16065*com[eTilde[2, 4], e[0, 8, 4]],
zBracket[1, e[0, 8, 3], 2] -> -127/32130*com[eTilde[2, 3], e[0, 8, 2]] + 5419/16065*com[eTilde[2, 3], e[0, 8, 3]] - 127/32130*com[eTilde[2, 3], e[0, 8, 4]] - 16129/32130*com[eTilde[2, 4], e[0, 8, 2]] - 5419/32130*com[eTilde[2, 4], e[0, 8, 3]] + 8128/16065*com[eTilde[2, 4], e[0, 8, 4]],
zBracket[1, e[0, 8, 4], 2] -> -16129/32130*com[eTilde[2, 3], e[0, 8, 2]] + 8128/16065*com[eTilde[2, 3], e[0, 8, 3]] - 5419/32130*com[eTilde[2, 3], e[0, 8, 4]] - 127/32130*com[eTilde[2, 4], e[0, 8, 2]] - 127/32130*com[eTilde[2, 4], e[0, 8, 3]] + 5419/16065*com[eTilde[2, 4], e[0, 8, 4]],
zBracket[1, e[0, 10, 2], 2] -> -87211/521730*com[eTilde[2, 3], e[0, 10, 2]] + 130816/260865*com[eTilde[2, 3], e[0, 10, 3]] - 261121/521730*com[eTilde[2, 3], e[0, 10, 4]] - 87211/521730*com[eTilde[2, 4], e[0, 10, 2]] - 261121/521730*com[eTilde[2, 4], e[0, 10, 3]] + 130816/260865*com[eTilde[2, 4], e[0, 10, 4]],
zBracket[1, e[0, 10, 3], 2] -> -511/521730*com[eTilde[2, 3], e[0, 10, 2]] + 87211/260865*com[eTilde[2, 3], e[0, 10, 3]] - 511/521730*com[eTilde[2, 3], e[0, 10, 4]] - 261121/521730*com[eTilde[2, 4], e[0, 10, 2]] - 87211/521730*com[eTilde[2, 4], e[0, 10, 3]] + 130816/260865*com[eTilde[2, 4], e[0, 10, 4]],
zBracket[1, e[0, 10, 4], 2] -> -261121/521730*com[eTilde[2, 3], e[0, 10, 2]] + 130816/260865*com[eTilde[2, 3], e[0, 10, 3]] - 87211/521730*com[eTilde[2, 3], e[0, 10, 4]] - 511/521730*com[eTilde[2, 4], e[0, 10, 2]] - 511/521730*com[eTilde[2, 4], e[0, 10, 3]] + 87211/260865*com[eTilde[2, 4], e[0, 10, 4]],
zBracket[1, e[0, 12, 2], 2] -> -1397419/8378370*com[eTilde[2, 3], e[0, 12, 2]] + 2096128/4189185*com[eTilde[2, 3], e[0, 12, 3]] - 4190209/8378370*com[eTilde[2, 3], e[0, 12, 4]] - 1397419/8378370*com[eTilde[2, 4], e[0, 12, 2]] - 4190209/8378370*com[eTilde[2, 4], e[0, 12, 3]] + 2096128/4189185*com[eTilde[2, 4], e[0, 12, 4]],
zBracket[1, e[0, 12, 3], 2] -> -2047/8378370*com[eTilde[2, 3], e[0, 12, 2]] + 1397419/4189185*com[eTilde[2, 3], e[0, 12, 3]] - 2047/8378370*com[eTilde[2, 3], e[0, 12, 4]] - 4190209/8378370*com[eTilde[2, 4], e[0, 12, 2]] - 1397419/8378370*com[eTilde[2, 4], e[0, 12, 3]] + 2096128/4189185*com[eTilde[2, 4], e[0, 12, 4]],
zBracket[1, e[0, 12, 4], 2] -> -4190209/8378370*com[eTilde[2, 3], e[0, 12, 2]] + 2096128/4189185*com[eTilde[2, 3], e[0, 12, 3]] - 1397419/8378370*com[eTilde[2, 3], e[0, 12, 4]] - 2047/8378370*com[eTilde[2, 4], e[0, 12, 2]] - 2047/8378370*com[eTilde[2, 4], e[0, 12, 3]] + 1397419/4189185*com[eTilde[2, 4], e[0, 12, 4]],
zBracket[1, e[0, 14, 2], 2] -> -22366891/134176770*com[eTilde[2, 3], e[0, 14, 2]] + 33550336/67088385*com[eTilde[2, 3], e[0, 14, 3]] - 67092481/134176770*com[eTilde[2, 3], e[0, 14, 4]] - 22366891/134176770*com[eTilde[2, 4], e[0, 14, 2]] - 67092481/134176770*com[eTilde[2, 4], e[0, 14, 3]] + 33550336/67088385*com[eTilde[2, 4], e[0, 14, 4]],
zBracket[1, e[0, 14, 3], 2] -> -8191/134176770*com[eTilde[2, 3], e[0, 14, 2]] + 22366891/67088385*com[eTilde[2, 3], e[0, 14, 3]] - 8191/134176770*com[eTilde[2, 3], e[0, 14, 4]] - 67092481/134176770*com[eTilde[2, 4], e[0, 14, 2]] - 22366891/134176770*com[eTilde[2, 4], e[0, 14, 3]] + 33550336/67088385*com[eTilde[2, 4], e[0, 14, 4]],
zBracket[1, e[0, 14, 4], 2] -> -67092481/134176770*com[eTilde[2, 3], e[0, 14, 2]] + 33550336/67088385*com[eTilde[2, 3], e[0, 14, 3]] - 22366891/134176770*com[eTilde[2, 3], e[0, 14, 4]] - 8191/134176770*com[eTilde[2, 4], e[0, 14, 2]] - 8191/134176770*com[eTilde[2, 4], e[0, 14, 3]] + 22366891/67088385*com[eTilde[2, 4], e[0, 14, 4]],
zBracket[3, eTilde[2, 3], 2] -> 7/960*com[e[0, 4, 2], e[2, 4, 3]] + 7/1920*com[e[0, 4, 2], e[2, 4, 4]] - 7/960*com[e[1, 4, 2], e[1, 4, 3]] - 7/1920*com[e[1, 4, 2], e[1, 4, 4]] + 7/960*com[e[2, 4, 2], e[0, 4, 3]] + 7/1920*com[e[2, 4, 2], e[0, 4, 4]] - 7/1920*com[e[0, 4, 3], e[2, 4, 4]] + 7/1920*com[e[1, 4, 3], e[1, 4, 4]] - 7/1920*com[e[2, 4, 3], e[0, 4, 4]],
zBracket[3, eTilde[2, 3], 3] -> 0,
zBracket[3, eTilde[2, 3], 4] -> 1/1728*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], eTilde[2, 4]]]] - 1/864*com[eTilde[2, 3], com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]]] - 1/864*com[com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]], eTilde[2, 4]],
zBracket[3, eTilde[2, 4], 2] -> 7/1920*com[e[0, 4, 2], e[2, 4, 3]] + 7/960*com[e[0, 4, 2], e[2, 4, 4]] - 7/1920*com[e[1, 4, 2], e[1, 4, 3]] - 7/960*com[e[1, 4, 2], e[1, 4, 4]] + 7/1920*com[e[2, 4, 2], e[0, 4, 3]] + 7/960*com[e[2, 4, 2], e[0, 4, 4]] + 7/1920*com[e[0, 4, 3], e[2, 4, 4]] - 7/1920*com[e[1, 4, 3], e[1, 4, 4]] + 7/1920*com[e[2, 4, 3], e[0, 4, 4]],
zBracket[3, eTilde[2, 4], 3] -> 0,
zBracket[3, eTilde[2, 4], 4] -> 1/864*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], eTilde[2, 4]]]] + 1/864*com[eTilde[2, 3], com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]]] - 1/1728*com[com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]], eTilde[2, 4]],
zBracket[3, e[0, 4, 2], 2] -> -1/7560*com[e[0, 4, 2], e[2, 6, 2]] + 31/241920*com[e[0, 4, 2], e[2, 6, 3]] + 31/241920*com[e[0, 4, 2], e[2, 6, 4]] + 1/2520*com[e[1, 4, 2], e[1, 6, 2]] - 31/80640*com[e[1, 4, 2], e[1, 6, 3]] - 31/80640*com[e[1, 4, 2], e[1, 6, 4]] - 1/1260*com[e[2, 4, 2], e[0, 6, 2]] + 31/40320*com[e[2, 4, 2], e[0, 6, 3]] + 31/40320*com[e[2, 4, 2], e[0, 6, 4]] + 31/34560*com[e[0, 4, 3], e[2, 6, 2]] - 1/1080*com[e[0, 4, 3], e[2, 6, 3]] + 31/34560*com[e[0, 4, 3], e[2, 6, 4]] - 31/11520*com[e[1, 4, 3], e[1, 6, 2]] + 1/360*com[e[1, 4, 3], e[1, 6, 3]] - 31/11520*com[e[1, 4, 3], e[1, 6, 4]] + 31/5760*com[e[2, 4, 3], e[0, 6, 2]] - 1/180*com[e[2, 4, 3], e[0, 6, 3]] + 31/5760*com[e[2, 4, 3], e[0, 6, 4]] + 31/34560*com[e[0, 4, 4], e[2, 6, 2]] + 31/34560*com[e[0, 4, 4], e[2, 6, 3]] - 1/1080*com[e[0, 4, 4], e[2, 6, 4]] - 31/11520*com[e[1, 4, 4], e[1, 6, 2]] - 31/11520*com[e[1, 4, 4], e[1, 6, 3]] + 1/360*com[e[1, 4, 4], e[1, 6, 4]] + 31/5760*com[e[2, 4, 4], e[0, 6, 2]] + 31/5760*com[e[2, 4, 4], e[0, 6, 3]] - 1/180*com[e[2, 4, 4], e[0, 6, 4]],
zBracket[3, e[0, 4, 2], 3] -> 1/480*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 2]]] + 7/960*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 3]]] - 7/1280*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 4]]] - 7/960*com[eTilde[2, 3], com[e[1, 4, 2], e[0, 4, 3]]] + 7/1280*com[eTilde[2, 3], com[e[1, 4, 2], e[0, 4, 4]]] + 7/768*com[com[eTilde[2, 3], e[0, 4, 3]], e[1, 4, 2]] - 7/240*com[eTilde[2, 3], com[e[0, 4, 3], e[1, 4, 3]]] + 49/3840*com[eTilde[2, 3], com[e[0, 4, 3], e[1, 4, 4]]] - 7/768*com[com[eTilde[2, 3], e[1, 4, 3]], e[0, 4, 2]] - 49/3840*com[eTilde[2, 3], com[e[1, 4, 3], e[0, 4, 4]]] - 7/1920*com[com[eTilde[2, 3], e[0, 4, 4]], e[1, 4, 2]] - 49/3840*com[com[eTilde[2, 3], e[0, 4, 4]], e[1, 4, 3]] + 7/480*com[eTilde[2, 3], com[e[0, 4, 4], e[1, 4, 4]]] + 7/1920*com[com[eTilde[2, 3], e[1, 4, 4]], e[0, 4, 2]] + 49/3840*com[com[eTilde[2, 3], e[1, 4, 4]], e[0, 4, 3]] + 1/480*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 2]]] - 7/1280*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 3]]] + 7/960*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 4]]] + 7/1280*com[eTilde[2, 4], com[e[1, 4, 2], e[0, 4, 3]]] - 7/960*com[eTilde[2, 4], com[e[1, 4, 2], e[0, 4, 4]]] - 7/1920*com[com[eTilde[2, 4], e[0, 4, 3]], e[1, 4, 2]] + 7/480*com[eTilde[2, 4], com[e[0, 4, 3], e[1, 4, 3]]] + 7/1920*com[com[eTilde[2, 4], e[1, 4, 3]], e[0, 4, 2]] + 7/768*com[com[eTilde[2, 4], e[0, 4, 4]], e[1, 4, 2]] + 49/3840*com[com[eTilde[2, 4], e[0, 4, 4]], e[1, 4, 3]] - 7/240*com[eTilde[2, 4], com[e[0, 4, 4], e[1, 4, 4]]] - 7/768*com[com[eTilde[2, 4], e[1, 4, 4]], e[0, 4, 2]] - 49/3840*com[com[eTilde[2, 4], e[1, 4, 4]], e[0, 4, 3]],
zBracket[3, e[0, 4, 2], 4] -> -1/1728*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 2]]]] + 7/216*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 3]]]] - 7/1728*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 4]]]] + 1/1920*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 2]]]] - 133/8640*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 3]]]] + 119/17280*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 4]]]] + 13/5760*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 2]], eTilde[2, 4]]] + 287/8640*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 3]], eTilde[2, 4]]] - 301/17280*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 4]], eTilde[2, 4]]] - 1/1920*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 2]]] + 133/8640*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 3]]] - 119/17280*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 4]]] + 1/1920*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 2]]]] + 119/17280*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 3]]]] - 133/8640*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 4]]]] + 1/360*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 2]]], eTilde[2, 4]] - 91/8640*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 3]]], eTilde[2, 4]] + 77/4320*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 4]]], eTilde[2, 4]] + 1/1920*com[com[com[eTilde[2, 3], e[0, 4, 2]], eTilde[2, 4]], eTilde[2, 4]] + 119/17280*com[com[com[eTilde[2, 3], e[0, 4, 3]], eTilde[2, 4]], eTilde[2, 4]] - 133/8640*com[com[com[eTilde[2, 3], e[0, 4, 4]], eTilde[2, 4]], eTilde[2, 4]] - 1/1728*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 2]]]] - 7/1728*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 3]]]] + 7/216*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 4]]]],
zBracket[3, e[0, 4, 3], 2] -> -1/1080*com[e[0, 4, 2], e[2, 6, 2]] + 31/34560*com[e[0, 4, 2], e[2, 6, 3]] + 31/34560*com[e[0, 4, 2], e[2, 6, 4]] + 1/360*com[e[1, 4, 2], e[1, 6, 2]] - 31/11520*com[e[1, 4, 2], e[1, 6, 3]] - 31/11520*com[e[1, 4, 2], e[1, 6, 4]] - 1/180*com[e[2, 4, 2], e[0, 6, 2]] + 31/5760*com[e[2, 4, 2], e[0, 6, 3]] + 31/5760*com[e[2, 4, 2], e[0, 6, 4]] + 31/241920*com[e[0, 4, 3], e[2, 6, 2]] - 1/7560*com[e[0, 4, 3], e[2, 6, 3]] + 31/241920*com[e[0, 4, 3], e[2, 6, 4]] - 31/80640*com[e[1, 4, 3], e[1, 6, 2]] + 1/2520*com[e[1, 4, 3], e[1, 6, 3]] - 31/80640*com[e[1, 4, 3], e[1, 6, 4]] + 31/40320*com[e[2, 4, 3], e[0, 6, 2]] - 1/1260*com[e[2, 4, 3], e[0, 6, 3]] + 31/40320*com[e[2, 4, 3], e[0, 6, 4]] + 31/34560*com[e[0, 4, 4], e[2, 6, 2]] + 31/34560*com[e[0, 4, 4], e[2, 6, 3]] - 1/1080*com[e[0, 4, 4], e[2, 6, 4]] - 31/11520*com[e[1, 4, 4], e[1, 6, 2]] - 31/11520*com[e[1, 4, 4], e[1, 6, 3]] + 1/360*com[e[1, 4, 4], e[1, 6, 4]] + 31/5760*com[e[2, 4, 4], e[0, 6, 2]] + 31/5760*com[e[2, 4, 4], e[0, 6, 3]] - 1/180*com[e[2, 4, 4], e[0, 6, 4]],
zBracket[3, e[0, 4, 3], 3] -> 7/480*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 2]]] - 7/960*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 3]]] - 49/3840*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 4]]] + 7/960*com[eTilde[2, 3], com[e[1, 4, 2], e[0, 4, 3]]] + 49/3840*com[eTilde[2, 3], com[e[1, 4, 2], e[0, 4, 4]]] + 7/1280*com[com[eTilde[2, 3], e[0, 4, 3]], e[1, 4, 2]] - 1/240*com[eTilde[2, 3], com[e[0, 4, 3], e[1, 4, 3]]] - 7/3840*com[eTilde[2, 3], com[e[0, 4, 3], e[1, 4, 4]]] - 7/1280*com[com[eTilde[2, 3], e[1, 4, 3]], e[0, 4, 2]] + 7/3840*com[eTilde[2, 3], com[e[1, 4, 3], e[0, 4, 4]]] - 7/1280*com[com[eTilde[2, 3], e[0, 4, 4]], e[1, 4, 3]] + 7/480*com[eTilde[2, 3], com[e[0, 4, 4], e[1, 4, 4]]] + 7/1280*com[com[eTilde[2, 3], e[1, 4, 4]], e[0, 4, 3]] + 7/480*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 2]]] - 7/768*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 3]]] + 7/768*com[eTilde[2, 4], com[e[1, 4, 2], e[0, 4, 3]]] + 7/1920*com[com[eTilde[2, 4], e[0, 4, 3]], e[1, 4, 2]] + 1/480*com[eTilde[2, 4], com[e[0, 4, 3], e[1, 4, 3]]] + 7/960*com[eTilde[2, 4], com[e[0, 4, 3], e[1, 4, 4]]] - 7/1920*com[com[eTilde[2, 4], e[1, 4, 3]], e[0, 4, 2]] - 7/960*com[eTilde[2, 4], com[e[1, 4, 3], e[0, 4, 4]]] + 49/3840*com[com[eTilde[2, 4], e[0, 4, 4]], e[1, 4, 2]] + 7/768*com[com[eTilde[2, 4], e[0, 4, 4]], e[1, 4, 3]] - 7/240*com[eTilde[2, 4], com[e[0, 4, 4], e[1, 4, 4]]] - 49/3840*com[com[eTilde[2, 4], e[1, 4, 4]], e[0, 4, 2]] - 7/768*com[com[eTilde[2, 4], e[1, 4, 4]], e[0, 4, 3]],
zBracket[3, e[0, 4, 3], 4] -> -7/1728*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 2]]]] + 1/216*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 3]]]] - 7/1728*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 4]]]] - 7/3456*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 2]]]] - 1/432*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 3]]]] + 7/1152*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 4]]]] + 35/3456*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 2]], eTilde[2, 4]]] + 1/216*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 3]], eTilde[2, 4]]] - 7/384*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 4]], eTilde[2, 4]]] + 7/3456*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 2]]] + 1/432*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 3]]] - 7/1152*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 4]]] - 49/17280*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 2]]]] + 1/17280*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 3]]]] - 49/2880*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 4]]]] + 7/1080*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 2]]], eTilde[2, 4]] - 29/8640*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 3]]], eTilde[2, 4]] + 7/480*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 4]]], eTilde[2, 4]] - 49/17280*com[com[com[eTilde[2, 3], e[0, 4, 2]], eTilde[2, 4]], eTilde[2, 4]] + 1/17280*com[com[com[eTilde[2, 3], e[0, 4, 3]], eTilde[2, 4]], eTilde[2, 4]] - 49/2880*com[com[com[eTilde[2, 3], e[0, 4, 4]], eTilde[2, 4]], eTilde[2, 4]] - 7/1728*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 2]]]] - 1/1728*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 3]]]] + 7/216*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 4]]]],
zBracket[3, e[0, 4, 4], 2] -> -1/1080*com[e[0, 4, 2], e[2, 6, 2]] + 31/34560*com[e[0, 4, 2], e[2, 6, 3]] + 31/34560*com[e[0, 4, 2], e[2, 6, 4]] + 1/360*com[e[1, 4, 2], e[1, 6, 2]] - 31/11520*com[e[1, 4, 2], e[1, 6, 3]] - 31/11520*com[e[1, 4, 2], e[1, 6, 4]] - 1/180*com[e[2, 4, 2], e[0, 6, 2]] + 31/5760*com[e[2, 4, 2], e[0, 6, 3]] + 31/5760*com[e[2, 4, 2], e[0, 6, 4]] + 31/34560*com[e[0, 4, 3], e[2, 6, 2]] - 1/1080*com[e[0, 4, 3], e[2, 6, 3]] + 31/34560*com[e[0, 4, 3], e[2, 6, 4]] - 31/11520*com[e[1, 4, 3], e[1, 6, 2]] + 1/360*com[e[1, 4, 3], e[1, 6, 3]] - 31/11520*com[e[1, 4, 3], e[1, 6, 4]] + 31/5760*com[e[2, 4, 3], e[0, 6, 2]] - 1/180*com[e[2, 4, 3], e[0, 6, 3]] + 31/5760*com[e[2, 4, 3], e[0, 6, 4]] + 31/241920*com[e[0, 4, 4], e[2, 6, 2]] + 31/241920*com[e[0, 4, 4], e[2, 6, 3]] - 1/7560*com[e[0, 4, 4], e[2, 6, 4]] - 31/80640*com[e[1, 4, 4], e[1, 6, 2]] - 31/80640*com[e[1, 4, 4], e[1, 6, 3]] + 1/2520*com[e[1, 4, 4], e[1, 6, 4]] + 31/40320*com[e[2, 4, 4], e[0, 6, 2]] + 31/40320*com[e[2, 4, 4], e[0, 6, 3]] - 1/1260*com[e[2, 4, 4], e[0, 6, 4]],
zBracket[3, e[0, 4, 4], 3] -> 7/480*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 2]]] - 7/768*com[eTilde[2, 3], com[e[0, 4, 2], e[1, 4, 4]]] + 7/768*com[eTilde[2, 3], com[e[1, 4, 2], e[0, 4, 4]]] + 49/3840*com[com[eTilde[2, 3], e[0, 4, 3]], e[1, 4, 2]] - 7/240*com[eTilde[2, 3], com[e[0, 4, 3], e[1, 4, 3]]] + 21/1280*com[eTilde[2, 3], com[e[0, 4, 3], e[1, 4, 4]]] - 49/3840*com[com[eTilde[2, 3], e[1, 4, 3]], e[0, 4, 2]] - 21/1280*com[eTilde[2, 3], com[e[1, 4, 3], e[0, 4, 4]]] + 7/1920*com[com[eTilde[2, 3], e[0, 4, 4]], e[1, 4, 2]] - 7/768*com[com[eTilde[2, 3], e[0, 4, 4]], e[1, 4, 3]] + 1/480*com[eTilde[2, 3], com[e[0, 4, 4], e[1, 4, 4]]] - 7/1920*com[com[eTilde[2, 3], e[1, 4, 4]], e[0, 4, 2]] + 7/768*com[com[eTilde[2, 3], e[1, 4, 4]], e[0, 4, 3]] + 7/480*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 2]]] - 49/3840*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 3]]] - 7/960*com[eTilde[2, 4], com[e[0, 4, 2], e[1, 4, 4]]] + 49/3840*com[eTilde[2, 4], com[e[1, 4, 2], e[0, 4, 3]]] + 7/960*com[eTilde[2, 4], com[e[1, 4, 2], e[0, 4, 4]]] + 7/480*com[eTilde[2, 4], com[e[0, 4, 3], e[1, 4, 3]]] - 7/960*com[eTilde[2, 4], com[e[0, 4, 3], e[1, 4, 4]]] + 7/960*com[eTilde[2, 4], com[e[1, 4, 3], e[0, 4, 4]]] + 7/1280*com[com[eTilde[2, 4], e[0, 4, 4]], e[1, 4, 2]] + 7/1280*com[com[eTilde[2, 4], e[0, 4, 4]], e[1, 4, 3]] - 1/240*com[eTilde[2, 4], com[e[0, 4, 4], e[1, 4, 4]]] - 7/1280*com[com[eTilde[2, 4], e[1, 4, 4]], e[0, 4, 2]] - 7/1280*com[com[eTilde[2, 4], e[1, 4, 4]], e[0, 4, 3]],
zBracket[3, e[0, 4, 4], 4] -> -7/1728*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 2]]]] + 7/216*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 3]]]] - 1/1728*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 4]]]] - 49/17280*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 2]]]] - 49/2880*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 3]]]] + 1/17280*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 4]]]] + 161/17280*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 2]], eTilde[2, 4]]] + 91/2880*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 3]], eTilde[2, 4]]] - 59/17280*com[eTilde[2, 3], com[com[eTilde[2, 3], e[0, 4, 4]], eTilde[2, 4]]] + 49/17280*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 2]]] + 49/2880*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 3]]] - 1/17280*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[0, 4, 4]]] - 7/3456*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 2]]]] + 7/1152*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 3]]]] - 1/432*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 4]]]] + 7/864*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 2]]], eTilde[2, 4]] - 7/576*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 3]]], eTilde[2, 4]] + 1/432*com[com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 4]]], eTilde[2, 4]] - 7/3456*com[com[com[eTilde[2, 3], e[0, 4, 2]], eTilde[2, 4]], eTilde[2, 4]] + 7/1152*com[com[com[eTilde[2, 3], e[0, 4, 3]], eTilde[2, 4]], eTilde[2, 4]] - 1/432*com[com[com[eTilde[2, 3], e[0, 4, 4]], eTilde[2, 4]], eTilde[2, 4]] - 7/1728*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 2]]]] - 7/1728*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 3]]]] + 1/216*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 4]]]],
zBracket[3, e[0, 6, 2], 2] -> -1/94500*com[e[0, 4, 2], e[2, 8, 2]] + 127/12096000*com[e[0, 4, 2], e[2, 8, 3]] + 127/12096000*com[e[0, 4, 2], e[2, 8, 4]] + 1/18900*com[e[1, 4, 2], e[1, 8, 2]] - 127/2419200*com[e[1, 4, 2], e[1, 8, 3]] - 127/2419200*com[e[1, 4, 2], e[1, 8, 4]] - 1/6300*com[e[2, 4, 2], e[0, 8, 2]] + 127/806400*com[e[2, 4, 2], e[0, 8, 3]] + 127/806400*com[e[2, 4, 2], e[0, 8, 4]] + 3937/12096000*com[e[0, 4, 3], e[2, 8, 2]] - 31/94500*com[e[0, 4, 3], e[2, 8, 3]] + 3937/12096000*com[e[0, 4, 3], e[2, 8, 4]] - 3937/2419200*com[e[1, 4, 3], e[1, 8, 2]] + 31/18900*com[e[1, 4, 3], e[1, 8, 3]] - 3937/2419200*com[e[1, 4, 3], e[1, 8, 4]] + 3937/806400*com[e[2, 4, 3], e[0, 8, 2]] - 31/6300*com[e[2, 4, 3], e[0, 8, 3]] + 3937/806400*com[e[2, 4, 3], e[0, 8, 4]] + 3937/12096000*com[e[0, 4, 4], e[2, 8, 2]] + 3937/12096000*com[e[0, 4, 4], e[2, 8, 3]] - 31/94500*com[e[0, 4, 4], e[2, 8, 4]] - 3937/2419200*com[e[1, 4, 4], e[1, 8, 2]] - 3937/2419200*com[e[1, 4, 4], e[1, 8, 3]] + 31/18900*com[e[1, 4, 4], e[1, 8, 4]] + 3937/806400*com[e[2, 4, 4], e[0, 8, 2]] + 3937/806400*com[e[2, 4, 4], e[0, 8, 3]] - 31/6300*com[e[2, 4, 4], e[0, 8, 4]],
zBracket[3, e[0, 6, 3], 2] -> -31/94500*com[e[0, 4, 2], e[2, 8, 2]] + 3937/12096000*com[e[0, 4, 2], e[2, 8, 3]] + 3937/12096000*com[e[0, 4, 2], e[2, 8, 4]] + 31/18900*com[e[1, 4, 2], e[1, 8, 2]] - 3937/2419200*com[e[1, 4, 2], e[1, 8, 3]] - 3937/2419200*com[e[1, 4, 2], e[1, 8, 4]] - 31/6300*com[e[2, 4, 2], e[0, 8, 2]] + 3937/806400*com[e[2, 4, 2], e[0, 8, 3]] + 3937/806400*com[e[2, 4, 2], e[0, 8, 4]] + 127/12096000*com[e[0, 4, 3], e[2, 8, 2]] - 1/94500*com[e[0, 4, 3], e[2, 8, 3]] + 127/12096000*com[e[0, 4, 3], e[2, 8, 4]] - 127/2419200*com[e[1, 4, 3], e[1, 8, 2]] + 1/18900*com[e[1, 4, 3], e[1, 8, 3]] - 127/2419200*com[e[1, 4, 3], e[1, 8, 4]] + 127/806400*com[e[2, 4, 3], e[0, 8, 2]] - 1/6300*com[e[2, 4, 3], e[0, 8, 3]] + 127/806400*com[e[2, 4, 3], e[0, 8, 4]] + 3937/12096000*com[e[0, 4, 4], e[2, 8, 2]] + 3937/12096000*com[e[0, 4, 4], e[2, 8, 3]] - 31/94500*com[e[0, 4, 4], e[2, 8, 4]] - 3937/2419200*com[e[1, 4, 4], e[1, 8, 2]] - 3937/2419200*com[e[1, 4, 4], e[1, 8, 3]] + 31/18900*com[e[1, 4, 4], e[1, 8, 4]] + 3937/806400*com[e[2, 4, 4], e[0, 8, 2]] + 3937/806400*com[e[2, 4, 4], e[0, 8, 3]] - 31/6300*com[e[2, 4, 4], e[0, 8, 4]],
zBracket[3, e[0, 6, 4], 2] -> -31/94500*com[e[0, 4, 2], e[2, 8, 2]] + 3937/12096000*com[e[0, 4, 2], e[2, 8, 3]] + 3937/12096000*com[e[0, 4, 2], e[2, 8, 4]] + 31/18900*com[e[1, 4, 2], e[1, 8, 2]] - 3937/2419200*com[e[1, 4, 2], e[1, 8, 3]] - 3937/2419200*com[e[1, 4, 2], e[1, 8, 4]] - 31/6300*com[e[2, 4, 2], e[0, 8, 2]] + 3937/806400*com[e[2, 4, 2], e[0, 8, 3]] + 3937/806400*com[e[2, 4, 2], e[0, 8, 4]] + 3937/12096000*com[e[0, 4, 3], e[2, 8, 2]] - 31/94500*com[e[0, 4, 3], e[2, 8, 3]] + 3937/12096000*com[e[0, 4, 3], e[2, 8, 4]] - 3937/2419200*com[e[1, 4, 3], e[1, 8, 2]] + 31/18900*com[e[1, 4, 3], e[1, 8, 3]] - 3937/2419200*com[e[1, 4, 3], e[1, 8, 4]] + 3937/806400*com[e[2, 4, 3], e[0, 8, 2]] - 31/6300*com[e[2, 4, 3], e[0, 8, 3]] + 3937/806400*com[e[2, 4, 3], e[0, 8, 4]] + 127/12096000*com[e[0, 4, 4], e[2, 8, 2]] + 127/12096000*com[e[0, 4, 4], e[2, 8, 3]] - 1/94500*com[e[0, 4, 4], e[2, 8, 4]] - 127/2419200*com[e[1, 4, 4], e[1, 8, 2]] - 127/2419200*com[e[1, 4, 4], e[1, 8, 3]] + 1/18900*com[e[1, 4, 4], e[1, 8, 4]] + 127/806400*com[e[2, 4, 4], e[0, 8, 2]] + 127/806400*com[e[2, 4, 4], e[0, 8, 3]] - 1/6300*com[e[2, 4, 4], e[0, 8, 4]],
zBracket[3, e[0, 8, 2], 2] -> -1/742203*com[e[0, 4, 2], e[2, 10, 2]] + 73/54286848*com[e[0, 4, 2], e[2, 10, 3]] + 73/54286848*com[e[0, 4, 2], e[2, 10, 4]] + 1/106029*com[e[1, 4, 2], e[1, 10, 2]] - 73/7755264*com[e[1, 4, 2], e[1, 10, 3]] - 73/7755264*com[e[1, 4, 2], e[1, 10, 4]] - 4/106029*com[e[2, 4, 2], e[0, 10, 2]] + 73/1938816*com[e[2, 4, 2], e[0, 10, 3]] + 73/1938816*com[e[2, 4, 2], e[0, 10, 4]] + 9271/54286848*com[e[0, 4, 3], e[2, 10, 2]] - 127/742203*com[e[0, 4, 3], e[2, 10, 3]] + 9271/54286848*com[e[0, 4, 3], e[2, 10, 4]] - 9271/7755264*com[e[1, 4, 3], e[1, 10, 2]] + 127/106029*com[e[1, 4, 3], e[1, 10, 3]] - 9271/7755264*com[e[1, 4, 3], e[1, 10, 4]] + 9271/1938816*com[e[2, 4, 3], e[0, 10, 2]] - 508/106029*com[e[2, 4, 3], e[0, 10, 3]] + 9271/1938816*com[e[2, 4, 3], e[0, 10, 4]] + 9271/54286848*com[e[0, 4, 4], e[2, 10, 2]] + 9271/54286848*com[e[0, 4, 4], e[2, 10, 3]] - 127/742203*com[e[0, 4, 4], e[2, 10, 4]] - 9271/7755264*com[e[1, 4, 4], e[1, 10, 2]] - 9271/7755264*com[e[1, 4, 4], e[1, 10, 3]] + 127/106029*com[e[1, 4, 4], e[1, 10, 4]] + 9271/1938816*com[e[2, 4, 4], e[0, 10, 2]] + 9271/1938816*com[e[2, 4, 4], e[0, 10, 3]] - 508/106029*com[e[2, 4, 4], e[0, 10, 4]],
zBracket[3, e[0, 8, 3], 2] -> -127/742203*com[e[0, 4, 2], e[2, 10, 2]] + 9271/54286848*com[e[0, 4, 2], e[2, 10, 3]] + 9271/54286848*com[e[0, 4, 2], e[2, 10, 4]] + 127/106029*com[e[1, 4, 2], e[1, 10, 2]] - 9271/7755264*com[e[1, 4, 2], e[1, 10, 3]] - 9271/7755264*com[e[1, 4, 2], e[1, 10, 4]] - 508/106029*com[e[2, 4, 2], e[0, 10, 2]] + 9271/1938816*com[e[2, 4, 2], e[0, 10, 3]] + 9271/1938816*com[e[2, 4, 2], e[0, 10, 4]] + 73/54286848*com[e[0, 4, 3], e[2, 10, 2]] - 1/742203*com[e[0, 4, 3], e[2, 10, 3]] + 73/54286848*com[e[0, 4, 3], e[2, 10, 4]] - 73/7755264*com[e[1, 4, 3], e[1, 10, 2]] + 1/106029*com[e[1, 4, 3], e[1, 10, 3]] - 73/7755264*com[e[1, 4, 3], e[1, 10, 4]] + 73/1938816*com[e[2, 4, 3], e[0, 10, 2]] - 4/106029*com[e[2, 4, 3], e[0, 10, 3]] + 73/1938816*com[e[2, 4, 3], e[0, 10, 4]] + 9271/54286848*com[e[0, 4, 4], e[2, 10, 2]] + 9271/54286848*com[e[0, 4, 4], e[2, 10, 3]] - 127/742203*com[e[0, 4, 4], e[2, 10, 4]] - 9271/7755264*com[e[1, 4, 4], e[1, 10, 2]] - 9271/7755264*com[e[1, 4, 4], e[1, 10, 3]] + 127/106029*com[e[1, 4, 4], e[1, 10, 4]] + 9271/1938816*com[e[2, 4, 4], e[0, 10, 2]] + 9271/1938816*com[e[2, 4, 4], e[0, 10, 3]] - 508/106029*com[e[2, 4, 4], e[0, 10, 4]],
zBracket[3, e[0, 8, 4], 2] -> -127/742203*com[e[0, 4, 2], e[2, 10, 2]] + 9271/54286848*com[e[0, 4, 2], e[2, 10, 3]] + 9271/54286848*com[e[0, 4, 2], e[2, 10, 4]] + 127/106029*com[e[1, 4, 2], e[1, 10, 2]] - 9271/7755264*com[e[1, 4, 2], e[1, 10, 3]] - 9271/7755264*com[e[1, 4, 2], e[1, 10, 4]] - 508/106029*com[e[2, 4, 2], e[0, 10, 2]] + 9271/1938816*com[e[2, 4, 2], e[0, 10, 3]] + 9271/1938816*com[e[2, 4, 2], e[0, 10, 4]] + 9271/54286848*com[e[0, 4, 3], e[2, 10, 2]] - 127/742203*com[e[0, 4, 3], e[2, 10, 3]] + 9271/54286848*com[e[0, 4, 3], e[2, 10, 4]] - 9271/7755264*com[e[1, 4, 3], e[1, 10, 2]] + 127/106029*com[e[1, 4, 3], e[1, 10, 3]] - 9271/7755264*com[e[1, 4, 3], e[1, 10, 4]] + 9271/1938816*com[e[2, 4, 3], e[0, 10, 2]] - 508/106029*com[e[2, 4, 3], e[0, 10, 3]] + 9271/1938816*com[e[2, 4, 3], e[0, 10, 4]] + 73/54286848*com[e[0, 4, 4], e[2, 10, 2]] + 73/54286848*com[e[0, 4, 4], e[2, 10, 3]] - 1/742203*com[e[0, 4, 4], e[2, 10, 4]] - 73/7755264*com[e[1, 4, 4], e[1, 10, 2]] - 73/7755264*com[e[1, 4, 4], e[1, 10, 3]] + 1/106029*com[e[1, 4, 4], e[1, 10, 4]] + 73/1938816*com[e[2, 4, 4], e[0, 10, 2]] + 73/1938816*com[e[2, 4, 4], e[0, 10, 3]] - 4/106029*com[e[2, 4, 4], e[0, 10, 4]],
zBracket[3, e[0, 10, 2], 2] -> -5528/26706054375*com[e[0, 4, 2], e[2, 12, 2]] + 1414477/6836749920000*com[e[0, 4, 2], e[2, 12, 3]] + 1414477/6836749920000*com[e[0, 4, 2], e[2, 12, 4]] + 5528/2967339375*com[e[1, 4, 2], e[1, 12, 2]] - 1414477/759638880000*com[e[1, 4, 2], e[1, 12, 3]] - 1414477/759638880000*com[e[1, 4, 2], e[1, 12, 4]] - 5528/593467875*com[e[2, 4, 2], e[0, 12, 2]] + 1414477/151927776000*com[e[2, 4, 2], e[0, 12, 3]] + 1414477/151927776000*com[e[2, 4, 2], e[0, 12, 4]] + 103256821/976678560000*com[e[0, 4, 3], e[2, 12, 2]] - 403544/3815150625*com[e[0, 4, 3], e[2, 12, 3]] + 103256821/976678560000*com[e[0, 4, 3], e[2, 12, 4]] - 103256821/108519840000*com[e[1, 4, 3], e[1, 12, 2]] + 403544/423905625*com[e[1, 4, 3], e[1, 12, 3]] - 103256821/108519840000*com[e[1, 4, 3], e[1, 12, 4]] + 103256821/21703968000*com[e[2, 4, 3], e[0, 12, 2]] - 403544/84781125*com[e[2, 4, 3], e[0, 12, 3]] + 103256821/21703968000*com[e[2, 4, 3], e[0, 12, 4]] + 103256821/976678560000*com[e[0, 4, 4], e[2, 12, 2]] + 103256821/976678560000*com[e[0, 4, 4], e[2, 12, 3]] - 403544/3815150625*com[e[0, 4, 4], e[2, 12, 4]] - 103256821/108519840000*com[e[1, 4, 4], e[1, 12, 2]] - 103256821/108519840000*com[e[1, 4, 4], e[1, 12, 3]] + 403544/423905625*com[e[1, 4, 4], e[1, 12, 4]] + 103256821/21703968000*com[e[2, 4, 4], e[0, 12, 2]] + 103256821/21703968000*com[e[2, 4, 4], e[0, 12, 3]] - 403544/84781125*com[e[2, 4, 4], e[0, 12, 4]],
zBracket[3, e[0, 10, 3], 2] -> -403544/3815150625*com[e[0, 4, 2], e[2, 12, 2]] + 103256821/976678560000*com[e[0, 4, 2], e[2, 12, 3]] + 103256821/976678560000*com[e[0, 4, 2], e[2, 12, 4]] + 403544/423905625*com[e[1, 4, 2], e[1, 12, 2]] - 103256821/108519840000*com[e[1, 4, 2], e[1, 12, 3]] - 103256821/108519840000*com[e[1, 4, 2], e[1, 12, 4]] - 403544/84781125*com[e[2, 4, 2], e[0, 12, 2]] + 103256821/21703968000*com[e[2, 4, 2], e[0, 12, 3]] + 103256821/21703968000*com[e[2, 4, 2], e[0, 12, 4]] + 1414477/6836749920000*com[e[0, 4, 3], e[2, 12, 2]] - 5528/26706054375*com[e[0, 4, 3], e[2, 12, 3]] + 1414477/6836749920000*com[e[0, 4, 3], e[2, 12, 4]] - 1414477/759638880000*com[e[1, 4, 3], e[1, 12, 2]] + 5528/2967339375*com[e[1, 4, 3], e[1, 12, 3]] - 1414477/759638880000*com[e[1, 4, 3], e[1, 12, 4]] + 1414477/151927776000*com[e[2, 4, 3], e[0, 12, 2]] - 5528/593467875*com[e[2, 4, 3], e[0, 12, 3]] + 1414477/151927776000*com[e[2, 4, 3], e[0, 12, 4]] + 103256821/976678560000*com[e[0, 4, 4], e[2, 12, 2]] + 103256821/976678560000*com[e[0, 4, 4], e[2, 12, 3]] - 403544/3815150625*com[e[0, 4, 4], e[2, 12, 4]] - 103256821/108519840000*com[e[1, 4, 4], e[1, 12, 2]] - 103256821/108519840000*com[e[1, 4, 4], e[1, 12, 3]] + 403544/423905625*com[e[1, 4, 4], e[1, 12, 4]] + 103256821/21703968000*com[e[2, 4, 4], e[0, 12, 2]] + 103256821/21703968000*com[e[2, 4, 4], e[0, 12, 3]] - 403544/84781125*com[e[2, 4, 4], e[0, 12, 4]],
zBracket[3, e[0, 10, 4], 2] -> -403544/3815150625*com[e[0, 4, 2], e[2, 12, 2]] + 103256821/976678560000*com[e[0, 4, 2], e[2, 12, 3]] + 103256821/976678560000*com[e[0, 4, 2], e[2, 12, 4]] + 403544/423905625*com[e[1, 4, 2], e[1, 12, 2]] - 103256821/108519840000*com[e[1, 4, 2], e[1, 12, 3]] - 103256821/108519840000*com[e[1, 4, 2], e[1, 12, 4]] - 403544/84781125*com[e[2, 4, 2], e[0, 12, 2]] + 103256821/21703968000*com[e[2, 4, 2], e[0, 12, 3]] + 103256821/21703968000*com[e[2, 4, 2], e[0, 12, 4]] + 103256821/976678560000*com[e[0, 4, 3], e[2, 12, 2]] - 403544/3815150625*com[e[0, 4, 3], e[2, 12, 3]] + 103256821/976678560000*com[e[0, 4, 3], e[2, 12, 4]] - 103256821/108519840000*com[e[1, 4, 3], e[1, 12, 2]] + 403544/423905625*com[e[1, 4, 3], e[1, 12, 3]] - 103256821/108519840000*com[e[1, 4, 3], e[1, 12, 4]] + 103256821/21703968000*com[e[2, 4, 3], e[0, 12, 2]] - 403544/84781125*com[e[2, 4, 3], e[0, 12, 3]] + 103256821/21703968000*com[e[2, 4, 3], e[0, 12, 4]] + 1414477/6836749920000*com[e[0, 4, 4], e[2, 12, 2]] + 1414477/6836749920000*com[e[0, 4, 4], e[2, 12, 3]] - 5528/26706054375*com[e[0, 4, 4], e[2, 12, 4]] - 1414477/759638880000*com[e[1, 4, 4], e[1, 12, 2]] - 1414477/759638880000*com[e[1, 4, 4], e[1, 12, 3]] + 5528/2967339375*com[e[1, 4, 4], e[1, 12, 4]] + 1414477/151927776000*com[e[2, 4, 4], e[0, 12, 2]] + 1414477/151927776000*com[e[2, 4, 4], e[0, 12, 3]] - 5528/593467875*com[e[2, 4, 4], e[0, 12, 4]],
zBracket[5, eTilde[2, 3], 2] -> -31/1548288*com[e[0, 6, 2], e[4, 6, 3]] - 31/3096576*com[e[0, 6, 2], e[4, 6, 4]] + 31/1548288*com[e[1, 6, 2], e[3, 6, 3]] + 31/3096576*com[e[1, 6, 2], e[3, 6, 4]] - 31/1548288*com[e[2, 6, 2], e[2, 6, 3]] - 31/3096576*com[e[2, 6, 2], e[2, 6, 4]] + 31/1548288*com[e[3, 6, 2], e[1, 6, 3]] + 31/3096576*com[e[3, 6, 2], e[1, 6, 4]] - 31/1548288*com[e[4, 6, 2], e[0, 6, 3]] - 31/3096576*com[e[4, 6, 2], e[0, 6, 4]] + 31/3096576*com[e[0, 6, 3], e[4, 6, 4]] - 31/3096576*com[e[1, 6, 3], e[3, 6, 4]] + 31/3096576*com[e[2, 6, 3], e[2, 6, 4]] - 31/3096576*com[e[3, 6, 3], e[1, 6, 4]] + 31/3096576*com[e[4, 6, 3], e[0, 6, 4]],
zBracket[5, eTilde[2, 4], 2] -> -31/3096576*com[e[0, 6, 2], e[4, 6, 3]] - 31/1548288*com[e[0, 6, 2], e[4, 6, 4]] + 31/3096576*com[e[1, 6, 2], e[3, 6, 3]] + 31/1548288*com[e[1, 6, 2], e[3, 6, 4]] - 31/3096576*com[e[2, 6, 2], e[2, 6, 3]] - 31/1548288*com[e[2, 6, 2], e[2, 6, 4]] + 31/3096576*com[e[3, 6, 2], e[1, 6, 3]] + 31/1548288*com[e[3, 6, 2], e[1, 6, 4]] - 31/3096576*com[e[4, 6, 2], e[0, 6, 3]] - 31/1548288*com[e[4, 6, 2], e[0, 6, 4]] - 31/3096576*com[e[0, 6, 3], e[4, 6, 4]] + 31/3096576*com[e[1, 6, 3], e[3, 6, 4]] - 31/3096576*com[e[2, 6, 3], e[2, 6, 4]] + 31/3096576*com[e[3, 6, 3], e[1, 6, 4]] - 31/3096576*com[e[4, 6, 3], e[0, 6, 4]],
zBracket[5, e[0, 4, 2], 2] -> 1/7257600*com[e[0, 6, 2], e[4, 8, 2]] - 127/928972800*com[e[0, 6, 2], e[4, 8, 3]] - 127/928972800*com[e[0, 6, 2], e[4, 8, 4]] - 1/2419200*com[e[1, 6, 2], e[3, 8, 2]] + 127/309657600*com[e[1, 6, 2], e[3, 8, 3]] + 127/309657600*com[e[1, 6, 2], e[3, 8, 4]] + 1/1209600*com[e[2, 6, 2], e[2, 8, 2]] - 127/154828800*com[e[2, 6, 2], e[2, 8, 3]] - 127/154828800*com[e[2, 6, 2], e[2, 8, 4]] - 1/725760*com[e[3, 6, 2], e[1, 8, 2]] + 127/92897280*com[e[3, 6, 2], e[1, 8, 3]] + 127/92897280*com[e[3, 6, 2], e[1, 8, 4]] + 1/483840*com[e[4, 6, 2], e[0, 8, 2]] - 127/61931520*com[e[4, 6, 2], e[0, 8, 3]] - 127/61931520*com[e[4, 6, 2], e[0, 8, 4]] - 127/132710400*com[e[0, 6, 3], e[4, 8, 2]] + 1/1036800*com[e[0, 6, 3], e[4, 8, 3]] - 127/132710400*com[e[0, 6, 3], e[4, 8, 4]] + 127/44236800*com[e[1, 6, 3], e[3, 8, 2]] - 1/345600*com[e[1, 6, 3], e[3, 8, 3]] + 127/44236800*com[e[1, 6, 3], e[3, 8, 4]] - 127/22118400*com[e[2, 6, 3], e[2, 8, 2]] + 1/172800*com[e[2, 6, 3], e[2, 8, 3]] - 127/22118400*com[e[2, 6, 3], e[2, 8, 4]] + 127/13271040*com[e[3, 6, 3], e[1, 8, 2]] - 1/103680*com[e[3, 6, 3], e[1, 8, 3]] + 127/13271040*com[e[3, 6, 3], e[1, 8, 4]] - 127/8847360*com[e[4, 6, 3], e[0, 8, 2]] + 1/69120*com[e[4, 6, 3], e[0, 8, 3]] - 127/8847360*com[e[4, 6, 3], e[0, 8, 4]] - 127/132710400*com[e[0, 6, 4], e[4, 8, 2]] - 127/132710400*com[e[0, 6, 4], e[4, 8, 3]] + 1/1036800*com[e[0, 6, 4], e[4, 8, 4]] + 127/44236800*com[e[1, 6, 4], e[3, 8, 2]] + 127/44236800*com[e[1, 6, 4], e[3, 8, 3]] - 1/345600*com[e[1, 6, 4], e[3, 8, 4]] - 127/22118400*com[e[2, 6, 4], e[2, 8, 2]] - 127/22118400*com[e[2, 6, 4], e[2, 8, 3]] + 1/172800*com[e[2, 6, 4], e[2, 8, 4]] + 127/13271040*com[e[3, 6, 4], e[1, 8, 2]] + 127/13271040*com[e[3, 6, 4], e[1, 8, 3]] - 1/103680*com[e[3, 6, 4], e[1, 8, 4]] - 127/8847360*com[e[4, 6, 4], e[0, 8, 2]] - 127/8847360*com[e[4, 6, 4], e[0, 8, 3]] + 1/69120*com[e[4, 6, 4], e[0, 8, 4]],
zBracket[5, e[0, 4, 3], 2] -> 1/1036800*com[e[0, 6, 2], e[4, 8, 2]] - 127/132710400*com[e[0, 6, 2], e[4, 8, 3]] - 127/132710400*com[e[0, 6, 2], e[4, 8, 4]] - 1/345600*com[e[1, 6, 2], e[3, 8, 2]] + 127/44236800*com[e[1, 6, 2], e[3, 8, 3]] + 127/44236800*com[e[1, 6, 2], e[3, 8, 4]] + 1/172800*com[e[2, 6, 2], e[2, 8, 2]] - 127/22118400*com[e[2, 6, 2], e[2, 8, 3]] - 127/22118400*com[e[2, 6, 2], e[2, 8, 4]] - 1/103680*com[e[3, 6, 2], e[1, 8, 2]] + 127/13271040*com[e[3, 6, 2], e[1, 8, 3]] + 127/13271040*com[e[3, 6, 2], e[1, 8, 4]] + 1/69120*com[e[4, 6, 2], e[0, 8, 2]] - 127/8847360*com[e[4, 6, 2], e[0, 8, 3]] - 127/8847360*com[e[4, 6, 2], e[0, 8, 4]] - 127/928972800*com[e[0, 6, 3], e[4, 8, 2]] + 1/7257600*com[e[0, 6, 3], e[4, 8, 3]] - 127/928972800*com[e[0, 6, 3], e[4, 8, 4]] + 127/309657600*com[e[1, 6, 3], e[3, 8, 2]] - 1/2419200*com[e[1, 6, 3], e[3, 8, 3]] + 127/309657600*com[e[1, 6, 3], e[3, 8, 4]] - 127/154828800*com[e[2, 6, 3], e[2, 8, 2]] + 1/1209600*com[e[2, 6, 3], e[2, 8, 3]] - 127/154828800*com[e[2, 6, 3], e[2, 8, 4]] + 127/92897280*com[e[3, 6, 3], e[1, 8, 2]] - 1/725760*com[e[3, 6, 3], e[1, 8, 3]] + 127/92897280*com[e[3, 6, 3], e[1, 8, 4]] - 127/61931520*com[e[4, 6, 3], e[0, 8, 2]] + 1/483840*com[e[4, 6, 3], e[0, 8, 3]] - 127/61931520*com[e[4, 6, 3], e[0, 8, 4]] - 127/132710400*com[e[0, 6, 4], e[4, 8, 2]] - 127/132710400*com[e[0, 6, 4], e[4, 8, 3]] + 1/1036800*com[e[0, 6, 4], e[4, 8, 4]] + 127/44236800*com[e[1, 6, 4], e[3, 8, 2]] + 127/44236800*com[e[1, 6, 4], e[3, 8, 3]] - 1/345600*com[e[1, 6, 4], e[3, 8, 4]] - 127/22118400*com[e[2, 6, 4], e[2, 8, 2]] - 127/22118400*com[e[2, 6, 4], e[2, 8, 3]] + 1/172800*com[e[2, 6, 4], e[2, 8, 4]] + 127/13271040*com[e[3, 6, 4], e[1, 8, 2]] + 127/13271040*com[e[3, 6, 4], e[1, 8, 3]] - 1/103680*com[e[3, 6, 4], e[1, 8, 4]] - 127/8847360*com[e[4, 6, 4], e[0, 8, 2]] - 127/8847360*com[e[4, 6, 4], e[0, 8, 3]] + 1/69120*com[e[4, 6, 4], e[0, 8, 4]],
zBracket[5, e[0, 4, 4], 2] -> 1/1036800*com[e[0, 6, 2], e[4, 8, 2]] - 127/132710400*com[e[0, 6, 2], e[4, 8, 3]] - 127/132710400*com[e[0, 6, 2], e[4, 8, 4]] - 1/345600*com[e[1, 6, 2], e[3, 8, 2]] + 127/44236800*com[e[1, 6, 2], e[3, 8, 3]] + 127/44236800*com[e[1, 6, 2], e[3, 8, 4]] + 1/172800*com[e[2, 6, 2], e[2, 8, 2]] - 127/22118400*com[e[2, 6, 2], e[2, 8, 3]] - 127/22118400*com[e[2, 6, 2], e[2, 8, 4]] - 1/103680*com[e[3, 6, 2], e[1, 8, 2]] + 127/13271040*com[e[3, 6, 2], e[1, 8, 3]] + 127/13271040*com[e[3, 6, 2], e[1, 8, 4]] + 1/69120*com[e[4, 6, 2], e[0, 8, 2]] - 127/8847360*com[e[4, 6, 2], e[0, 8, 3]] - 127/8847360*com[e[4, 6, 2], e[0, 8, 4]] - 127/132710400*com[e[0, 6, 3], e[4, 8, 2]] + 1/1036800*com[e[0, 6, 3], e[4, 8, 3]] - 127/132710400*com[e[0, 6, 3], e[4, 8, 4]] + 127/44236800*com[e[1, 6, 3], e[3, 8, 2]] - 1/345600*com[e[1, 6, 3], e[3, 8, 3]] + 127/44236800*com[e[1, 6, 3], e[3, 8, 4]] - 127/22118400*com[e[2, 6, 3], e[2, 8, 2]] + 1/172800*com[e[2, 6, 3], e[2, 8, 3]] - 127/22118400*com[e[2, 6, 3], e[2, 8, 4]] + 127/13271040*com[e[3, 6, 3], e[1, 8, 2]] - 1/103680*com[e[3, 6, 3], e[1, 8, 3]] + 127/13271040*com[e[3, 6, 3], e[1, 8, 4]] - 127/8847360*com[e[4, 6, 3], e[0, 8, 2]] + 1/69120*com[e[4, 6, 3], e[0, 8, 3]] - 127/8847360*com[e[4, 6, 3], e[0, 8, 4]] - 127/928972800*com[e[0, 6, 4], e[4, 8, 2]] - 127/928972800*com[e[0, 6, 4], e[4, 8, 3]] + 1/7257600*com[e[0, 6, 4], e[4, 8, 4]] + 127/309657600*com[e[1, 6, 4], e[3, 8, 2]] + 127/309657600*com[e[1, 6, 4], e[3, 8, 3]] - 1/2419200*com[e[1, 6, 4], e[3, 8, 4]] - 127/154828800*com[e[2, 6, 4], e[2, 8, 2]] - 127/154828800*com[e[2, 6, 4], e[2, 8, 3]] + 1/1209600*com[e[2, 6, 4], e[2, 8, 4]] + 127/92897280*com[e[3, 6, 4], e[1, 8, 2]] + 127/92897280*com[e[3, 6, 4], e[1, 8, 3]] - 1/725760*com[e[3, 6, 4], e[1, 8, 4]] - 127/61931520*com[e[4, 6, 4], e[0, 8, 2]] - 127/61931520*com[e[4, 6, 4], e[0, 8, 3]] + 1/483840*com[e[4, 6, 4], e[0, 8, 4]],
zBracket[5, e[0, 6, 2], 2] -> 1/167650560*com[e[0, 6, 2], e[4, 10, 2]] - 73/12262440960*com[e[0, 6, 2], e[4, 10, 3]] - 73/12262440960*com[e[0, 6, 2], e[4, 10, 4]] - 1/33530112*com[e[1, 6, 2], e[3, 10, 2]] + 73/2452488192*com[e[1, 6, 2], e[3, 10, 3]] + 73/2452488192*com[e[1, 6, 2], e[3, 10, 4]] + 1/11176704*com[e[2, 6, 2], e[2, 10, 2]] - 73/817496064*com[e[2, 6, 2], e[2, 10, 3]] - 73/817496064*com[e[2, 6, 2], e[2, 10, 4]] - 1/4790016*com[e[3, 6, 2], e[1, 10, 2]] + 73/350355456*com[e[3, 6, 2], e[1, 10, 3]] + 73/350355456*com[e[3, 6, 2], e[1, 10, 4]] + 1/2395008*com[e[4, 6, 2], e[0, 10, 2]] - 73/175177728*com[e[4, 6, 2], e[0, 10, 3]] - 73/175177728*com[e[4, 6, 2], e[0, 10, 4]] - 2263/12262440960*com[e[0, 6, 3], e[4, 10, 2]] + 31/167650560*com[e[0, 6, 3], e[4, 10, 3]] - 2263/12262440960*com[e[0, 6, 3], e[4, 10, 4]] + 2263/2452488192*com[e[1, 6, 3], e[3, 10, 2]] - 31/33530112*com[e[1, 6, 3], e[3, 10, 3]] + 2263/2452488192*com[e[1, 6, 3], e[3, 10, 4]] - 2263/817496064*com[e[2, 6, 3], e[2, 10, 2]] + 31/11176704*com[e[2, 6, 3], e[2, 10, 3]] - 2263/817496064*com[e[2, 6, 3], e[2, 10, 4]] + 2263/350355456*com[e[3, 6, 3], e[1, 10, 2]] - 31/4790016*com[e[3, 6, 3], e[1, 10, 3]] + 2263/350355456*com[e[3, 6, 3], e[1, 10, 4]] - 2263/175177728*com[e[4, 6, 3], e[0, 10, 2]] + 31/2395008*com[e[4, 6, 3], e[0, 10, 3]] - 2263/175177728*com[e[4, 6, 3], e[0, 10, 4]] - 2263/12262440960*com[e[0, 6, 4], e[4, 10, 2]] - 2263/12262440960*com[e[0, 6, 4], e[4, 10, 3]] + 31/167650560*com[e[0, 6, 4], e[4, 10, 4]] + 2263/2452488192*com[e[1, 6, 4], e[3, 10, 2]] + 2263/2452488192*com[e[1, 6, 4], e[3, 10, 3]] - 31/33530112*com[e[1, 6, 4], e[3, 10, 4]] - 2263/817496064*com[e[2, 6, 4], e[2, 10, 2]] - 2263/817496064*com[e[2, 6, 4], e[2, 10, 3]] + 31/11176704*com[e[2, 6, 4], e[2, 10, 4]] + 2263/350355456*com[e[3, 6, 4], e[1, 10, 2]] + 2263/350355456*com[e[3, 6, 4], e[1, 10, 3]] - 31/4790016*com[e[3, 6, 4], e[1, 10, 4]] - 2263/175177728*com[e[4, 6, 4], e[0, 10, 2]] - 2263/175177728*com[e[4, 6, 4], e[0, 10, 3]] + 31/2395008*com[e[4, 6, 4], e[0, 10, 4]],
zBracket[5, e[0, 6, 3], 2] -> 31/167650560*com[e[0, 6, 2], e[4, 10, 2]] - 2263/12262440960*com[e[0, 6, 2], e[4, 10, 3]] - 2263/12262440960*com[e[0, 6, 2], e[4, 10, 4]] - 31/33530112*com[e[1, 6, 2], e[3, 10, 2]] + 2263/2452488192*com[e[1, 6, 2], e[3, 10, 3]] + 2263/2452488192*com[e[1, 6, 2], e[3, 10, 4]] + 31/11176704*com[e[2, 6, 2], e[2, 10, 2]] - 2263/817496064*com[e[2, 6, 2], e[2, 10, 3]] - 2263/817496064*com[e[2, 6, 2], e[2, 10, 4]] - 31/4790016*com[e[3, 6, 2], e[1, 10, 2]] + 2263/350355456*com[e[3, 6, 2], e[1, 10, 3]] + 2263/350355456*com[e[3, 6, 2], e[1, 10, 4]] + 31/2395008*com[e[4, 6, 2], e[0, 10, 2]] - 2263/175177728*com[e[4, 6, 2], e[0, 10, 3]] - 2263/175177728*com[e[4, 6, 2], e[0, 10, 4]] - 73/12262440960*com[e[0, 6, 3], e[4, 10, 2]] + 1/167650560*com[e[0, 6, 3], e[4, 10, 3]] - 73/12262440960*com[e[0, 6, 3], e[4, 10, 4]] + 73/2452488192*com[e[1, 6, 3], e[3, 10, 2]] - 1/33530112*com[e[1, 6, 3], e[3, 10, 3]] + 73/2452488192*com[e[1, 6, 3], e[3, 10, 4]] - 73/817496064*com[e[2, 6, 3], e[2, 10, 2]] + 1/11176704*com[e[2, 6, 3], e[2, 10, 3]] - 73/817496064*com[e[2, 6, 3], e[2, 10, 4]] + 73/350355456*com[e[3, 6, 3], e[1, 10, 2]] - 1/4790016*com[e[3, 6, 3], e[1, 10, 3]] + 73/350355456*com[e[3, 6, 3], e[1, 10, 4]] - 73/175177728*com[e[4, 6, 3], e[0, 10, 2]] + 1/2395008*com[e[4, 6, 3], e[0, 10, 3]] - 73/175177728*com[e[4, 6, 3], e[0, 10, 4]] - 2263/12262440960*com[e[0, 6, 4], e[4, 10, 2]] - 2263/12262440960*com[e[0, 6, 4], e[4, 10, 3]] + 31/167650560*com[e[0, 6, 4], e[4, 10, 4]] + 2263/2452488192*com[e[1, 6, 4], e[3, 10, 2]] + 2263/2452488192*com[e[1, 6, 4], e[3, 10, 3]] - 31/33530112*com[e[1, 6, 4], e[3, 10, 4]] - 2263/817496064*com[e[2, 6, 4], e[2, 10, 2]] - 2263/817496064*com[e[2, 6, 4], e[2, 10, 3]] + 31/11176704*com[e[2, 6, 4], e[2, 10, 4]] + 2263/350355456*com[e[3, 6, 4], e[1, 10, 2]] + 2263/350355456*com[e[3, 6, 4], e[1, 10, 3]] - 31/4790016*com[e[3, 6, 4], e[1, 10, 4]] - 2263/175177728*com[e[4, 6, 4], e[0, 10, 2]] - 2263/175177728*com[e[4, 6, 4], e[0, 10, 3]] + 31/2395008*com[e[4, 6, 4], e[0, 10, 4]],
zBracket[5, e[0, 6, 4], 2] -> 31/167650560*com[e[0, 6, 2], e[4, 10, 2]] - 2263/12262440960*com[e[0, 6, 2], e[4, 10, 3]] - 2263/12262440960*com[e[0, 6, 2], e[4, 10, 4]] - 31/33530112*com[e[1, 6, 2], e[3, 10, 2]] + 2263/2452488192*com[e[1, 6, 2], e[3, 10, 3]] + 2263/2452488192*com[e[1, 6, 2], e[3, 10, 4]] + 31/11176704*com[e[2, 6, 2], e[2, 10, 2]] - 2263/817496064*com[e[2, 6, 2], e[2, 10, 3]] - 2263/817496064*com[e[2, 6, 2], e[2, 10, 4]] - 31/4790016*com[e[3, 6, 2], e[1, 10, 2]] + 2263/350355456*com[e[3, 6, 2], e[1, 10, 3]] + 2263/350355456*com[e[3, 6, 2], e[1, 10, 4]] + 31/2395008*com[e[4, 6, 2], e[0, 10, 2]] - 2263/175177728*com[e[4, 6, 2], e[0, 10, 3]] - 2263/175177728*com[e[4, 6, 2], e[0, 10, 4]] - 2263/12262440960*com[e[0, 6, 3], e[4, 10, 2]] + 31/167650560*com[e[0, 6, 3], e[4, 10, 3]] - 2263/12262440960*com[e[0, 6, 3], e[4, 10, 4]] + 2263/2452488192*com[e[1, 6, 3], e[3, 10, 2]] - 31/33530112*com[e[1, 6, 3], e[3, 10, 3]] + 2263/2452488192*com[e[1, 6, 3], e[3, 10, 4]] - 2263/817496064*com[e[2, 6, 3], e[2, 10, 2]] + 31/11176704*com[e[2, 6, 3], e[2, 10, 3]] - 2263/817496064*com[e[2, 6, 3], e[2, 10, 4]] + 2263/350355456*com[e[3, 6, 3], e[1, 10, 2]] - 31/4790016*com[e[3, 6, 3], e[1, 10, 3]] + 2263/350355456*com[e[3, 6, 3], e[1, 10, 4]] - 2263/175177728*com[e[4, 6, 3], e[0, 10, 2]] + 31/2395008*com[e[4, 6, 3], e[0, 10, 3]] - 2263/175177728*com[e[4, 6, 3], e[0, 10, 4]] - 73/12262440960*com[e[0, 6, 4], e[4, 10, 2]] - 73/12262440960*com[e[0, 6, 4], e[4, 10, 3]] + 1/167650560*com[e[0, 6, 4], e[4, 10, 4]] + 73/2452488192*com[e[1, 6, 4], e[3, 10, 2]] + 73/2452488192*com[e[1, 6, 4], e[3, 10, 3]] - 1/33530112*com[e[1, 6, 4], e[3, 10, 4]] - 73/817496064*com[e[2, 6, 4], e[2, 10, 2]] - 73/817496064*com[e[2, 6, 4], e[2, 10, 3]] + 1/11176704*com[e[2, 6, 4], e[2, 10, 4]] + 73/350355456*com[e[3, 6, 4], e[1, 10, 2]] + 73/350355456*com[e[3, 6, 4], e[1, 10, 3]] - 1/4790016*com[e[3, 6, 4], e[1, 10, 4]] - 73/175177728*com[e[4, 6, 4], e[0, 10, 2]] - 73/175177728*com[e[4, 6, 4], e[0, 10, 3]] + 1/2395008*com[e[4, 6, 4], e[0, 10, 4]],
zBracket[7, eTilde[2, 3], 2] -> 127/7077888000*com[e[0, 8, 2], e[6, 8, 3]] + 127/14155776000*com[e[0, 8, 2], e[6, 8, 4]] - 127/7077888000*com[e[1, 8, 2], e[5, 8, 3]] - 127/14155776000*com[e[1, 8, 2], e[5, 8, 4]] + 127/7077888000*com[e[2, 8, 2], e[4, 8, 3]] + 127/14155776000*com[e[2, 8, 2], e[4, 8, 4]] - 127/7077888000*com[e[3, 8, 2], e[3, 8, 3]] - 127/14155776000*com[e[3, 8, 2], e[3, 8, 4]] + 127/7077888000*com[e[4, 8, 2], e[2, 8, 3]] + 127/14155776000*com[e[4, 8, 2], e[2, 8, 4]] - 127/7077888000*com[e[5, 8, 2], e[1, 8, 3]] - 127/14155776000*com[e[5, 8, 2], e[1, 8, 4]] + 127/7077888000*com[e[6, 8, 2], e[0, 8, 3]] + 127/14155776000*com[e[6, 8, 2], e[0, 8, 4]] - 127/14155776000*com[e[0, 8, 3], e[6, 8, 4]] + 127/14155776000*com[e[1, 8, 3], e[5, 8, 4]] - 127/14155776000*com[e[2, 8, 3], e[4, 8, 4]] + 127/14155776000*com[e[3, 8, 3], e[3, 8, 4]] - 127/14155776000*com[e[4, 8, 3], e[2, 8, 4]] + 127/14155776000*com[e[5, 8, 3], e[1, 8, 4]] - 127/14155776000*com[e[6, 8, 3], e[0, 8, 4]],
zBracket[7, eTilde[2, 4], 2] -> 127/14155776000*com[e[0, 8, 2], e[6, 8, 3]] + 127/7077888000*com[e[0, 8, 2], e[6, 8, 4]] - 127/14155776000*com[e[1, 8, 2], e[5, 8, 3]] - 127/7077888000*com[e[1, 8, 2], e[5, 8, 4]] + 127/14155776000*com[e[2, 8, 2], e[4, 8, 3]] + 127/7077888000*com[e[2, 8, 2], e[4, 8, 4]] - 127/14155776000*com[e[3, 8, 2], e[3, 8, 3]] - 127/7077888000*com[e[3, 8, 2], e[3, 8, 4]] + 127/14155776000*com[e[4, 8, 2], e[2, 8, 3]] + 127/7077888000*com[e[4, 8, 2], e[2, 8, 4]] - 127/14155776000*com[e[5, 8, 2], e[1, 8, 3]] - 127/7077888000*com[e[5, 8, 2], e[1, 8, 4]] + 127/14155776000*com[e[6, 8, 2], e[0, 8, 3]] + 127/7077888000*com[e[6, 8, 2], e[0, 8, 4]] + 127/14155776000*com[e[0, 8, 3], e[6, 8, 4]] - 127/14155776000*com[e[1, 8, 3], e[5, 8, 4]] + 127/14155776000*com[e[2, 8, 3], e[4, 8, 4]] - 127/14155776000*com[e[3, 8, 3], e[3, 8, 4]] + 127/14155776000*com[e[4, 8, 3], e[2, 8, 4]] - 127/14155776000*com[e[5, 8, 3], e[1, 8, 4]] + 127/14155776000*com[e[6, 8, 3], e[0, 8, 4]]
}


==> anc/zetaGenerators.txt <==
(* sigmaG[w, s]: the terms of modular depth s of the geometric part sigma_w^g of the level-2 zeta generator sigma_w = z_w + sigma_w^g, in the representatives of the paper: depth 1 and 2 through degree 16 (w <= 15), depth >= 3 through degree 10; letters e[j, k, mu] = eps^(j)_{k|mu}, eTilde[2, nu] = tilde-eps_{2|nu}, com[a, b] = [a, b] *)
{
sigmaG[1, 1] -> -1/3*eTilde[2, 3] - 1/3*eTilde[2, 4],
sigmaG[3, 1] -> 3/8*e[2, 4, 2],
sigmaG[3, 2] -> -1/64*com[eTilde[2, 3], e[1, 4, 2]] - 1/64*com[eTilde[2, 4], e[1, 4, 2]] - 1/640*com[e[0, 4, 2], e[1, 4, 2]] + 7/15360*com[e[0, 4, 2], e[1, 4, 3]] + 7/15360*com[e[0, 4, 2], e[1, 4, 4]] + 1/161280*com[e[0, 4, 2], e[1, 6, 2]] - 31/5160960*com[e[0, 4, 2], e[1, 6, 3]] - 31/5160960*com[e[0, 4, 2], e[1, 6, 4]] - 1/9676800*com[e[0, 4, 2], e[1, 8, 2]] + 127/1238630400*com[e[0, 4, 2], e[1, 8, 3]] + 127/1238630400*com[e[0, 4, 2], e[1, 8, 4]] + 1/510935040*com[e[0, 4, 2], e[1, 10, 2]] - 73/37371248640*com[e[0, 4, 2], e[1, 10, 3]] - 73/37371248640*com[e[0, 4, 2], e[1, 10, 4]] - 691/17435658240000*com[e[0, 4, 2], e[1, 12, 2]] + 1414477/35708228075520000*com[e[0, 4, 2], e[1, 12, 3]] + 1414477/35708228075520000*com[e[0, 4, 2], e[1, 12, 4]] - 7/7680*com[e[1, 4, 2], e[0, 4, 3]] - 7/7680*com[e[1, 4, 2], e[0, 4, 4]] - 1/40320*com[e[1, 4, 2], e[0, 6, 2]] + 31/1290240*com[e[1, 4, 2], e[0, 6, 3]] + 31/1290240*com[e[1, 4, 2], e[0, 6, 4]] + 1/1612800*com[e[1, 4, 2], e[0, 8, 2]] - 127/206438400*com[e[1, 4, 2], e[0, 8, 3]] - 127/206438400*com[e[1, 4, 2], e[0, 8, 4]] - 1/63866880*com[e[1, 4, 2], e[0, 10, 2]] + 73/4671406080*com[e[1, 4, 2], e[0, 10, 3]] + 73/4671406080*com[e[1, 4, 2], e[0, 10, 4]] + 691/1743565824000*com[e[1, 4, 2], e[0, 12, 2]] - 1414477/3570822807552000*com[e[1, 4, 2], e[0, 12, 3]] - 1414477/3570822807552000*com[e[1, 4, 2], e[0, 12, 4]],
sigmaG[3, 3] -> 1/576*com[eTilde[2, 3], com[eTilde[2, 3], eTilde[2, 4]]] + 1/1536*com[eTilde[2, 3], com[eTilde[2, 3], e[0, 4, 2]]] + 1/576*com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]] + 1/1536*com[eTilde[2, 3], com[eTilde[2, 4], e[0, 4, 2]]] - 1/1536*com[com[eTilde[2, 3], e[0, 4, 2]], eTilde[2, 4]] - 1/30720*com[com[eTilde[2, 3], e[0, 4, 2]], e[0, 4, 2]] + 7/184320*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 4, 3]]] + 7/184320*com[eTilde[2, 3], com[e[0, 4, 2], e[0, 4, 4]]] + 7/245760*com[com[eTilde[2, 3], e[0, 4, 3]], e[0, 4, 2]] + 7/245760*com[com[eTilde[2, 3], e[0, 4, 4]], e[0, 4, 2]] + 1/1536*com[eTilde[2, 4], com[eTilde[2, 4], e[0, 4, 2]]] - 1/30720*com[com[eTilde[2, 4], e[0, 4, 2]], e[0, 4, 2]] + 7/184320*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 4, 3]]] + 7/184320*com[eTilde[2, 4], com[e[0, 4, 2], e[0, 4, 4]]] + 7/245760*com[com[eTilde[2, 4], e[0, 4, 3]], e[0, 4, 2]] + 7/245760*com[com[eTilde[2, 4], e[0, 4, 4]], e[0, 4, 2]],
sigmaG[5, 1] -> 5/128*e[4, 6, 2],
sigmaG[5, 2] -> -5/3072*com[eTilde[2, 3], e[3, 6, 2]] - 5/3072*com[eTilde[2, 4], e[3, 6, 2]] - 1/6144*com[e[0, 4, 2], e[3, 6, 2]] - 3/128*com[e[1, 4, 2], e[2, 4, 2]] - 5/512*com[e[1, 4, 2], e[2, 4, 3]] - 5/512*com[e[1, 4, 2], e[2, 4, 4]] + 1/6144*com[e[1, 4, 2], e[2, 6, 2]] + 5/512*com[e[2, 4, 2], e[1, 4, 3]] + 5/512*com[e[2, 4, 2], e[1, 4, 4]] - 1/6144*com[e[2, 4, 2], e[1, 6, 2]] + 7/49152*com[e[0, 4, 3], e[3, 6, 2]] + 1/32*com[e[1, 4, 3], e[2, 4, 3]] - 15/512*com[e[1, 4, 3], e[2, 4, 4]] - 7/49152*com[e[1, 4, 3], e[2, 6, 2]] + 15/512*com[e[2, 4, 3], e[1, 4, 4]] + 7/49152*com[e[2, 4, 3], e[1, 6, 2]] + 7/49152*com[e[0, 4, 4], e[3, 6, 2]] + 1/32*com[e[1, 4, 4], e[2, 4, 4]] - 7/49152*com[e[1, 4, 4], e[2, 6, 2]] + 7/49152*com[e[2, 4, 4], e[1, 6, 2]] + 5/774144*com[e[0, 6, 2], e[3, 6, 2]] - 31/24772608*com[e[0, 6, 2], e[3, 6, 3]] - 31/24772608*com[e[0, 6, 2], e[3, 6, 4]] - 1/154828800*com[e[0, 6, 2], e[3, 8, 2]] + 127/19818086400*com[e[0, 6, 2], e[3, 8, 3]] + 127/19818086400*com[e[0, 6, 2], e[3, 8, 4]] + 1/17167417344*com[e[0, 6, 2], e[3, 10, 2]] - 73/1255673954304*com[e[0, 6, 2], e[3, 10, 3]] - 73/1255673954304*com[e[0, 6, 2], e[3, 10, 4]] - 5/774144*com[e[1, 6, 2], e[2, 6, 2]] + 31/12386304*com[e[1, 6, 2], e[2, 6, 3]] + 31/12386304*com[e[1, 6, 2], e[2, 6, 4]] + 1/38707200*com[e[1, 6, 2], e[2, 8, 2]] - 127/4954521600*com[e[1, 6, 2], e[2, 8, 3]] - 127/4954521600*com[e[1, 6, 2], e[2, 8, 4]] - 1/2861236224*com[e[1, 6, 2], e[2, 10, 2]] + 73/209278992384*com[e[1, 6, 2], e[2, 10, 3]] + 73/209278992384*com[e[1, 6, 2], e[2, 10, 4]] - 31/8257536*com[e[2, 6, 2], e[1, 6, 3]] - 31/8257536*com[e[2, 6, 2], e[1, 6, 4]] - 1/15482880*com[e[2, 6, 2], e[1, 8, 2]] + 127/1981808640*com[e[2, 6, 2], e[1, 8, 3]] + 127/1981808640*com[e[2, 6, 2], e[1, 8, 4]] + 1/817496064*com[e[2, 6, 2], e[1, 10, 2]] - 73/59793997824*com[e[2, 6, 2], e[1, 10, 3]] - 73/59793997824*com[e[2, 6, 2], e[1, 10, 4]] + 31/6193152*com[e[3, 6, 2], e[0, 6, 3]] + 31/6193152*com[e[3, 6, 2], e[0, 6, 4]] + 1/7741440*com[e[3, 6, 2], e[0, 8, 2]] - 127/990904320*com[e[3, 6, 2], e[0, 8, 3]] - 127/990904320*com[e[3, 6, 2], e[0, 8, 4]] - 1/306561024*com[e[3, 6, 2], e[0, 10, 2]] + 73/22422749184*com[e[3, 6, 2], e[0, 10, 3]] + 73/22422749184*com[e[3, 6, 2], e[0, 10, 4]],
sigmaG[5, 3] -> -3439/15360*com[eTilde[2, 3], com[eTilde[2, 3], e[2, 4, 2]]] + 427/1920*com[eTilde[2, 3], com[eTilde[2, 3], e[2, 4, 3]]] - 3559/15360*com[eTilde[2, 3], com[eTilde[2, 3], e[2, 4, 4]]] + 5/73728*com[eTilde[2, 3], com[eTilde[2, 3], e[2, 6, 2]]] - 1/256*com[eTilde[2, 3], com[eTilde[2, 4], e[2, 4, 2]]] - 235/1536*com[eTilde[2, 3], com[eTilde[2, 4], e[2, 4, 3]]] + 73/384*com[eTilde[2, 3], com[eTilde[2, 4], e[2, 4, 4]]] + 5/73728*com[eTilde[2, 3], com[eTilde[2, 4], e[2, 6, 2]]] - 2569/691200*com[eTilde[2, 3], com[e[0, 4, 2], e[2, 4, 2]]] + 21071/11059200*com[eTilde[2, 3], com[e[0, 4, 2], e[2, 4, 3]]] + 40331/11059200*com[eTilde[2, 3], com[e[0, 4, 2], e[2, 4, 4]]] + 811/172800*com[com[eTilde[2, 3], e[1, 4, 2]], e[1, 4, 2]] - 16571/11059200*com[eTilde[2, 3], com[e[1, 4, 2], e[1, 4, 3]]] - 35831/11059200*com[eTilde[2, 3], com[e[1, 4, 2], e[1, 4, 4]]] + 1/256*com[com[eTilde[2, 3], e[2, 4, 2]], eTilde[2, 4]] - 811/86400*com[com[eTilde[2, 3], e[2, 4, 2]], e[0, 4, 2]] + 12071/11059200*com[eTilde[2, 3], com[e[2, 4, 2], e[0, 4, 3]]] + 31331/11059200*com[eTilde[2, 3], com[e[2, 4, 2], e[0, 4, 4]]] + 1753/172800*com[com[eTilde[2, 3], e[0, 4, 3]], e[2, 4, 2]] - 259/43200*com[eTilde[2, 3], com[e[0, 4, 3], e[2, 4, 3]]] - 29719/11059200*com[eTilde[2, 3], com[e[0, 4, 3], e[2, 4, 4]]] - 1753/172800*com[com[eTilde[2, 3], e[1, 4, 3]], e[1, 4, 2]] + 811/172800*com[com[eTilde[2, 3], e[1, 4, 3]], e[1, 4, 3]] + 43219/11059200*com[eTilde[2, 3], com[e[1, 4, 3], e[1, 4, 4]]] - 73/384*com[com[eTilde[2, 3], e[2, 4, 3]], eTilde[2, 4]] + 1753/172800*com[com[eTilde[2, 3], e[2, 4, 3]], e[0, 4, 2]] - 811/86400*com[com[eTilde[2, 3], e[2, 4, 3]], e[0, 4, 3]] - 56719/11059200*com[eTilde[2, 3], com[e[2, 4, 3], e[0, 4, 4]]] - 1847/2764800*com[com[eTilde[2, 3], e[0, 4, 4]], e[2, 4, 2]] - 1847/2764800*com[com[eTilde[2, 3], e[0, 4, 4]], e[2, 4, 3]] + 7979/2764800*com[eTilde[2, 3], com[e[0, 4, 4], e[2, 4, 4]]] + 1847/2764800*com[com[eTilde[2, 3], e[1, 4, 4]], e[1, 4, 2]] + 1847/2764800*com[com[eTilde[2, 3], e[1, 4, 4]], e[1, 4, 3]] - 11579/2764800*com[com[eTilde[2, 3], e[1, 4, 4]], e[1, 4, 4]] + 235/1536*com[com[eTilde[2, 3], e[2, 4, 4]], eTilde[2, 4]] - 1847/2764800*com[com[eTilde[2, 3], e[2, 4, 4]], e[0, 4, 2]] - 1847/2764800*com[com[eTilde[2, 3], e[2, 4, 4]], e[0, 4, 3]] + 11579/1382400*com[com[eTilde[2, 3], e[2, 4, 4]], e[0, 4, 4]] - 5/73728*com[com[eTilde[2, 3], e[2, 6, 2]], eTilde[2, 4]] - 3439/15360*com[eTilde[2, 4], com[eTilde[2, 4], e[2, 4, 2]]] - 3559/15360*com[eTilde[2, 4], com[eTilde[2, 4], e[2, 4, 3]]] + 427/1920*com[eTilde[2, 4], com[eTilde[2, 4], e[2, 4, 4]]] + 5/73728*com[eTilde[2, 4], com[eTilde[2, 4], e[2, 6, 2]]] - 2569/691200*com[eTilde[2, 4], com[e[0, 4, 2], e[2, 4, 2]]] + 40331/11059200*com[eTilde[2, 4], com[e[0, 4, 2], e[2, 4, 3]]] + 21071/11059200*com[eTilde[2, 4], com[e[0, 4, 2], e[2, 4, 4]]] + 811/172800*com[com[eTilde[2, 4], e[1, 4, 2]], e[1, 4, 2]] - 35831/11059200*com[eTilde[2, 4], com[e[1, 4, 2], e[1, 4, 3]]] - 16571/11059200*com[eTilde[2, 4], com[e[1, 4, 2], e[1, 4, 4]]] - 811/86400*com[com[eTilde[2, 4], e[2, 4, 2]], e[0, 4, 2]] + 31331/11059200*com[eTilde[2, 4], com[e[2, 4, 2], e[0, 4, 3]]] + 12071/11059200*com[eTilde[2, 4], com[e[2, 4, 2], e[0, 4, 4]]] - 1847/2764800*com[com[eTilde[2, 4], e[0, 4, 3]], e[2, 4, 2]] + 7979/2764800*com[eTilde[2, 4], com[e[0, 4, 3], e[2, 4, 3]]] + 49331/11059200*com[eTilde[2, 4], com[e[0, 4, 3], e[2, 4, 4]]] + 1847/2764800*com[com[eTilde[2, 4], e[1, 4, 3]], e[1, 4, 2]] - 11579/2764800*com[com[eTilde[2, 4], e[1, 4, 3]], e[1, 4, 3]] - 35831/11059200*com[eTilde[2, 4], com[e[1, 4, 3], e[1, 4, 4]]] - 1847/2764800*com[com[eTilde[2, 4], e[2, 4, 3]], e[0, 4, 2]] + 11579/1382400*com[com[eTilde[2, 4], e[2, 4, 3]], e[0, 4, 3]] + 22331/11059200*com[eTilde[2, 4], com[e[2, 4, 3], e[0, 4, 4]]] + 1753/172800*com[com[eTilde[2, 4], e[0, 4, 4]], e[2, 4, 2]] - 1847/2764800*com[com[eTilde[2, 4], e[0, 4, 4]], e[2, 4, 3]] - 259/43200*com[eTilde[2, 4], com[e[0, 4, 4], e[2, 4, 4]]] - 1753/172800*com[com[eTilde[2, 4], e[1, 4, 4]], e[1, 4, 2]] + 1847/2764800*com[com[eTilde[2, 4], e[1, 4, 4]], e[1, 4, 3]] + 811/172800*com[com[eTilde[2, 4], e[1, 4, 4]], e[1, 4, 4]] + 1753/172800*com[com[eTilde[2, 4], e[2, 4, 4]], e[0, 4, 2]] - 1847/2764800*com[com[eTilde[2, 4], e[2, 4, 4]], e[0, 4, 3]] - 811/86400*com[com[eTilde[2, 4], e[2, 4, 4]], e[0, 4, 4]],
sigmaG[5, 4] -> 3439/368640*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[1, 4, 2]]]] - 427/46080*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[1, 4, 3]]]] + 3559/368640*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], e[1, 4, 4]]]] + 1/6144*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[1, 4, 2]]]] + 235/36864*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[1, 4, 3]]]] - 73/9216*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 4], e[1, 4, 4]]]] - 3499/368640*com[eTilde[2, 3], com[com[eTilde[2, 3], e[1, 4, 2]], eTilde[2, 4]]] + 11/640*com[eTilde[2, 3], com[com[eTilde[2, 3], e[1, 4, 3]], eTilde[2, 4]]] - 5909/368640*com[eTilde[2, 3], com[com[eTilde[2, 3], e[1, 4, 4]], eTilde[2, 4]]] - 3439/368640*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[1, 4, 2]]] + 427/46080*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[1, 4, 3]]] - 3559/368640*com[com[eTilde[2, 3], eTilde[2, 4]], com[eTilde[2, 3], e[1, 4, 4]]] + 3439/368640*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[1, 4, 2]]]] + 3559/368640*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[1, 4, 3]]]] - 427/46080*com[eTilde[2, 3], com[eTilde[2, 4], com[eTilde[2, 4], e[1, 4, 4]]]] - 1/6144*com[com[eTilde[2, 3], com[eTilde[2, 4], e[1, 4, 2]]], eTilde[2, 4]] - 235/36864*com[com[eTilde[2, 3], com[eTilde[2, 4], e[1, 4, 3]]], eTilde[2, 4]] + 73/9216*com[com[eTilde[2, 3], com[eTilde[2, 4], e[1, 4, 4]]], eTilde[2, 4]] + 1/6144*com[com[com[eTilde[2, 3], e[1, 4, 2]], eTilde[2, 4]], eTilde[2, 4]] - 73/9216*com[com[com[eTilde[2, 3], e[1, 4, 3]], eTilde[2, 4]], eTilde[2, 4]] + 235/36864*com[com[com[eTilde[2, 3], e[1, 4, 4]], eTilde[2, 4]], eTilde[2, 4]] + 3439/368640*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[1, 4, 2]]]] + 3559/368640*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[1, 4, 3]]]] - 427/46080*com[eTilde[2, 4], com[eTilde[2, 4], com[eTilde[2, 4], e[1, 4, 4]]]],
sigmaG[5, 5] -> 1/27648*com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], com[eTilde[2, 3], eTilde[2, 4]]]]] + 1/13824*com[eTilde[2, 3], com[eTilde[2, 3], com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]]]] - 1/18432*com[com[eTilde[2, 3], com[eTilde[2, 3], eTilde[2, 4]]], com[eTilde[2, 3], eTilde[2, 4]]] + 1/13824*com[eTilde[2, 3], com[com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]], eTilde[2, 4]]] + 1/55296*com[com[eTilde[2, 3], eTilde[2, 4]], com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]]] + 1/27648*com[com[com[com[eTilde[2, 3], eTilde[2, 4]], eTilde[2, 4]], eTilde[2, 4]], eTilde[2, 4]],
sigmaG[7, 1] -> 7/5120*e[6, 8, 2],
sigmaG[7, 2] -> -7/122880*com[eTilde[2, 3], e[5, 8, 2]] - 7/122880*com[eTilde[2, 4], e[5, 8, 2]] - 7/1228800*com[e[0, 4, 2], e[5, 8, 2]] - 97/36864*com[e[1, 4, 2], e[4, 6, 2]] - 7/49152*com[e[1, 4, 2], e[4, 6, 3]] - 7/49152*com[e[1, 4, 2], e[4, 6, 4]] + 7/1228800*com[e[1, 4, 2], e[4, 8, 2]] + 97/36864*com[e[2, 4, 2], e[3, 6, 2]] + 7/49152*com[e[2, 4, 2], e[3, 6, 3]] + 7/49152*com[e[2, 4, 2], e[3, 6, 4]] - 7/1228800*com[e[2, 4, 2], e[3, 8, 2]] + 49/9830400*com[e[0, 4, 3], e[5, 8, 2]] - 35/49152*com[e[1, 4, 3], e[4, 6, 2]] + 5/2304*com[e[1, 4, 3], e[4, 6, 3]] - 35/16384*com[e[1, 4, 3], e[4, 6, 4]] - 49/9830400*com[e[1, 4, 3], e[4, 8, 2]] + 35/49152*com[e[2, 4, 3], e[3, 6, 2]] - 5/2304*com[e[2, 4, 3], e[3, 6, 3]] + 35/16384*com[e[2, 4, 3], e[3, 6, 4]] + 49/9830400*com[e[2, 4, 3], e[3, 8, 2]] + 49/9830400*com[e[0, 4, 4], e[5, 8, 2]] - 35/49152*com[e[1, 4, 4], e[4, 6, 2]] - 35/16384*com[e[1, 4, 4], e[4, 6, 3]] + 5/2304*com[e[1, 4, 4], e[4, 6, 4]] - 49/9830400*com[e[1, 4, 4], e[4, 8, 2]] + 35/49152*com[e[2, 4, 4], e[3, 6, 2]] + 35/16384*com[e[2, 4, 4], e[3, 6, 3]] - 5/2304*com[e[2, 4, 4], e[3, 6, 4]] + 49/9830400*com[e[2, 4, 4], e[3, 8, 2]] + 1/4423680*com[e[0, 6, 2], e[5, 8, 2]] + 11/737280*com[e[1, 6, 2], e[4, 6, 2]] + 49/3932160*com[e[1, 6, 2], e[4, 6, 3]] + 49/3932160*com[e[1, 6, 2], e[4, 6, 4]] - 1/4423680*com[e[1, 6, 2], e[4, 8, 2]] - 11/737280*com[e[2, 6, 2], e[3, 6, 2]] - 49/3932160*com[e[2, 6, 2], e[3, 6, 3]] - 49/3932160*com[e[2, 6, 2], e[3, 6, 4]] + 1/4423680*com[e[2, 6, 2], e[3, 8, 2]] + 49/3932160*com[e[3, 6, 2], e[2, 6, 3]] + 49/3932160*com[e[3, 6, 2], e[2, 6, 4]] - 1/4423680*com[e[3, 6, 2], e[2, 8, 2]] - 49/3932160*com[e[4, 6, 2], e[1, 6, 3]] - 49/3932160*com[e[4, 6, 2], e[1, 6, 4]] + 1/4423680*com[e[4, 6, 2], e[1, 8, 2]] - 31/141557760*com[e[0, 6, 3], e[5, 8, 2]] - 7/184320*com[e[1, 6, 3], e[4, 6, 3]] + 49/1310720*com[e[1, 6, 3], e[4, 6, 4]] + 31/141557760*com[e[1, 6, 3], e[4, 8, 2]] + 7/184320*com[e[2, 6, 3], e[3, 6, 3]] - 49/1310720*com[e[2, 6, 3], e[3, 6, 4]] - 31/141557760*com[e[2, 6, 3], e[3, 8, 2]] + 49/1310720*com[e[3, 6, 3], e[2, 6, 4]] + 31/141557760*com[e[3, 6, 3], e[2, 8, 2]] - 49/1310720*com[e[4, 6, 3], e[1, 6, 4]] - 31/141557760*com[e[4, 6, 3], e[1, 8, 2]] - 31/141557760*com[e[0, 6, 4], e[5, 8, 2]] - 7/184320*com[e[1, 6, 4], e[4, 6, 4]] + 31/141557760*com[e[1, 6, 4], e[4, 8, 2]] + 7/184320*com[e[2, 6, 4], e[3, 6, 4]] - 31/141557760*com[e[2, 6, 4], e[3, 8, 2]] + 31/141557760*com[e[3, 6, 4], e[2, 8, 2]] - 31/141557760*com[e[4, 6, 4], e[1, 8, 2]] - 7/884736000*com[e[0, 8, 2], e[5, 8, 2]] + 127/113246208000*com[e[0, 8, 2], e[5, 8, 3]] + 127/113246208000*com[e[0, 8, 2], e[5, 8, 4]] + 7/884736000*com[e[1, 8, 2], e[4, 8, 2]] - 127/56623104000*com[e[1, 8, 2], e[4, 8, 3]] - 127/56623104000*com[e[1, 8, 2], e[4, 8, 4]] - 7/884736000*com[e[2, 8, 2], e[3, 8, 2]] + 127/37748736000*com[e[2, 8, 2], e[3, 8, 3]] + 127/37748736000*com[e[2, 8, 2], e[3, 8, 4]] - 127/28311552000*com[e[3, 8, 2], e[2, 8, 3]] - 127/28311552000*com[e[3, 8, 2], e[2, 8, 4]] + 127/22649241600*com[e[4, 8, 2], e[1, 8, 3]] + 127/22649241600*com[e[4, 8, 2], e[1, 8, 4]] - 127/18874368000*com[e[5, 8, 2], e[0, 8, 3]] - 127/18874368000*com[e[5, 8, 2], e[0, 8, 4]],
sigmaG[7, 3] -> 61949/1605632*com[eTilde[2, 3], com[eTilde[2, 3], e[4, 6, 2]]] - 6617/225792*com[eTilde[2, 3], com[eTilde[2, 3], e[4, 6, 3]]] + 248267/14450688*com[eTilde[2, 3], com[eTilde[2, 3], e[4, 6, 4]]] - 22091/2064384*com[eTilde[2, 3], com[eTilde[2, 4], e[4, 6, 2]]] + 6617/229376*com[eTilde[2, 3], com[eTilde[2, 4], e[4, 6, 3]]] - 9103/516096*com[eTilde[2, 3], com[eTilde[2, 4], e[4, 6, 4]]] + 6841/40960*com[com[eTilde[2, 3], e[2, 4, 2]], e[2, 4, 2]] + 45967/172032*com[eTilde[2, 3], com[e[2, 4, 2], e[2, 4, 3]]] - 90947/344064*com[eTilde[2, 3], com[e[2, 4, 2], e[2, 4, 4]]] - 114691/573440*com[com[eTilde[2, 3], e[2, 4, 3]], e[2, 4, 2]] + 13/512*com[com[eTilde[2, 3], e[2, 4, 3]], e[2, 4, 3]] + 77507/344064*com[eTilde[2, 3], com[e[2, 4, 3], e[2, 4, 4]]] + 7071/40960*com[com[eTilde[2, 3], e[2, 4, 4]], e[2, 4, 2]] - 311/16384*com[com[eTilde[2, 3], e[2, 4, 4]], e[2, 4, 3]] - 23/4096*com[com[eTilde[2, 3], e[2, 4, 4]], e[2, 4, 4]] + 22091/2064384*com[com[eTilde[2, 3], e[4, 6, 2]], eTilde[2, 4]] + 9103/516096*com[com[eTilde[2, 3], e[4, 6, 3]], eTilde[2, 4]] - 6617/229376*com[com[eTilde[2, 3], e[4, 6, 4]], eTilde[2, 4]] + 61949/1605632*com[eTilde[2, 4], com[eTilde[2, 4], e[4, 6, 2]]] + 248267/14450688*com[eTilde[2, 4], com[eTilde[2, 4], e[4, 6, 3]]] - 6617/225792*com[eTilde[2, 4], com[eTilde[2, 4], e[4, 6, 4]]] + 6841/40960*com[com[eTilde[2, 4], e[2, 4, 2]], e[2, 4, 2]] - 90947/344064*com[eTilde[2, 4], com[e[2, 4, 2], e[2, 4, 3]]] + 45967/172032*com[eTilde[2, 4], com[e[2, 4, 2], e[2, 4, 4]]] + 7071/40960*com[com[eTilde[2, 4], e[2, 4, 3]], e[2, 4, 2]] - 23/4096*com[com[eTilde[2, 4], e[2, 4, 3]], e[2, 4, 3]] - 42019/172032*com[eTilde[2, 4], com[e[2, 4, 3], e[2, 4, 4]]] - 114691/573440*com[com[eTilde[2, 4], e[2, 4, 4]], e[2, 4, 2]] - 311/16384*com[com[eTilde[2, 4], e[2, 4, 4]], e[2, 4, 3]] + 13/512*com[com[eTilde[2, 4], e[2, 4, 4]], e[2, 4, 4]],
sigmaG[9, 1] -> 17/688128*e[8, 10, 2],
sigmaG[9, 2] -> -17/16515072*com[eTilde[2, 3], e[7, 10, 2]] - 17/16515072*com[eTilde[2, 4], e[7, 10, 2]] - 17/165150720*com[e[0, 4, 2], e[7, 10, 2]] - 1753/18800640*com[e[1, 4, 2], e[6, 8, 2]] - 1/884736*com[e[1, 4, 2], e[6, 8, 3]] - 1/884736*com[e[1, 4, 2], e[6, 8, 4]] + 17/165150720*com[e[1, 4, 2], e[6, 10, 2]] + 1753/18800640*com[e[2, 4, 2], e[5, 8, 2]] + 1/884736*com[e[2, 4, 2], e[5, 8, 3]] + 1/884736*com[e[2, 4, 2], e[5, 8, 4]] - 17/165150720*com[e[2, 4, 2], e[5, 10, 2]] + 17/188743680*com[e[0, 4, 3], e[7, 10, 2]] - 7/294912*com[e[1, 4, 3], e[6, 8, 2]] + 7/97920*com[e[1, 4, 3], e[6, 8, 3]] - 7/98304*com[e[1, 4, 3], e[6, 8, 4]] - 17/188743680*com[e[1, 4, 3], e[6, 10, 2]] + 7/294912*com[e[2, 4, 3], e[5, 8, 2]] - 7/97920*com[e[2, 4, 3], e[5, 8, 3]] + 7/98304*com[e[2, 4, 3], e[5, 8, 4]] + 17/188743680*com[e[2, 4, 3], e[5, 10, 2]] + 17/188743680*com[e[0, 4, 4], e[7, 10, 2]] - 7/294912*com[e[1, 4, 4], e[6, 8, 2]] - 7/98304*com[e[1, 4, 4], e[6, 8, 3]] + 7/97920*com[e[1, 4, 4], e[6, 8, 4]] - 17/188743680*com[e[1, 4, 4], e[6, 10, 2]] + 7/294912*com[e[2, 4, 4], e[5, 8, 2]] + 7/98304*com[e[2, 4, 4], e[5, 8, 3]] - 7/97920*com[e[2, 4, 4], e[5, 8, 4]] + 17/188743680*com[e[2, 4, 4], e[5, 10, 2]] + 17/4161798144*com[e[0, 6, 2], e[7, 10, 2]] + 77/106168320*com[e[1, 6, 2], e[6, 8, 2]] + 119/1698693120*com[e[1, 6, 2], e[6, 8, 3]] + 119/1698693120*com[e[1, 6, 2], e[6, 8, 4]] - 17/4161798144*com[e[1, 6, 2], e[6, 10, 2]] - 77/106168320*com[e[2, 6, 2], e[5, 8, 2]] - 119/1698693120*com[e[2, 6, 2], e[5, 8, 3]] - 119/1698693120*com[e[2, 6, 2], e[5, 8, 4]] + 17/4161798144*com[e[2, 6, 2], e[5, 10, 2]] - 1295/5013504*com[e[3, 6, 2], e[4, 6, 2]] - 35/3538944*com[e[3, 6, 2], e[4, 6, 3]] - 35/3538944*com[e[3, 6, 2], e[4, 6, 4]] + 77/106168320*com[e[3, 6, 2], e[4, 8, 2]] + 119/1698693120*com[e[3, 6, 2], e[4, 8, 3]] + 119/1698693120*com[e[3, 6, 2], e[4, 8, 4]] - 17/4161798144*com[e[3, 6, 2], e[4, 10, 2]] + 35/3538944*com[e[4, 6, 2], e[3, 6, 3]] + 35/3538944*com[e[4, 6, 2], e[3, 6, 4]] - 77/106168320*com[e[4, 6, 2], e[3, 8, 2]] - 119/1698693120*com[e[4, 6, 2], e[3, 8, 3]] - 119/1698693120*com[e[4, 6, 2], e[3, 8, 4]] + 17/4161798144*com[e[4, 6, 2], e[3, 10, 2]] - 527/133177540608*com[e[0, 6, 3], e[7, 10, 2]] + 119/339738624*com[e[1, 6, 3], e[6, 8, 2]] - 7/6635520*com[e[1, 6, 3], e[6, 8, 3]] + 119/113246208*com[e[1, 6, 3], e[6, 8, 4]] + 527/133177540608*com[e[1, 6, 3], e[6, 10, 2]] - 119/339738624*com[e[2, 6, 3], e[5, 8, 2]] + 7/6635520*com[e[2, 6, 3], e[5, 8, 3]] - 119/113246208*com[e[2, 6, 3], e[5, 8, 4]] - 527/133177540608*com[e[2, 6, 3], e[5, 10, 2]] + 35/235008*com[e[3, 6, 3], e[4, 6, 3]] - 175/1179648*com[e[3, 6, 3], e[4, 6, 4]] + 119/339738624*com[e[3, 6, 3], e[4, 8, 2]] - 7/6635520*com[e[3, 6, 3], e[4, 8, 3]] + 119/113246208*com[e[3, 6, 3], e[4, 8, 4]] + 527/133177540608*com[e[3, 6, 3], e[4, 10, 2]] + 175/1179648*com[e[4, 6, 3], e[3, 6, 4]] - 119/339738624*com[e[4, 6, 3], e[3, 8, 2]] + 7/6635520*com[e[4, 6, 3], e[3, 8, 3]] - 119/113246208*com[e[4, 6, 3], e[3, 8, 4]] - 527/133177540608*com[e[4, 6, 3], e[3, 10, 2]] - 527/133177540608*com[e[0, 6, 4], e[7, 10, 2]] + 119/339738624*com[e[1, 6, 4], e[6, 8, 2]] + 119/113246208*com[e[1, 6, 4], e[6, 8, 3]] - 7/6635520*com[e[1, 6, 4], e[6, 8, 4]] + 527/133177540608*com[e[1, 6, 4], e[6, 10, 2]] - 119/339738624*com[e[2, 6, 4], e[5, 8, 2]] - 119/113246208*com[e[2, 6, 4], e[5, 8, 3]] + 7/6635520*com[e[2, 6, 4], e[5, 8, 4]] - 527/133177540608*com[e[2, 6, 4], e[5, 10, 2]] + 35/235008*com[e[3, 6, 4], e[4, 6, 4]] + 119/339738624*com[e[3, 6, 4], e[4, 8, 2]] + 119/113246208*com[e[3, 6, 4], e[4, 8, 3]] - 7/6635520*com[e[3, 6, 4], e[4, 8, 4]] + 527/133177540608*com[e[3, 6, 4], e[4, 10, 2]] - 119/339738624*com[e[4, 6, 4], e[3, 8, 2]] - 119/113246208*com[e[4, 6, 4], e[3, 8, 3]] + 7/6635520*com[e[4, 6, 4], e[3, 8, 4]] - 527/133177540608*com[e[4, 6, 4], e[3, 10, 2]] - 43/5573836800*com[e[1, 8, 2], e[6, 8, 2]] - 527/71345111040*com[e[1, 8, 2], e[6, 8, 3]] - 527/71345111040*com[e[1, 8, 2], e[6, 8, 4]] + 43/5573836800*com[e[2, 8, 2], e[5, 8, 2]] + 527/71345111040*com[e[2, 8, 2], e[5, 8, 3]] + 527/71345111040*com[e[2, 8, 2], e[5, 8, 4]] - 43/5573836800*com[e[3, 8, 2], e[4, 8, 2]] - 527/71345111040*com[e[3, 8, 2], e[4, 8, 3]] - 527/71345111040*com[e[3, 8, 2], e[4, 8, 4]] + 527/71345111040*com[e[4, 8, 2], e[3, 8, 3]] + 527/71345111040*com[e[4, 8, 2], e[3, 8, 4]] - 527/71345111040*com[e[5, 8, 2], e[2, 8, 3]] - 527/71345111040*com[e[5, 8, 2], e[2, 8, 4]] + 527/71345111040*com[e[6, 8, 2], e[1, 8, 3]] + 527/71345111040*com[e[6, 8, 2], e[1, 8, 4]] + 31/1393459200*com[e[1, 8, 3], e[6, 8, 3]] - 527/23781703680*com[e[1, 8, 3], e[6, 8, 4]] - 31/1393459200*com[e[2, 8, 3], e[5, 8, 3]] + 527/23781703680*com[e[2, 8, 3], e[5, 8, 4]] + 31/1393459200*com[e[3, 8, 3], e[4, 8, 3]] - 527/23781703680*com[e[3, 8, 3], e[4, 8, 4]] + 527/23781703680*com[e[4, 8, 3], e[3, 8, 4]] - 527/23781703680*com[e[5, 8, 3], e[2, 8, 4]] + 527/23781703680*com[e[6, 8, 3], e[1, 8, 4]] + 31/1393459200*com[e[1, 8, 4], e[6, 8, 4]] - 31/1393459200*com[e[2, 8, 4], e[5, 8, 4]] + 31/1393459200*com[e[3, 8, 4], e[4, 8, 4]],
sigmaG[11, 1] -> 341/1238630400*e[10, 12, 2],
sigmaG[11, 2] -> -341/29727129600*com[eTilde[2, 3], e[9, 12, 2]] - 341/29727129600*com[eTilde[2, 4], e[9, 12, 2]] - 341/297271296000*com[e[0, 4, 2], e[9, 12, 2]] - 9619/5688524800*com[e[1, 4, 2], e[8, 10, 2]] - 11/2202009600*com[e[1, 4, 2], e[8, 10, 3]] - 11/2202009600*com[e[1, 4, 2], e[8, 10, 4]] + 341/297271296000*com[e[1, 4, 2], e[8, 12, 2]] + 9619/5688524800*com[e[2, 4, 2], e[7, 10, 2]] + 11/2202009600*com[e[2, 4, 2], e[7, 10, 3]] + 11/2202009600*com[e[2, 4, 2], e[7, 10, 4]] - 341/297271296000*com[e[2, 4, 2], e[7, 12, 2]] + 341/339738624000*com[e[0, 4, 3], e[9, 12, 2]] - 187/440401920*com[e[1, 4, 3], e[8, 10, 2]] + 17/13332480*com[e[1, 4, 3], e[8, 10, 3]] - 187/146800640*com[e[1, 4, 3], e[8, 10, 4]] - 341/339738624000*com[e[1, 4, 3], e[8, 12, 2]] + 187/440401920*com[e[2, 4, 3], e[7, 10, 2]] - 17/13332480*com[e[2, 4, 3], e[7, 10, 3]] + 187/146800640*com[e[2, 4, 3], e[7, 10, 4]] + 341/339738624000*com[e[2, 4, 3], e[7, 12, 2]] + 341/339738624000*com[e[0, 4, 4], e[9, 12, 2]] - 187/440401920*com[e[1, 4, 4], e[8, 10, 2]] - 187/146800640*com[e[1, 4, 4], e[8, 10, 3]] + 17/13332480*com[e[1, 4, 4], e[8, 10, 4]] - 341/339738624000*com[e[1, 4, 4], e[8, 12, 2]] + 187/440401920*com[e[2, 4, 4], e[7, 10, 2]] + 187/146800640*com[e[2, 4, 4], e[7, 10, 3]] - 17/13332480*com[e[2, 4, 4], e[7, 10, 4]] + 341/339738624000*com[e[2, 4, 4], e[7, 12, 2]] + 7001/505361203200*com[e[1, 6, 2], e[8, 10, 2]] + 341/1155111321600*com[e[1, 6, 2], e[8, 10, 3]] + 341/1155111321600*com[e[1, 6, 2], e[8, 10, 4]] - 7001/505361203200*com[e[2, 6, 2], e[7, 10, 2]] - 341/1155111321600*com[e[2, 6, 2], e[7, 10, 3]] - 341/1155111321600*com[e[2, 6, 2], e[7, 10, 4]] - 49327/5485363200*com[e[3, 6, 2], e[6, 8, 2]] - 11/141557760*com[e[3, 6, 2], e[6, 8, 3]] - 11/141557760*com[e[3, 6, 2], e[6, 8, 4]] + 7001/505361203200*com[e[3, 6, 2], e[6, 10, 2]] + 341/1155111321600*com[e[3, 6, 2], e[6, 10, 3]] + 341/1155111321600*com[e[3, 6, 2], e[6, 10, 4]] + 49327/5485363200*com[e[4, 6, 2], e[5, 8, 2]] + 11/141557760*com[e[4, 6, 2], e[5, 8, 3]] + 11/141557760*com[e[4, 6, 2], e[5, 8, 4]] - 7001/505361203200*com[e[4, 6, 2], e[5, 10, 2]] - 341/1155111321600*com[e[4, 6, 2], e[5, 10, 3]] - 341/1155111321600*com[e[4, 6, 2], e[5, 10, 4]] + 2387/385037107200*com[e[1, 6, 3], e[8, 10, 2]] - 7/376012800*com[e[1, 6, 3], e[8, 10, 3]] + 2387/128345702400*com[e[1, 6, 3], e[8, 10, 4]] - 2387/385037107200*com[e[2, 6, 3], e[7, 10, 2]] + 7/376012800*com[e[2, 6, 3], e[7, 10, 3]] - 2387/128345702400*com[e[2, 6, 3], e[7, 10, 4]] - 77/235929600*com[e[3, 6, 3], e[6, 8, 2]] + 7/1428480*com[e[3, 6, 3], e[6, 8, 3]] - 77/15728640*com[e[3, 6, 3], e[6, 8, 4]] + 2387/385037107200*com[e[3, 6, 3], e[6, 10, 2]] - 7/376012800*com[e[3, 6, 3], e[6, 10, 3]] + 2387/128345702400*com[e[3, 6, 3], e[6, 10, 4]] + 77/235929600*com[e[4, 6, 3], e[5, 8, 2]] - 7/1428480*com[e[4, 6, 3], e[5, 8, 3]] + 77/15728640*com[e[4, 6, 3], e[5, 8, 4]] - 2387/385037107200*com[e[4, 6, 3], e[5, 10, 2]] + 7/376012800*com[e[4, 6, 3], e[5, 10, 3]] - 2387/128345702400*com[e[4, 6, 3], e[5, 10, 4]] + 2387/385037107200*com[e[1, 6, 4], e[8, 10, 2]] + 2387/128345702400*com[e[1, 6, 4], e[8, 10, 3]] - 7/376012800*com[e[1, 6, 4], e[8, 10, 4]] - 2387/385037107200*com[e[2, 6, 4], e[7, 10, 2]] - 2387/128345702400*com[e[2, 6, 4], e[7, 10, 3]] + 7/376012800*com[e[2, 6, 4], e[7, 10, 4]] - 77/235929600*com[e[3, 6, 4], e[6, 8, 2]] - 77/15728640*com[e[3, 6, 4], e[6, 8, 3]] + 7/1428480*com[e[3, 6, 4], e[6, 8, 4]] + 2387/385037107200*com[e[3, 6, 4], e[6, 10, 2]] + 2387/128345702400*com[e[3, 6, 4], e[6, 10, 3]] - 7/376012800*com[e[3, 6, 4], e[6, 10, 4]] + 77/235929600*com[e[4, 6, 4], e[5, 8, 2]] + 77/15728640*com[e[4, 6, 4], e[5, 8, 3]] - 7/1428480*com[e[4, 6, 4], e[5, 8, 4]] - 2387/385037107200*com[e[4, 6, 4], e[5, 10, 2]] - 2387/128345702400*com[e[4, 6, 4], e[5, 10, 3]] + 7/376012800*com[e[4, 6, 4], e[5, 10, 4]] + 15533/541458432000*com[e[3, 8, 2], e[6, 8, 2]] + 16709/8663334912000*com[e[3, 8, 2], e[6, 8, 3]] + 16709/8663334912000*com[e[3, 8, 2], e[6, 8, 4]] - 15533/541458432000*com[e[4, 8, 2], e[5, 8, 2]] - 16709/8663334912000*com[e[4, 8, 2], e[5, 8, 3]] - 16709/8663334912000*com[e[4, 8, 2], e[5, 8, 4]] + 16709/8663334912000*com[e[5, 8, 2], e[4, 8, 3]] + 16709/8663334912000*com[e[5, 8, 2], e[4, 8, 4]] - 16709/8663334912000*com[e[6, 8, 2], e[3, 8, 3]] - 16709/8663334912000*com[e[6, 8, 2], e[3, 8, 4]] - 49/1692057600*com[e[3, 8, 3], e[6, 8, 3]] + 16709/577555660800*com[e[3, 8, 3], e[6, 8, 4]] + 49/1692057600*com[e[4, 8, 3], e[5, 8, 3]] - 16709/577555660800*com[e[4, 8, 3], e[5, 8, 4]] + 16709/577555660800*com[e[5, 8, 3], e[4, 8, 4]] - 16709/577555660800*com[e[6, 8, 3], e[3, 8, 4]] - 49/1692057600*com[e[3, 8, 4], e[6, 8, 4]] + 49/1692057600*com[e[4, 8, 4], e[5, 8, 4]],
sigmaG[13, 1] -> 13/6228541440*e[12, 14, 2],
sigmaG[13, 2] -> -13/149484994560*com[eTilde[2, 3], e[11, 14, 2]] - 13/149484994560*com[eTilde[2, 4], e[11, 14, 2]] - 464953/24649735864320*com[e[1, 4, 2], e[10, 12, 2]] - 13/939037556736*com[e[1, 4, 2], e[10, 12, 3]] - 13/939037556736*com[e[1, 4, 2], e[10, 12, 4]] + 464953/24649735864320*com[e[2, 4, 2], e[9, 12, 2]] + 13/939037556736*com[e[2, 4, 2], e[9, 12, 3]] + 13/939037556736*com[e[2, 4, 2], e[9, 12, 4]] - 4433/939037556736*com[e[1, 4, 3], e[10, 12, 2]] + 341/24072007680*com[e[1, 4, 3], e[10, 12, 3]] - 4433/313012518912*com[e[1, 4, 3], e[10, 12, 4]] + 4433/939037556736*com[e[2, 4, 3], e[9, 12, 2]] - 341/24072007680*com[e[2, 4, 3], e[9, 12, 3]] + 4433/313012518912*com[e[2, 4, 3], e[9, 12, 4]] - 4433/939037556736*com[e[1, 4, 4], e[10, 12, 2]] - 4433/313012518912*com[e[1, 4, 4], e[10, 12, 3]] + 341/24072007680*com[e[1, 4, 4], e[10, 12, 4]] + 4433/939037556736*com[e[2, 4, 4], e[9, 12, 2]] + 4433/313012518912*com[e[2, 4, 4], e[9, 12, 3]] - 341/24072007680*com[e[2, 4, 4], e[9, 12, 4]] - 355949/2191087632384*com[e[3, 6, 2], e[8, 10, 2]] - 143/417350025216*com[e[3, 6, 2], e[8, 10, 3]] - 143/417350025216*com[e[3, 6, 2], e[8, 10, 4]] + 355949/2191087632384*com[e[4, 6, 2], e[7, 10, 2]] + 143/417350025216*com[e[4, 6, 2], e[7, 10, 3]] + 143/417350025216*com[e[4, 6, 2], e[7, 10, 4]] - 2431/417350025216*com[e[3, 6, 3], e[8, 10, 2]] + 187/2139734016*com[e[3, 6, 3], e[8, 10, 3]] - 12155/139116675072*com[e[3, 6, 3], e[8, 10, 4]] + 2431/417350025216*com[e[4, 6, 3], e[7, 10, 2]] - 187/2139734016*com[e[4, 6, 3], e[7, 10, 3]] + 12155/139116675072*com[e[4, 6, 3], e[7, 10, 4]] - 2431/417350025216*com[e[3, 6, 4], e[8, 10, 2]] - 12155/139116675072*com[e[3, 6, 4], e[8, 10, 3]] + 187/2139734016*com[e[3, 6, 4], e[8, 10, 4]] + 2431/417350025216*com[e[4, 6, 4], e[7, 10, 2]] + 12155/139116675072*com[e[4, 6, 4], e[7, 10, 3]] - 187/2139734016*com[e[4, 6, 4], e[7, 10, 4]] - 50897/163027353600*com[e[5, 8, 2], e[6, 8, 2]] - 1001/391265648640*com[e[5, 8, 2], e[6, 8, 3]] - 1001/391265648640*com[e[5, 8, 2], e[6, 8, 4]] + 1001/391265648640*com[e[6, 8, 2], e[5, 8, 3]] + 1001/391265648640*com[e[6, 8, 2], e[5, 8, 4]] + 77/477619200*com[e[5, 8, 3], e[6, 8, 3]] - 7007/43473960960*com[e[5, 8, 3], e[6, 8, 4]] + 7007/43473960960*com[e[6, 8, 3], e[5, 8, 4]] + 77/477619200*com[e[5, 8, 4], e[6, 8, 4]],
sigmaG[15, 1] -> 5461/476109707673600*e[14, 16, 2]
}

